Partiality, Revisited: The Partiality Monad as a Quotient Inductive-Inductive Type

Capretta's delay monad can be used to model partial computations, but it has the "wrong" notion of built-in equality, strong bisimilarity. An alternative is to quotient the delay monad by the "right" notion of equality, weak bisimilarity. However, recent work by Chapman et al. suggests that it is impossible to define a monad structure on the resulting construction in common forms of type theory without assuming (instances of) the axiom of countable choice. Using an idea from homotopy type theory - a higher inductive-inductive type - we construct a partiality monad without relying on countable choice. We prove that, in the presence of countable choice, our partiality monad is equivalent to the delay monad quotiented by weak bisimilarity. Furthermore we outline several applications.

==> anc/README <==
------------------------------------------------------------------------
Code related to the paper "Partiality, Revisited: The Partiality Monad
as a Quotient Inductive-Inductive Type"

Thorsten Altenkirch, Nils Anders Danielsson and Nicolai Kraus
------------------------------------------------------------------------

Tested using Agda 2.5.2. Installation instructions for Agda can at the
time of writing be found on the Agda Wiki
(http://wiki.portal.chalmers.se/agda/).

An overview of the code related to the paper is given in the file
partiality-monad/README.agda.

To type check the code, run the following command:

  agda --without-K --no-default-libraries \
    -ipartiality-monad -iequality/src -ipartiality-monad/src \
    partiality-monad/README.agda

The licence for the code under partiality-monad can be found in
partiality-monad/LICENCE, and the licence for the code under equality
in equality/LICENCE.


==> anc/equality/LICENCE <==
Copyright (c) 2011-2017 Nils Anders Danielsson

Permission is hereby granted, free of charge, to any person obtaining a
copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be included
in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS
OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/equality/README.agda <==
------------------------------------------------------------------------
-- Experiments related to equality
--
-- Nils Anders Danielsson
--
-- Some files have been developed in collaboration with others, see
-- the individual files.
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module README where

-- Definitions of some basic types and some related functions.

import Prelude

-- Logical equivalences.

import Logical-equivalence

-- Two logically equivalent axiomatisations of equality. Many of the
-- modules below are parametrised by a definition of equality that
-- satisfies these axioms. The reason for this parametrisation is that
-- I might later want to use a definition of equality where the
-- application elim P r (refl x) does not compute to r x, unlike the
-- equality in Equality.Propositional. (Equality.Tactic also contains
-- a definition of equality which, roughly speaking, computes in this
-- way.)

import Equality

-- One model of the axioms: propositional equality.

import Equality.Propositional

-- A simple tactic for proving equality of equality proofs (at the
-- time of writing only used in Equality.Groupoid).

import Equality.Tactic

-- Some tactics aimed at making equational reasoning proofs more
-- readable.

import Tactic.By

-- Some decision procedures for equality.

import Equality.Decision-procedures

-- A proof which shows that sets with decidable equality have unique
-- identity proofs.

import Equality.Decidable-UIP

-- Groupoids.

import Groupoid

-- Equalities can be turned into groupoids which are sometimes
-- commutative.

import Equality.Groupoid

-- Injections.

import Injection

-- Split surjections.

import Surjection

-- Bijections.

import Bijection

-- All instances of the equality axioms are isomorphic.

import Equality.Instances-isomorphic

-- H-levels, along with some general properties.

import H-level

-- Closure properties for h-levels.

import H-level.Closure

-- Preimages.

import Preimage

-- Equivalences.

import Equivalence

-- Embeddings.

import Embedding

-- A universe which includes several kinds of functions (ordinary
-- functions, logical equivalences, injections, embeddings,
-- surjections, bijections and equivalences).

import Function-universe

-- Monads.

import Monad

-- The double-negation monad.

import Double-negation

-- Some definitions related to and properties of specific types.

import Bool
import Fin
import List
import M
import Maybe
import Nat
import Vec

-- The univalence axiom.

import Univalence-axiom

-- Truncation.

import H-level.Truncation

-- Propositional truncation.

import H-level.Truncation.Propositional

-- Quotients.

import Quotient

-- Quotients, defined using a higher inductive type.

import Quotient.HIT

-- The "interval".

import Interval

-- The "circle".

import Circle

-- Isomorphism of monoids on sets coincides with equality (assuming
-- univalence).

import Univalence-axiom.Isomorphism-is-equality.Monoid

-- In fact, several large classes of algebraic structures satisfy the
-- property that isomorphism coincides with equality (assuming
-- univalence).

import Univalence-axiom.Isomorphism-is-equality.Simple
import Univalence-axiom.Isomorphism-is-equality.Simple.Variant
import Univalence-axiom.Isomorphism-is-equality.More
import Univalence-axiom.Isomorphism-is-equality.More.Examples

-- A class of structures that satisfies the property that isomorphic
-- instances of a structure are equal (assuming univalence). This code
-- is superseded by the code above, but preserved because it is
-- mentioned in a blog post.

import Univalence-axiom.Isomorphism-implies-equality

-- 1-categories.

import Category
import Functor
import Adjunction

-- Aczel's structure identity principle (for 1-categories).

import Structure-identity-principle

-- The structure identity principle can be used to establish that
-- isomorphism coincides with equality (assuming univalence).

import
  Univalence-axiom.Isomorphism-is-equality.Structure-identity-principle

-- Bag equivalence for lists.

import Bag-equivalence

-- Implementations of tree sort. One only establishes that the
-- algorithm permutes its input, the other one also establishes
-- sortedness.

import Tree-sort.Partial
import Tree-sort.Full
import Tree-sort.Examples

-- Containers, including a definition of bag equivalence.

import Container

-- An implementation of tree sort which uses containers to represent
-- trees and lists.
--
-- In the module Tree-sort.Full indexed types are used to enforce
-- sortedness, but Containers contains a definition of non-indexed
-- containers, so sortedness is not enforced in this development.
--
-- The implementation using containers has the advantage of uniform
-- definitions of Any/membership/bag equivalence, but the other
-- implementations use more direct definitions and are perhaps a bit
-- "leaner".

import Container.List
import Container.Tree
import Container.Tree-sort
import Container.Tree-sort.Example

-- The stream container.

import Container.Stream

-- Record types with manifest fields and "with".

import Record

-- Overview of code related to some papers.

import README.Bag-equivalence
import README.Isomorphism-is-equality


==> anc/equality/README/Bag-equivalence.agda <==
------------------------------------------------------------------------
-- Code related to the paper "Bag Equivalence via a Proof-Relevant
-- Membership Relation"
--
-- Nils Anders Danielsson
------------------------------------------------------------------------

-- Note that the code does not follow the paper exactly. For instance,
-- many definitions are universe-polymorphic, and in some cases where
-- the paper contains both a specialised and a more general definition
-- the code only contains the more general one.

{-# OPTIONS --without-K #-}

module README.Bag-equivalence where

------------------------------------------------------------------------
-- 2: Brief Introduction to Agda

-- The prelude, containing List, ℕ, Fin, ⊥, ⊤, _⊎_ (written as _+_ in
-- the paper), ∃, and _×_.

import Prelude

-- Some list functions: length and index (called lookup in the paper).

import List

-- Logical equivalences: _⇔_.

import Logical-equivalence

-- Bijections: _↔_.

import Bijection

-- Equality: _≡_.

import Equality.Propositional

-- The K rule, and a proof showing that it implies proof-irrelevance.

import Equality

-- Bijectional reasoning combinators (more general than those in the
-- paper): inverse (written as sym in the paper), _□, and _↔⟨_⟩_.

import Function-universe

------------------------------------------------------------------------
-- 3: Bag Equivalence for Lists

-- Any, _∈_, and the two definitions of bag equivalence.

import Bag-equivalence

------------------------------------------------------------------------
-- 4: Bijectional Reasoning

-- Definitions of map, concat and _>>=_ (the latter as part of a monad
-- instance).

import List

-- Algebraic properties of type constructors (like ⊥ ⊎ A ↔ A).

import Function-universe
import Fin

-- All the main lemmas from this section, including
-- >>=-left-distributive.

import Bag-equivalence

------------------------------------------------------------------------
-- 5: The Definitions Are Equivalent

-- The equivalence proof.

import Bag-equivalence

-- There are infinitely many proofs of ℕ ≡ ℕ in homotopy type theory.

import Univalence-axiom

------------------------------------------------------------------------
-- 6: Bag Equivalence for Arbitrary Containers

-- Containers, including Any, _∈_, the two definitions of bag
-- equivalence, and a proof showing that the two definitions are
-- logically equivalent.
--
-- There is also a proof which shows that the definitions are
-- isomorphic (assuming extensionality), if "bijection" is replaced by
-- the logically equivalent concept of "(weak) equivalence" in the
-- definitions of bag equivalence.

import Container
import Equivalence

-- The List, Stream and Tree containers. It is shown that the general
-- definition of bag equivalence for containers, instantiated with the
-- List container, is equivalent (in a certain sense) to the list-only
-- definition given above.

import Container.List
import Container.Stream
import Container.Tree

------------------------------------------------------------------------
-- 7: More Bijectional Reasoning

-- Three implementations of tree sort are provided.

-- 1) An implementation of tree sort, formally proved to return a
--    permutation of the input.

import Tree-sort.Partial
import Tree-sort.Examples

-- 2) An implementation of tree sort, formally proved to return a
--    /sorted/ permutation of the input.

import Tree-sort.Full
import Tree-sort.Examples

-- 3) An implementation of tree sort which uses containers to
--    represent trees and lists.
--
--    In the module Tree-sort.Full indexed types are used to enforce
--    sortedness, but this development uses non-indexed containers, so
--    sortedness is not enforced.
--
--    The implementation using containers has the advantage of uniform
--    definitions of Any/membership/bag equivalence, but the other
--    implementations use more direct definitions and are perhaps a
--    bit "leaner".

import Container.Tree
import Container.Tree-sort
import Container.Tree-sort.Example

------------------------------------------------------------------------
-- 8: Set Equivalence, Subsets and Subbags

-- Injections: _↣_.

import Injection

-- The general definition of set and bag equivalence and the subset
-- and subbag preorders, as well as preservation lemmas such as
-- >>=-cong.

import Bag-equivalence

------------------------------------------------------------------------
-- 9: Related Work

-- One of the definitions of bag equivalence from Coq's standard
-- library has been replicated, and shown to be sound with respect to
-- the other ones.

import Bag-equivalence

------------------------------------------------------------------------
-- 10: Conclusions

-- Two proofs showing that cons is left cancellative, using different
-- definitions of bag equivalence.

import Bag-equivalence


==> anc/equality/README/Isomorphism-is-equality.agda <==
------------------------------------------------------------------------
-- Code related to the paper "Isomorphism Is Equality" by Thierry
-- Coquand and Nils Anders Danielsson
--
-- The code is written by Nils Anders Danielsson
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module README.Isomorphism-is-equality where

---=====================================================================
-- 2: Preliminaries

------------------------------------------------------------------------
-- 2.1: Hierarchy of Types

-- The lifting operator ↑. (Note that Agda is universe-polymorphic.)

import Prelude

------------------------------------------------------------------------
-- 2.2: Quantifiers

-- Σ, ∃ and _×_. (The code sometimes uses ∃ instead of Σ.)

import Prelude

------------------------------------------------------------------------
-- 2.3: Equality

-- Axiomatisations of equality, used in order to ensure that the
-- elimination rule (J) does not compute. J is called elim in the
-- code.

import Equality

-- Bijections (_↔_), the key property of equality of Σ-types
-- (Σ-≡,≡↔≡).

import Bijection

-- Extensionality.

import Equality

-- "∀ x. f x ≡ g x is in bijective correspondence with f ≡ g"
-- (extensionality-isomorphism).

import Equivalence

------------------------------------------------------------------------
-- 2.4: More Types

-- ⊤, ⊥, _+_ (called _⊎_ in the code), ℕ.

import Prelude

-- Logical equivalences (_⇔_).

import Logical-equivalence

------------------------------------------------------------------------
-- 2.5: Univalent Foundations

-- Contractible.

import Equality

-- H-level, Is-proposition, Is-set.

import H-level

-- Results that can be used to establish that a type has a certain
-- h-level.

import H-level
import H-level.Closure
import Equality.Decidable-UIP

-- Propositional second components of pairs can be dropped
-- (ignore-propositional-component).

import Function-universe

-- Is-equivalence, subst P eq is an equivalence
-- (subst-is-equivalence), _≃_, _≃_ is logically equivalent to _↔_ and
-- related properties (_≃_.bijection, ↔⇒≃, ↔↔≃, ⇔↔≃), Σ and Π preserve
-- equivalences (Σ-preserves, Π-preserves).

import Equivalence

-- More congruence properties (including _⊎-cong_ and →-cong).

import Function-universe

-- ≡⇒≃, Univalence, ≃⇒≡, the univalence axiom implies extensionality
-- (dependent-extensionality), the transport theorem
-- (transport-theorem), resp eq is an equivalence
-- (resp-is-equivalence), resp eq preserves compositions
-- (resp-preserves-compositions).

import Univalence-axiom

---=====================================================================
-- 3: Isomorphism Is Equality

------------------------------------------------------------------------
-- 3.1: Parameters

-- The parameters are represented using a record type called Universe.

import Univalence-axiom.Isomorphism-is-equality.Simple

------------------------------------------------------------------------
-- 3.2: Codes for Structures

-- Code, Instance, Is-isomorphism, Isomorphic, Carrier, element,
-- equality-pair-lemma.

import Univalence-axiom.Isomorphism-is-equality.Simple

------------------------------------------------------------------------
-- 3.3: Main Theorem

-- The main result (isomorphism-is-equality), isomorphism is equal to
-- equality (isomorphic≡≡), the right-to-left direction of the
-- bijection is equal to a simple function
-- (from-isomorphism-is-equality).

import Univalence-axiom.Isomorphism-is-equality.Simple

------------------------------------------------------------------------
-- 3.4: A Universe

-- U, El, cast, resp, resp-id, Is-isomorphism′,
-- isomorphism-definitions-isomorphic.

import Univalence-axiom.Isomorphism-is-equality.Simple

-- The operators _→-eq_ (→-cong-⇔), _×-eq_ (_×-cong_) and _+-eq_
-- (_⊎-cong_).

import Function-universe

-- The operators _→-rel_, _×-rel_ and _+-rel_ (_⊎-rel_).

import Prelude

------------------------------------------------------------------------
-- 3.5: Examples

-- Monoids, posets, discrete fields, fixpoint operators.

import Univalence-axiom.Isomorphism-is-equality.Simple

---=====================================================================
-- 4: Related Work

-- Aczel's structure identity principle (structure-identity-principle).

import Structure-identity-principle

-- The structure identity principle can be used to prove a slightly
-- restricted variant of our main theorem (isomorphism-is-equality′,
-- from-isomorphism-is-equality′).

import
  Univalence-axiom.Isomorphism-is-equality.Structure-identity-principle


==> anc/equality/equality.agda-lib <==
name: equality
include: src


==> anc/equality/src/Adjunction.agda <==
------------------------------------------------------------------------
-- Adjunctions and monads (for 1-categories)
------------------------------------------------------------------------

-- The code is based on the presentation in the HoTT book (but might
-- not follow it exactly).

{-# OPTIONS --without-K #-}

open import Equality

module Adjunction
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Prelude hiding (id)

open import Category eq
open Derived-definitions-and-properties eq
open import Functor eq

------------------------------------------------------------------------
-- Adjunctions

private

  -- Is-left-adjoint-of ext F G means that F is a left adjoint of G.
  -- This definition tries to follow the HoTT book closely.

  Is-left-adjoint-of :
    ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
      {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄} →
    Extensionality (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄) →
    C ⇨ D → D ⇨ C → Set _
  Is-left-adjoint-of {ℓ₁} {ℓ₂} {C} {ℓ₃} {ℓ₄} {D} ext F G =
    ∃ λ (η : id⇨ ⇾ G ∙⇨ F) →
    ∃ λ (ε : F ∙⇨ G ⇾ id⇨) →
    subst ((F ∙⇨ G) ∙⇨ F ⇾_) (id⇨∙⇨ ext₁) (ε ⇾∙⇨ F) ∙⇾
      subst (_⇾ (F ∙⇨ G) ∙⇨ F) (∙⇨id⇨ ext₁)
        (subst (F ∙⇨ id⇨ ⇾_) (∙⇨-assoc ext₁ F G) (F ⇨∙⇾ η))
      ≡
    id⇾ F
      ×
    subst (G ∙⇨ F ∙⇨ G ⇾_) (∙⇨id⇨ ext₂) (G ⇨∙⇾ ε) ∙⇾
      subst (_⇾ G ∙⇨ F ∙⇨ G) (id⇨∙⇨ ext₂)
        (subst (id⇨ ∙⇨ G ⇾_) (sym $ ∙⇨-assoc ext₂ G F) (η ⇾∙⇨ G))
      ≡
    id⇾ G
    where
    ext₁ : Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄)
    ext₁ = lower-extensionality (ℓ₃ ⊔ ℓ₄) ℓ₃ ext

    ext₂ : Extensionality (ℓ₃ ⊔ ℓ₄) (ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄)
    ext₂ = lower-extensionality (ℓ₁ ⊔ ℓ₂) ℓ₁ ext

-- F ⊣ G means that F is a left adjoint of G.
--
-- This definition avoids the use of subst in the previous definition
-- by making use of the equality characterisation for natural
-- transformations (equality-characterisation⇾). I (NAD) took the idea
-- for this definition from the HoTT-Agda library
-- (https://github.com/HoTT/HoTT-Agda/blob/2871c6f6dbe90b47b3b2770e57abc4732cd1c295/theorems/homotopy/PtdAdjoint.agda).
--
-- TODO: Prove that the two definitions are equivalent.

_⊣_ :
  ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
    {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄} →
  C ⇨ D → D ⇨ C → Set _
_⊣_ {ℓ₁} {ℓ₂} {C} {ℓ₃} {ℓ₄} {D} F G =
  ∃ λ (η : id⇨ ⇾ G ∙⇨ F) →
  ∃ λ (ε : F ∙⇨ G ⇾ id⇨) →
  (∀ {X} → transformation ε D.∙ (F ⊙ transformation η {X = X}) ≡ D.id)
    ×
  (∀ {X} → (G ⊙ transformation ε {X = X}) C.∙ transformation η ≡ C.id)
  where
  open _⇾_
  module C = Precategory C
  module D = Precategory D

-- Adjunctions.

Adjunction :
  ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄} →
  Precategory ℓ₁ ℓ₂ → Precategory ℓ₃ ℓ₄ → Set _
Adjunction C D = ∃ λ (F : C ⇨ D) → ∃ λ (G : D ⇨ C) → F ⊣ G

------------------------------------------------------------------------
-- Monads

-- A monad on a precategory.
--
-- This definition is taken from Wikipedia
-- (https://en.wikipedia.org/wiki/Monad_%28category_theory%29).

Monad : ∀ {ℓ₁ ℓ₂} (C : Precategory ℓ₁ ℓ₂) → Set (ℓ₁ ⊔ ℓ₂)
Monad C =
  ∃ λ (F : C ⇨ C) →
  ∃ λ (η : id⇨ ⇾ F) →
  ∃ λ (μ : F ∙⇨ F ⇾ F) →
  (∀ {X} → transformation μ ∙ (F ⊙ transformation μ {X = X})
             ≡
           transformation μ ∙ transformation μ {X = F ⊚ X})
    ×
  (∀ {X} → transformation μ ∙ (F ⊙ transformation η {X = X}) ≡ id)
    ×
  (∀ {X} → transformation μ ∙ transformation η {X = F ⊚ X} ≡ id)
  where
  open _⇾_
  open Precategory C

-- Adjunctions give rise to monads.
--
-- This definition is taken from Wikipedia
-- (https://en.wikipedia.org/wiki/Monad_%28category_theory%29).

adjunction→monad :
  ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
    {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄} →
  Adjunction C D → Monad C
adjunction→monad {C = C} {D = D} (F , G , η , ε , εFFη≡1 , GεηG≡1) =
    G ∙⇨ F
  , η
  , GεF
  , lemma₁
  , lemma₂
  , lemma₃
  where
  open _⇾_
  module C = Precategory C
  module D = Precategory D

  -- This natural transformation is defined directly, rather than by
  -- using composition, to avoid the use of casts.

  GεF : (G ∙⇨ F) ∙⇨ (G ∙⇨ F) ⇾ G ∙⇨ F
  natural-transformation GεF =
      G ⊙ transformation ε
    , nat
    where
    abstract
      nat :
        ∀ {X Y} {f : C.Hom X Y} →
        ((G ∙⇨ F) ⊙ f) C.∙ (G ⊙ transformation ε) ≡
        (G ⊙ transformation ε) C.∙ (((G ∙⇨ F) ∙⇨ (G ∙⇨ F)) ⊙ f)
      nat {f = f} =
        ((G ∙⇨ F) ⊙ f) C.∙ (G ⊙ transformation ε)                ≡⟨⟩
        (G ⊙ F ⊙ f) C.∙ (G ⊙ transformation ε)                   ≡⟨ sym (⊙-∙ G) ⟩
        G ⊙ ((F ⊙ f) D.∙ transformation ε)                       ≡⟨ cong (G ⊙_) (natural ε) ⟩
        G ⊙ (transformation ε D.∙ (F ⊙ G ⊙ F ⊙ f))               ≡⟨ ⊙-∙ G ⟩
        (G ⊙ transformation ε) C.∙ (G ⊙ F ⊙ G ⊙ F ⊙ f)           ≡⟨⟩
        (G ⊙ transformation ε) C.∙ (((G ∙⇨ F) ∙⇨ (G ∙⇨ F)) ⊙ f)  ∎

  abstract

    lemma₁ :
      ∀ {X} →
      transformation GεF {X = X} C.∙ ((G ∙⇨ F) ⊙ transformation GεF) ≡
      transformation GεF C.∙ transformation GεF
    lemma₁ =
      (G ⊙ transformation ε) C.∙ (G ⊙ F ⊙ G ⊙ transformation ε)  ≡⟨ sym (⊙-∙ G) ⟩
      G ⊙ (transformation ε D.∙ (F ⊙ G ⊙ transformation ε))      ≡⟨ cong (G ⊙_) (sym $ natural ε) ⟩
      G ⊙ (transformation ε D.∙ transformation ε)                ≡⟨ ⊙-∙ G ⟩∎
      (G ⊙ transformation ε) C.∙ (G ⊙ transformation ε)          ∎

    lemma₂ :
      ∀ {X} →
      transformation GεF {X = X} C.∙ ((G ∙⇨ F) ⊙ transformation η) ≡
      C.id
    lemma₂ =
      (G ⊙ transformation ε) C.∙ (G ⊙ F ⊙ transformation η)  ≡⟨ sym (⊙-∙ G) ⟩
      G ⊙ (transformation ε D.∙ (F ⊙ transformation η))      ≡⟨ cong (G ⊙_) εFFη≡1 ⟩
      G ⊙ D.id                                               ≡⟨ ⊙-id G ⟩∎
      C.id                                                   ∎

    lemma₃ :
      ∀ {X} →
      transformation GεF {X = X} C.∙ transformation η ≡ C.id
    lemma₃ =
      (G ⊙ transformation ε) C.∙ transformation η  ≡⟨ GεηG≡1 ⟩∎
      C.id                                         ∎


==> anc/equality/src/Bag-equivalence.agda <==
------------------------------------------------------------------------
-- Bag equivalence for lists
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Note that this module is not parametrised by a definition of
-- equality; it uses ordinary propositional equality.

module Bag-equivalence where

open import Equality.Propositional hiding (trans)
open import Logical-equivalence hiding (id; _∘_; inverse)
open import Prelude as P hiding (id)

open import Bijection equality-with-J using (_↔_; module _↔_; Σ-≡,≡↔≡)
open import Equality.Decision-procedures equality-with-J
open import Fin equality-with-J as Finite
open import Function-universe equality-with-J as Function-universe
  hiding (_∘_; Kind; module Kind; bijection)
open import H-level.Closure equality-with-J
open import Injection equality-with-J using (_↣_)
open import List equality-with-J
open import Monad equality-with-J hiding (map)

------------------------------------------------------------------------
-- Any

-- Any.

Any : ∀ {a p} {A : Set a} (P : A → Set p) (xs : List A) → Set p
Any P []       = ⊥
Any P (x ∷ xs) = P x ⊎ Any P xs

-- Alternative definition of Any.

data Any′ {a p} {A : Set a}
          (P : A → Set p) : List A → Set (a ⊔ p) where
  here  : ∀ {x xs} → P x       → Any′ P (x ∷ xs)
  there : ∀ {x xs} → Any′ P xs → Any′ P (x ∷ xs)

-- The two definitions of Any are isomorphic.

Any′-[] : ∀ {a p ℓ} {A : Set a} {P : A → Set p} →
          Any′ P [] ↔ ⊥ {ℓ = ℓ}
Any′-[] {ℓ = ℓ} {P = P} = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = λ p → ⊥-elim p
    }
  ; left-inverse-of = from∘to
  }
  where
  to′ : ∀ {xs} → Any′ P xs → [] ≡ xs → ⊥ {ℓ = ℓ}
  to′ (here  p) = ⊥-elim ∘ List.[]≢∷
  to′ (there p) = ⊥-elim ∘ List.[]≢∷

  to : Any′ P [] → ⊥
  to p = to′ p refl

  from = ⊥-elim

  from∘to′ : ∀ {xs} (p : Any′ P xs) ([]≡xs : [] ≡ xs) →
             subst (Any′ P) []≡xs (from (to′ p []≡xs)) ≡ p
  from∘to′ (here  p) = ⊥-elim ∘ List.[]≢∷
  from∘to′ (there p) = ⊥-elim ∘ List.[]≢∷

  from∘to : ∀ p → from (to p) ≡ p
  from∘to p = from∘to′ p refl

Any′-∷ : ∀ {a p} {A : Set a} {P : A → Set p} {x xs} →
        Any′ P (x ∷ xs) ↔ P x ⊎ Any′ P xs
Any′-∷ {P = P} {x} {xs} = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = [ (λ _ → refl) , (λ _ → refl) ]
    }
  ; left-inverse-of = from∘to
  }
  where
  to′ : ∀ {ys} → Any′ P ys → ys ≡ x ∷ xs → P x ⊎ Any′ P xs
  to′ (here  p) ≡∷ = inj₁ (subst P (List.cancel-∷-head ≡∷) p)
  to′ (there p) ≡∷ = inj₂ (subst (Any′ P) (List.cancel-∷-tail ≡∷) p)

  to : Any′ P (x ∷ xs) → P x ⊎ Any′ P xs
  to p = to′ p refl

  from = [ here , there ]

  from∘to′ : ∀ {ys} (p : Any′ P ys) ≡∷ →
             from (to′ p ≡∷) ≡ subst (Any′ P) ≡∷ p
  from∘to′ (here p)  ≡∷ with List.cancel-∷-head ≡∷
                           | List.cancel-∷-tail ≡∷
                           | sym (List.unfold-∷ ≡∷)
  from∘to′ (here p)  .refl | refl | refl | refl = refl
  from∘to′ (there p) ≡∷ with List.cancel-∷-head ≡∷
                           | List.cancel-∷-tail ≡∷
                           | sym (List.unfold-∷ ≡∷)
  from∘to′ (there p) .refl | refl | refl | refl = refl

  from∘to : ∀ p → from (to p) ≡ p
  from∘to p = from∘to′ p refl

Any↔Any′ : ∀ {a p} {A : Set a} {P : A → Set p} {xs} →
           Any P xs ↔ Any′ P xs
Any↔Any′ {P = P} {[]}     =
  ⊥          ↔⟨ inverse Any′-[] ⟩
  Any′ P []  □
Any↔Any′ {P = P} {x ∷ xs} =
  P x ⊎ Any P xs   ↔⟨ id ⊎-cong Any↔Any′ {P = P} ⟩
  P x ⊎ Any′ P xs  ↔⟨ inverse Any′-∷ ⟩
  Any′ P (x ∷ xs)  □

------------------------------------------------------------------------
-- Lemmas relating Any to some basic list functions

Any-++ : ∀ {a p} {A : Set a} (P : A → Set p) (xs ys : List A) →
         Any P (xs ++ ys) ↔ Any P xs ⊎ Any P ys
Any-++ P [] ys =
  Any P ys      ↔⟨ inverse ⊎-left-identity ⟩
  ⊥ ⊎ Any P ys  □
Any-++ P (x ∷ xs) ys =
  P x ⊎ Any P (xs ++ ys)       ↔⟨ id ⊎-cong Any-++ P xs ys ⟩
  P x ⊎ (Any P xs ⊎ Any P ys)  ↔⟨ ⊎-assoc ⟩
  (P x ⊎ Any P xs) ⊎ Any P ys  □

Any-concat : ∀ {a p} {A : Set a}
             (P : A → Set p) (xss : List (List A)) →
             Any P (concat xss) ↔ Any (Any P) xss
Any-concat P []         = id
Any-concat P (xs ∷ xss) =
  Any P (xs ++ concat xss)       ↔⟨ Any-++ P xs (concat xss) ⟩
  Any P xs ⊎ Any P (concat xss)  ↔⟨ id ⊎-cong Any-concat P xss ⟩
  Any P xs ⊎ Any (Any P) xss     □

Any-map : ∀ {a b p} {A : Set a} {B : Set b}
          (P : B → Set p) (f : A → B) (xs : List A) →
          Any P (map f xs) ↔ Any (P ∘ f) xs
Any-map P f []       = id
Any-map P f (x ∷ xs) =
  P (f x)   ⊎ Any P (map f xs)  ↔⟨ id ⊎-cong Any-map P f xs ⟩
  (P ∘ f) x ⊎ Any (P ∘ f) xs    □

Any->>= : ∀ {ℓ p} {A B : Set ℓ}
          (P : B → Set p) (xs : List A) (f : A → List B) →
          Any P (xs >>= f) ↔ Any (Any P ∘ f) xs
Any->>= P xs f =
  Any P (concat (map f xs))  ↔⟨ Any-concat P (map f xs) ⟩
  Any (Any P) (map f xs)     ↔⟨ Any-map (Any P) f xs ⟩
  Any (Any P ∘ f) xs         □

Any-filter : ∀ {a p} {A : Set a}
             (P : A → Set p) (p : A → Bool) (xs : List A) →
             Any P (filter p xs) ↔ Any (λ x → P x × T (p x)) xs
Any-filter P p []       = ⊥ □
Any-filter P p (x ∷ xs) with p x
... | true  =
   P x      ⊎ Any P (filter p xs)           ↔⟨ inverse ×-right-identity ⊎-cong Any-filter P p xs ⟩
  (P x × ⊤) ⊎ Any (λ x → P x × T (p x)) xs  □
... | false =
  Any P (filter p xs)                       ↔⟨ Any-filter P p xs ⟩
              Any (λ x → P x × T (p x)) xs  ↔⟨ inverse ⊎-left-identity ⟩
  ⊥₀        ⊎ Any (λ x → P x × T (p x)) xs  ↔⟨ inverse ×-right-zero ⊎-cong (_ □) ⟩
  (P x × ⊥) ⊎ Any (λ x → P x × T (p x)) xs  □

------------------------------------------------------------------------
-- List membership

infix 4 _∈_

_∈_ : ∀ {a} {A : Set a} → A → List A → Set _
x ∈ xs = Any (λ y → x ≡ y) xs

-- Any can be expressed using _∈_.

Any-∈ : ∀ {a p} {A : Set a} (P : A → Set p) (xs : List A) →
        Any P xs ↔ ∃ λ x → P x × x ∈ xs
Any-∈ P [] =
  ⊥                  ↔⟨ inverse ×-right-zero ⟩
  (∃ λ x → ⊥₀)       ↔⟨ ∃-cong (λ x → inverse ×-right-zero) ⟩
  (∃ λ x → P x × ⊥)  □
Any-∈ P (x ∷ xs) =
  P x                   ⊎ Any P xs                ↔⟨ ∃-intro P x ⊎-cong Any-∈ P xs ⟩
  (∃ λ y → P y × y ≡ x) ⊎ (∃ λ y → P y × y ∈ xs)  ↔⟨ inverse ∃-⊎-distrib-left ⟩
  (∃ λ y → P y × y ≡ x ⊎ P y × y ∈ xs)            ↔⟨ ∃-cong (λ y → inverse ×-⊎-distrib-left) ⟩
  (∃ λ y → P y × (y ≡ x ⊎ y ∈ xs))                □

-- Using this property we can prove that Any and _⊎_ commute.

Any-⊎ : ∀ {a p q} {A : Set a}
        (P : A → Set p) (Q : A → Set q) (xs : List A) →
        Any (λ x → P x ⊎ Q x) xs ↔ Any P xs ⊎ Any Q xs
Any-⊎ P Q xs =
  Any (λ x → P x ⊎ Q x) xs                         ↔⟨ Any-∈ (λ x → P x ⊎ Q x) xs ⟩
  (∃ λ x → (P x ⊎ Q x) × x ∈ xs)                   ↔⟨ ∃-cong (λ x → ×-⊎-distrib-right) ⟩
  (∃ λ x → P x × x ∈ xs ⊎ Q x × x ∈ xs)            ↔⟨ ∃-⊎-distrib-left ⟩
  (∃ λ x → P x × x ∈ xs) ⊎ (∃ λ x → Q x × x ∈ xs)  ↔⟨ inverse $ Any-∈ P xs ⊎-cong Any-∈ Q xs ⟩
  Any P xs ⊎ Any Q xs                              □

------------------------------------------------------------------------
-- Bag and set equivalence and the subset and subbag orders

-- Various kinds of relatedness.
--
-- NOTE: Perhaps it would be better to define the subbag property in
-- terms of embeddings, rather than injections. The HoTT book (first
-- edition) claims that injectivity "is an ill-behaved notion for
-- non-sets".

open Function-universe public using (Kind) hiding (module Kind)

module Kind where

  open Function-universe public
    using ()
    renaming ( implication         to subset
             ; logical-equivalence to set
             ; injection           to subbag
             ; bijection           to bag
             ; equivalence         to bag-with-equivalence
             )

open Kind public

-- A general definition of "relatedness" for lists.

infix 4 _∼[_]_

_∼[_]_ : ∀ {a} {A : Set a} → List A → Kind → List A → Set a
xs ∼[ k ] ys = ∀ z → z ∈ xs ↝[ k ] z ∈ ys

-- Bag equivalence.

infix 4 _≈-bag_

_≈-bag_ : ∀ {a} {A : Set a} → List A → List A → Set a
xs ≈-bag ys = xs ∼[ bag ] ys

-- Alternative definition of bag equivalence.

infix 4 _≈-bag′_

record _≈-bag′_ {a} {A : Set a} (xs ys : List A) : Set a where
  field
    bijection : Fin (length xs) ↔ Fin (length ys)
    related   : xs And ys Are-related-by bijection

-- Yet another definition of bag equivalence. This definition is taken
-- from Coq's standard library.

infixr 5 _∷_
infix  4 _≈-bag″_

data _≈-bag″_ {a} {A : Set a} : List A → List A → Set a where
  []    : [] ≈-bag″ []
  _∷_   : ∀ x {xs ys} (xs≈ys : xs ≈-bag″ ys) → x ∷ xs ≈-bag″ x ∷ ys
  swap  : ∀ {x y xs} → x ∷ y ∷ xs ≈-bag″ y ∷ x ∷ xs
  trans : ∀ {xs ys zs}
          (xs≈ys : xs ≈-bag″ ys) (ys≈zs : ys ≈-bag″ zs) → xs ≈-bag″ zs

------------------------------------------------------------------------
-- Some congruence lemmas

Any-cong : ∀ {k a p q} {A : Set a}
             {P : A → Set p} {Q : A → Set q} {xs ys : List A} →
           (∀ x → P x ↝[ k ] Q x) → xs ∼[ k ] ys →
           Any P xs ↝[ k ] Any Q ys
Any-cong {P = P} {Q} {xs} {ys} P↔Q xs≈ys =
  Any P xs                ↔⟨ Any-∈ P xs ⟩
  (∃ λ z → P z × z ∈ xs)  ↝⟨ ∃-cong (λ z → P↔Q z ×-cong xs≈ys z) ⟩
  (∃ λ z → Q z × z ∈ ys)  ↔⟨ inverse (Any-∈ Q ys) ⟩
  Any Q ys                □

++-cong : ∀ {k a} {A : Set a} {xs₁ xs₂ ys₁ ys₂ : List A} →
          xs₁ ∼[ k ] ys₁ → xs₂ ∼[ k ] ys₂ →
          xs₁ ++ xs₂ ∼[ k ] ys₁ ++ ys₂
++-cong {xs₁ = xs₁} {xs₂} {ys₁} {ys₂} xs₁∼ys₁ xs₂∼ys₂ = λ z →
  z ∈ xs₁ ++ xs₂          ↔⟨ Any-++ _ xs₁ xs₂ ⟩
  z ∈ xs₁ ⊎ z ∈ xs₂       ↝⟨ xs₁∼ys₁ z ⊎-cong xs₂∼ys₂ z ⟩
  z ∈ ys₁ ⊎ z ∈ ys₂       ↔⟨ inverse (Any-++ _ ys₁ ys₂) ⟩
  z ∈ ys₁ ++ ys₂          □

map-cong : ∀ {k a b} {A : Set a} {B : Set b}
           (f : A → B) {xs ys : List A} →
           xs ∼[ k ] ys → map f xs ∼[ k ] map f ys
map-cong f {xs} {ys} xs∼ys = λ z →
  z ∈ map f xs            ↔⟨ Any-map _ f xs ⟩
  Any (λ x → z ≡ f x) xs  ↝⟨ Any-cong (λ x → z ≡ f x □) xs∼ys ⟩
  Any (λ x → z ≡ f x) ys  ↔⟨ inverse (Any-map _ f ys) ⟩
  z ∈ map f ys            □

concat-cong : ∀ {k a} {A : Set a} {xss yss : List (List A)} →
              xss ∼[ k ] yss → concat xss ∼[ k ] concat yss
concat-cong {xss = xss} {yss} xss∼yss = λ z →
  z ∈ concat xss           ↔⟨ Any-concat _ xss ⟩
  Any (λ zs → z ∈ zs) xss  ↝⟨ Any-cong (λ zs → z ∈ zs □) xss∼yss ⟩
  Any (λ zs → z ∈ zs) yss  ↔⟨ inverse (Any-concat _ yss) ⟩
  z ∈ concat yss           □

>>=-cong : ∀ {k ℓ} {A B : Set ℓ}
           {xs ys : List A} {f g : A → List B} →
           xs ∼[ k ] ys → (∀ x → f x ∼[ k ] g x) →
           (xs >>= f) ∼[ k ] (ys >>= g)
>>=-cong {xs = xs} {ys} {f} {g} xs∼ys f∼g = λ z →
  z ∈ xs >>= f            ↔⟨ Any->>= _ xs f ⟩
  Any (λ x → z ∈ f x) xs  ↝⟨ Any-cong (λ x → f∼g x z) xs∼ys ⟩
  Any (λ x → z ∈ g x) ys  ↔⟨ inverse (Any->>= _ ys g) ⟩
  z ∈ ys >>= g            □

filter-cong : ∀ {k a} {A : Set a} (p : A → Bool) (xs ys : List A) →
              xs ∼[ k ] ys → filter p xs ∼[ k ] filter p ys
filter-cong p xs ys xs∼ys = λ z →
  z ∈ filter p xs                 ↔⟨ Any-filter _ p xs ⟩
  Any (λ x → z ≡ x × T (p x)) xs  ↝⟨ Any-cong (λ _ → _ □) xs∼ys ⟩
  Any (λ x → z ≡ x × T (p x)) ys  ↔⟨ inverse (Any-filter _ p ys) ⟩
  z ∈ filter p ys                 □

------------------------------------------------------------------------
-- More properties

-- Bind distributes from the left over append.

>>=-left-distributive :
  ∀ {ℓ} {A B : Set ℓ} (xs : List A) (f g : A → List B) →
  xs >>= (λ x → f x ++ g x) ≈-bag (xs >>= f) ++ (xs >>= g)
>>=-left-distributive xs f g = λ z →
  z ∈ xs >>= (λ x → f x ++ g x)                    ↔⟨ Any->>= (_≡_ z) xs (λ x → f x ++ g x) ⟩
  Any (λ x → z ∈ f x ++ g x) xs                    ↔⟨ Any-cong (λ x → Any-++ (_≡_ z) (f x) (g x)) (λ _ → id) ⟩
  Any (λ x → z ∈ f x ⊎ z ∈ g x) xs                 ↔⟨ Any-⊎ (λ x → z ∈ f x) (λ x → z ∈ g x) xs ⟩
  Any (λ x → z ∈ f x) xs ⊎ Any (λ x → z ∈ g x) xs  ↔⟨ inverse (Any->>= (_≡_ z) xs f ⊎-cong Any->>= (_≡_ z) xs g) ⟩
  z ∈ xs >>= f ⊎ z ∈ xs >>= g                      ↔⟨ inverse (Any-++ (_≡_ z) (xs >>= f) (xs >>= g)) ⟩
  z ∈ (xs >>= f) ++ (xs >>= g)                     □

-- This property does not hold for ordinary list equality.

¬->>=-left-distributive :
  ¬ ({A B : Set} (xs : List A) (f g : A → List B) →
     xs >>= (λ x → f x ++ g x) ≡ (xs >>= f) ++ (xs >>= g))
¬->>=-left-distributive distrib = Bool.true≢false true≡false
  where
  xs = true ∷ false ∷ []
  f  = λ x → x ∷ []
  g  = f

  eq : true ∷ true ∷ false ∷ false ∷ [] ≡
       true ∷ false ∷ true ∷ false ∷ []
  eq = distrib xs f g

  true≡false : true ≡ false
  true≡false = List.cancel-∷-head (List.cancel-∷-tail eq)

-- _++_ is commutative.

++-comm : ∀ {a} {A : Set a} (xs ys : List A) → xs ++ ys ≈-bag ys ++ xs
++-comm xs ys = λ z →
  z ∈ xs ++ ys     ↔⟨ Any-++ (_≡_ z) xs ys ⟩
  z ∈ xs ⊎ z ∈ ys  ↔⟨ ⊎-comm ⟩
  z ∈ ys ⊎ z ∈ xs  ↔⟨ inverse (Any-++ (_≡_ z) ys xs) ⟩
  z ∈ ys ++ xs     □

-- _++_ is idempotent (when set equivalence is used).

++-idempotent : ∀ {a} {A : Set a} (xs : List A) → xs ++ xs ∼[ set ] xs
++-idempotent xs = λ z →
  z ∈ xs ++ xs     ↔⟨ Any-++ (_≡_ z) xs xs ⟩
  z ∈ xs ⊎ z ∈ xs  ↝⟨ ⊎-idempotent ⟩
  z ∈ xs           □

-- The so-called "range splitting" property (see, for instance,
-- Hoogendijks "(Relational) Programming Laws in the Boom Hierarchy of
-- Types").

range-splitting : ∀ {a} {A : Set a} (p : A → Bool) (xs : List A) →
                  filter p xs ++ filter (not ∘ p) xs ≈-bag xs
range-splitting p xs = λ z →
  z ∈ filter p xs ++ filter (not ∘ p) xs                  ↔⟨ Any-++ _ _ (filter (not ∘ p) xs) ⟩
  z ∈ filter p xs ⊎ z ∈ filter (not ∘ p) xs               ↔⟨ Any-filter _ p xs ⊎-cong Any-filter _ (not ∘ p) xs ⟩
  Any (λ x → z ≡ x × T (p x)) xs ⊎
    Any (λ x → z ≡ x × T (not (p x))) xs                  ↔⟨ inverse $ Any-⊎ _ _ xs ⟩
  Any (λ x → z ≡ x × T (p x) ⊎ z ≡ x × T (not (p x))) xs  ↔⟨ Any-cong (λ x → lemma (z ≡ x) (p x)) (λ x → x ∈ xs □) ⟩
  z ∈ xs                                                  □
  where
  lemma : ∀ {a} (A : Set a) (b : Bool) → A × T b ⊎ A × T (not b) ↔ A
  lemma A b =
    A × T b ⊎ A × T (not b)  ↔⟨ ×-comm ⊎-cong ×-comm ⟩
    T b × A ⊎ T (not b) × A  ↔⟨ if-lemma (λ _ → A) id id b ⟩
    A                        □

-- The so-called "range disjunction" property, strengthened to use the
-- subbag preorder instead of set equivalence.

range-disjunction :
  ∀ {a} {A : Set a} (p q : A → Bool) (xs : List A) →
  filter (λ x → p x ∨ q x) xs ∼[ subbag ]
  filter p xs ++ filter q xs
range-disjunction p q xs = λ z →
  z ∈ filter (λ x → p x ∨ q x) xs                                  ↔⟨ Any-filter _ (λ x → p x ∨ q x) _ ⟩
  Any (λ x → z ≡ x × T (p x ∨ q x)) xs                             ↝⟨ Any-cong (λ x → lemma (z ≡ x) (p x) (q x)) (λ x → x ∈ xs □) ⟩
  Any (λ x → z ≡ x × T (p x) ⊎ z ≡ x × T (q x)) xs                 ↔⟨ Any-⊎ _ _ _ ⟩
  Any (λ x → z ≡ x × T (p x)) xs ⊎ Any (λ x → z ≡ x × T (q x)) xs  ↔⟨ inverse (Any-filter _ p _ ⊎-cong Any-filter _ q _) ⟩
  z ∈ filter p xs ⊎ z ∈ filter q xs                                ↔⟨ inverse $ Any-++ _ _ _ ⟩
  z ∈ filter p xs ++ filter q xs                                   □
  where
  inj : (b₁ b₂ : Bool) → T (b₁ ∨ b₂) ↣ T b₁ ⊎ T b₂
  inj true  true  = record { to = inj₁; injective = λ _ → refl    }
  inj true  false = record { to = inj₁; injective = ⊎.cancel-inj₁ }
  inj false true  = record { to = inj₂; injective = ⊎.cancel-inj₂ }
  inj false false = record { to = λ (); injective = λ {}          }

  lemma : ∀ {a} (A : Set a) (b₁ b₂ : Bool) →
          A × T (b₁ ∨ b₂) ↣ A × T b₁ ⊎ A × T b₂
  lemma A b₁ b₂ =
    A × T (b₁ ∨ b₂)      ↝⟨ id ×-cong inj b₁ b₂ ⟩
    A × (T b₁ ⊎ T b₂)    ↔⟨ ×-⊎-distrib-left ⟩
    A × T b₁ ⊎ A × T b₂  □

------------------------------------------------------------------------
-- The first two definitions of bag equivalence above are logically
-- equivalent

-- One direction follows from the following lemma, which states that
-- list membership can be expressed as "there is an index which points
-- to the element".
--
-- As an aside, note that the right-hand side is almost
-- index xs ⁻¹ z.

∈-index : ∀ {a} {A : Set a} {z}
          (xs : List A) → z ∈ xs ↔ ∃ λ i → z ≡ index xs i
∈-index {z = z} [] =
  ⊥                               ↔⟨ inverse $ ∃-Fin-zero _ ⟩
  (∃ λ (i : ⊥) → z ≡ index [] i)  □
∈-index {z = z} (x ∷ xs) =
  z ≡ x ⊎ z ∈ xs                    ↔⟨ id ⊎-cong ∈-index xs ⟩
  z ≡ x ⊎ (∃ λ i → z ≡ index xs i)  ↔⟨ inverse $ ∃-Fin-suc _ ⟩
  (∃ λ i → z ≡ index (x ∷ xs) i)    □

-- The index which points to the element.

index-of : ∀ {a} {A : Set a} {z} {xs : List A} →
           z ∈ xs → Fin (length xs)
index-of = proj₁ ∘ _↔_.to (∈-index _)

-- For the other direction a sequence of lemmas is used.

-- The first lemma states that ∃ λ z → z ∈ xs is isomorphic to Fin n,
-- where n is the length of xs. Thierry Coquand pointed out that this
-- is a generalisation of singleton-contractible.

Fin-length : ∀ {a} {A : Set a}
             (xs : List A) → (∃ λ z → z ∈ xs) ↔ Fin (length xs)
Fin-length xs =
  (∃ λ z → z ∈ xs)                  ↔⟨ ∃-cong (λ _ → ∈-index xs) ⟩
  (∃ λ z → ∃ λ i → z ≡ index xs i)  ↔⟨ ∃-comm ⟩
  (∃ λ i → ∃ λ z → z ≡ index xs i)  ↔⟨⟩
  (∃ λ i → Singleton (index xs i))  ↔⟨ ∃-cong (λ _ → inverse (_⇔_.to contractible⇔⊤↔ (singleton-contractible _))) ⟩
  Fin (length xs) × ⊤               ↔⟨ ×-right-identity ⟩
  Fin (length xs)                   □

-- From this lemma we get that lists which are bag equivalent have
-- related lengths.

Fin-length-cong : ∀ {a} {A : Set a} {xs ys : List A} →
                  xs ≈-bag ys → Fin (length xs) ↔ Fin (length ys)
Fin-length-cong {xs = xs} {ys} xs≈ys =
  Fin (length xs)   ↔⟨ inverse $ Fin-length xs ⟩
  ∃ (λ z → z ∈ xs)  ↔⟨ ∃-cong xs≈ys ⟩
  ∃ (λ z → z ∈ ys)  ↔⟨ Fin-length ys ⟩
  Fin (length ys)   □

abstract

  -- In fact, they have equal lengths.

  length-cong : ∀ {a} {A : Set a} {xs ys : List A} →
                xs ≈-bag ys → length xs ≡ length ys
  length-cong = _⇔_.to Finite.isomorphic-same-size ∘ Fin-length-cong

  -- All that remains (except for some bookkeeping) is to show that
  -- the isomorphism which Fin-length-cong returns relates the two
  -- lists.

  Fin-length-cong-relates :
    ∀ {a} {A : Set a} {xs ys : List A} (xs≈ys : xs ≈-bag ys) →
    xs And ys Are-related-by Fin-length-cong xs≈ys
  Fin-length-cong-relates {xs = xs} {ys} xs≈ys i =
    index xs i                               ≡⟨ proj₂ $ to (∈-index _) $ to (xs≈ys _) (from (∈-index _) (i , refl)) ⟩
    index ys (proj₁ $ to (∈-index _) $
              to (xs≈ys _) $
              from (∈-index _) (i , refl))   ≡⟨ refl ⟩∎
    index ys (to (Fin-length-cong xs≈ys) i)  ∎
    where open _↔_

-- We get that the two definitions of bag equivalence are logically
-- equivalent.

≈⇔≈′ : ∀ {a} {A : Set a} {xs ys : List A} → xs ≈-bag ys ⇔ xs ≈-bag′ ys
≈⇔≈′ = record
  { to   = λ xs≈ys → record
             { bijection = Fin-length-cong xs≈ys
             ; related   = Fin-length-cong-relates xs≈ys
             }
  ; from = from
  }
  where
  equality-lemma : ∀ {a} {A : Set a} {x y z : A} →
                   y ≡ z → (x ≡ y) ↔ (x ≡ z)
  equality-lemma refl = id

  from : ∀ {xs ys} → xs ≈-bag′ ys → xs ≈-bag ys
  from {xs} {ys} xs≈ys z =
    z ∈ xs                    ↔⟨ ∈-index xs ⟩
    ∃ (λ i → z ≡ index xs i)  ↔⟨ Σ-cong (_≈-bag′_.bijection xs≈ys)
                                        (λ i → equality-lemma $
                                                 _≈-bag′_.related xs≈ys i) ⟩
    ∃ (λ i → z ≡ index ys i)  ↔⟨ inverse (∈-index ys) ⟩
    z ∈ ys                    □

------------------------------------------------------------------------
-- Left cancellation

-- We have basically already showed that cons is left cancellative for
-- the (first) alternative definition of bag equivalence.

∷-left-cancellative′ : ∀ {a} {A : Set a} {x : A} xs ys →
                       x ∷ xs ≈-bag′ x ∷ ys → xs ≈-bag′ ys
∷-left-cancellative′ {x = x} xs ys x∷xs≈x∷ys = record
  { bijection = Finite.cancel-suc (_≈-bag′_.bijection x∷xs≈x∷ys)
  ; related   = Finite.cancel-suc-preserves-relatedness x xs ys
                  (_≈-bag′_.bijection x∷xs≈x∷ys)
                  (_≈-bag′_.related x∷xs≈x∷ys)
  }

-- By the equivalence above we get the result also for the first
-- definition of bag equivalence, but we can show this directly, with
-- the help of some lemmas.

abstract

  -- The index-of function commutes with applications of certain
  -- inverses. Note that the last three equational reasoning steps do
  -- not need to be written out; I included them in an attempt to make
  -- it easier to understand why the lemma holds.

  index-of-commutes :
    ∀ {a} {A : Set a} {z : A} {xs ys} →
    (xs≈ys : xs ≈-bag ys) (p : z ∈ xs) →
    index-of (_↔_.to (xs≈ys z) p) ≡
    _↔_.to (Fin-length-cong xs≈ys) (index-of p)
  index-of-commutes {z = z} {xs} {ys} xs≈ys p =
    (index-of $ to (xs≈ys z) p)                          ≡⟨ lemma z p ⟩
    (index-of $ to (xs≈ys _) $ proj₂ $
     from (Fin-length xs) $ to (Fin-length xs) (z , p))  ≡⟨ refl ⟩
    (index-of $ proj₂ $ Σ-map P.id (to (xs≈ys _)) $
     from (Fin-length xs) $ to (Fin-length xs) (z , p))  ≡⟨ refl ⟩
    (to (Fin-length ys) $ Σ-map P.id (to (xs≈ys _)) $
     from (Fin-length xs) $ index-of p)                  ≡⟨ refl ⟩∎
    (to (Fin-length-cong xs≈ys) $ index-of p)            ∎
    where
    open _↔_

    lemma : ∀ z p →
            (index-of $ to (xs≈ys z) p) ≡
            (index-of $
             to (xs≈ys (index xs (to (Fin-length xs) (z , p)))) $
             proj₂ $ from (Fin-length xs) $
             to (Fin-length xs) (z , p))
    lemma z p with to (Fin-length xs) (z , p)
                 | Σ-≡,≡←≡ (left-inverse-of (Fin-length xs) (z , p))
    lemma .(index xs i) .(from (∈-index xs) (i , refl))
          | i | refl , refl = refl

  -- Bag equivalence isomorphisms preserve index equality. Note that
  -- this means that, even if the underlying equality is proof
  -- relevant, a bag equivalence isomorphism cannot map two distinct
  -- proofs of z ∈ xs (say) to different positions.

  index-equality-preserved :
    ∀ {a} {A : Set a} {z : A} {xs ys} {p q : z ∈ xs}
    (xs≈ys : xs ≈-bag ys) →
    index-of p ≡ index-of q →
    index-of (_↔_.to (xs≈ys z) p) ≡ index-of (_↔_.to (xs≈ys z) q)
  index-equality-preserved {z = z} {p = p} {q} xs≈ys eq =
    index-of (_↔_.to (xs≈ys z) p)                ≡⟨ index-of-commutes xs≈ys p ⟩
    _↔_.to (Fin-length-cong xs≈ys) (index-of p)  ≡⟨ cong (_↔_.to (Fin-length-cong xs≈ys)) eq ⟩
    _↔_.to (Fin-length-cong xs≈ys) (index-of q)  ≡⟨ sym $ index-of-commutes xs≈ys q ⟩∎
    index-of (_↔_.to (xs≈ys z) q)                ∎

-- If x ∷ xs is bag equivalent to x ∷ ys, then xs and ys are bag
-- equivalent.

∷-left-cancellative : ∀ {a} {A : Set a} {x : A} {xs ys} →
                      x ∷ xs ≈-bag x ∷ ys → xs ≈-bag ys
∷-left-cancellative {A = A} {x} {xs} {ys} x∷xs≈x∷ys z =
  ⊎-left-cancellative
    (x∷xs≈x∷ys z)
    (lemma x∷xs≈x∷ys)
    (lemma (inverse ∘ x∷xs≈x∷ys))
  where
  abstract

    -- If the equality type is proof irrelevant (so that p and q are
    -- equal), then this lemma can be proved without the help of
    -- index-equality-preserved.

    lemma : ∀ {xs ys} (inv : x ∷ xs ≈-bag x ∷ ys) →
            Well-behaved (_↔_.to (inv z))
    lemma {xs} inv {b = z∈xs} {a = p} {a′ = q} hyp₁ hyp₂ = ⊎.inj₁≢inj₂ (
      fzero                                   ≡⟨ refl ⟩
      index-of {xs = x ∷ xs} (inj₁ p)         ≡⟨ cong index-of $ sym $ to-from hyp₂ ⟩
      index-of {xs = x ∷ xs} (from (inj₁ q))  ≡⟨ index-equality-preserved (inverse ∘ inv) refl ⟩
      index-of {xs = x ∷ xs} (from (inj₁ p))  ≡⟨ cong index-of $ to-from hyp₁ ⟩
      index-of {xs = x ∷ xs} (inj₂ z∈xs)      ≡⟨ refl ⟩∎
      fsuc (index-of {xs = xs} z∈xs)          ∎)
      where open _↔_ (inv z)

-- Cons is not left cancellative for set equivalence.

∷-not-left-cancellative :
  ¬ (∀ {A : Set} {x : A} {xs ys} →
     x ∷ xs ∼[ set ] x ∷ ys → xs ∼[ set ] ys)
∷-not-left-cancellative cancel =
  _⇔_.to (cancel (++-idempotent (tt ∷ [])) tt) (inj₁ refl)

-- _++_ is left and right cancellative (for bag equivalence).

++-left-cancellative : ∀ {a} {A : Set a} (xs : List A) {ys zs} →
                       xs ++ ys ≈-bag xs ++ zs → ys ≈-bag zs
++-left-cancellative []       eq = eq
++-left-cancellative (x ∷ xs) eq =
  ++-left-cancellative xs (∷-left-cancellative eq)

++-right-cancellative : ∀ {a} {A : Set a} {xs ys zs : List A} →
                        xs ++ zs ≈-bag ys ++ zs → xs ≈-bag ys
++-right-cancellative {xs = xs} {ys} {zs} eq =
  ++-left-cancellative zs (λ z →
    z ∈ zs ++ xs  ↔⟨ ++-comm zs xs z ⟩
    z ∈ xs ++ zs  ↔⟨ eq z ⟩
    z ∈ ys ++ zs  ↔⟨ ++-comm ys zs z ⟩
    z ∈ zs ++ ys  □)

------------------------------------------------------------------------
-- The third definition of bag equivalence is sound with respect to
-- the other two

-- _∷_ preserves bag equivalence.

infixr 5 _∷-cong_

_∷-cong_ : ∀ {a} {A : Set a} {x y : A} {xs ys} →
           x ≡ y → xs ≈-bag ys → x ∷ xs ≈-bag y ∷ ys
_∷-cong_ {x = x} {xs = xs} {ys} refl xs≈ys = λ z →
  z ≡ x ⊎ z ∈ xs  ↔⟨ id ⊎-cong xs≈ys z ⟩
  z ≡ x ⊎ z ∈ ys  □

-- We can swap the first two elements of a list.

swap-first-two : ∀ {a} {A : Set a} {x y : A} {xs} →
                 x ∷ y ∷ xs ≈-bag y ∷ x ∷ xs
swap-first-two {x = x} {y} {xs} = λ z →
   z ≡ x ⊎ z ≡ y  ⊎ z ∈ xs  ↔⟨ ⊎-assoc ⟩
  (z ≡ x ⊎ z ≡ y) ⊎ z ∈ xs  ↔⟨ ⊎-comm ⊎-cong id ⟩
  (z ≡ y ⊎ z ≡ x) ⊎ z ∈ xs  ↔⟨ inverse ⊎-assoc ⟩
   z ≡ y ⊎ z ≡ x  ⊎ z ∈ xs  □

-- The third definition of bag equivalence is sound with respect to
-- the first one.

≈″⇒≈ : ∀ {a} {A : Set a} {xs ys : List A} → xs ≈-bag″ ys → xs ≈-bag ys
≈″⇒≈ []                  = λ _ → id
≈″⇒≈ (x ∷ xs≈ys)         = refl ∷-cong ≈″⇒≈ xs≈ys
≈″⇒≈ swap                = swap-first-two
≈″⇒≈ (trans xs≈ys ys≈zs) = λ z → _ ↔⟨ ≈″⇒≈ xs≈ys z ⟩ ≈″⇒≈ ys≈zs z

-- The other direction should also be provable, but I expect that this
-- requires some work.


==> anc/equality/src/Bijection.agda <==
------------------------------------------------------------------------
-- Bijections
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Bijection
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open Derived-definitions-and-properties eq
open import Equality.Decision-procedures eq
open import H-level eq
open import Injection eq using (Injective; _↣_)
open import Logical-equivalence using (_⇔_)
open import Prelude as P hiding (id) renaming (_∘_ to _⊚_)
open import Surjection eq as Surjection using (_↠_; module _↠_)

------------------------------------------------------------------------
-- Bijections

infix 0 _↔_

record _↔_ {f t} (From : Set f) (To : Set t) : Set (f ⊔ t) where
  field
    surjection : From ↠ To

  open _↠_ surjection

  field
    left-inverse-of : ∀ x → from (to x) ≡ x

  injective : Injective to
  injective {x = x} {y = y} to-x≡to-y =
    x            ≡⟨ sym (left-inverse-of x) ⟩
    from (to x)  ≡⟨ cong from to-x≡to-y ⟩
    from (to y)  ≡⟨ left-inverse-of y ⟩∎
    y            ∎

  injection : From ↣ To
  injection = record
    { to        = to
    ; injective = injective
    }

  -- A lemma.

  to-from : ∀ {x y} → to x ≡ y → from y ≡ x
  to-from {x} {y} to-x≡y =
    from y       ≡⟨ cong from $ sym to-x≡y ⟩
    from (to x)  ≡⟨ left-inverse-of x ⟩∎
    x            ∎

  open _↠_ surjection public

------------------------------------------------------------------------
-- Equivalence

-- _↔_ is an equivalence relation.

id : ∀ {a} {A : Set a} → A ↔ A
id = record
  { surjection      = Surjection.id
  ; left-inverse-of = refl
  }

inverse : ∀ {a b} {A : Set a} {B : Set b} → A ↔ B → B ↔ A
inverse A↔B = record
  { surjection = record
    { logical-equivalence = Logical-equivalence.inverse
                              logical-equivalence
    ; right-inverse-of    = left-inverse-of
    }
  ; left-inverse-of = right-inverse-of
  } where open _↔_ A↔B

infixr 9 _∘_

_∘_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
      B ↔ C → A ↔ B → A ↔ C
f ∘ g = record
  { surjection      = Surjection._∘_ (surjection f) (surjection g)
  ; left-inverse-of = from∘to
  }
  where
  open _↔_

  abstract
    from∘to : ∀ x → from g (from f (to f (to g x))) ≡ x
    from∘to = λ x →
      from g (from f (to f (to g x)))  ≡⟨ cong (from g) (left-inverse-of f (to g x)) ⟩
      from g (to g x)                  ≡⟨ left-inverse-of g x ⟩∎
      x                                ∎

-- "Equational" reasoning combinators.

infix  -1 finally-↔
infixr -2 step-↔

-- For an explanation of why step-↔ is defined in this way, see
-- Equality.step-≡.

step-↔ : ∀ {a b c} (A : Set a) {B : Set b} {C : Set c} →
         B ↔ C → A ↔ B → A ↔ C
step-↔ _ = _∘_

syntax step-↔ A B↔C A↔B = A ↔⟨ A↔B ⟩ B↔C

finally-↔ : ∀ {a b} (A : Set a) (B : Set b) → A ↔ B → A ↔ B
finally-↔ _ _ A↔B = A↔B

syntax finally-↔ A B A↔B = A ↔⟨ A↔B ⟩□ B □

------------------------------------------------------------------------
-- More lemmas

-- Uninhabited types are isomorphic to the empty type.

⊥↔uninhabited : ∀ {a ℓ} {A : Set a} → ¬ A → ⊥ {ℓ = ℓ} ↔ A
⊥↔uninhabited ¬A = record
  { surjection = record
    { logical-equivalence = record
      { to   = ⊥-elim
      ; from = ⊥-elim ⊚ ¬A
      }
    ; right-inverse-of = ⊥-elim ⊚ ¬A
    }
  ; left-inverse-of = λ ()
  }

-- A lifted set is isomorphic to the underlying one.

↑↔ : ∀ {a b} {A : Set a} → ↑ b A ↔ A
↑↔ {b = b} {A} = record
  { surjection = record
    { logical-equivalence = record
      { to   = lower
      ; from = lift
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = refl
  }

-- Equality between pairs can be expressed as a pair of equalities.

Σ-≡,≡↔≡ : ∀ {a b} {A : Set a} {B : A → Set b} {p₁ p₂ : Σ A B} →
          (∃ λ (p : proj₁ p₁ ≡ proj₁ p₂) →
             subst B p (proj₂ p₁) ≡ proj₂ p₂) ↔
          (p₁ ≡ p₂)
Σ-≡,≡↔≡ {A = A} {B} {p₁} {p₂} = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = from∘to
  }
  where
  from-P = λ {p₁ p₂ : Σ A B} (_ : p₁ ≡ p₂) →
             ∃ λ (p : proj₁ p₁ ≡ proj₁ p₂) →
               subst B p (proj₂ p₁) ≡ proj₂ p₂

  from : {p₁ p₂ : Σ A B} →
         p₁ ≡ p₂ →
         ∃ λ (p : proj₁ p₁ ≡ proj₁ p₂) →
           subst B p (proj₂ p₁) ≡ proj₂ p₂
  from = Σ-≡,≡←≡

  to : {p₁ p₂ : Σ A B} →
       (∃ λ (p : proj₁ p₁ ≡ proj₁ p₂) →
          subst B p (proj₂ p₁) ≡ proj₂ p₂) →
       p₁ ≡ p₂
  to = uncurry Σ-≡,≡→≡

  abstract

    to∘from : ∀ eq → to (from {p₁ = p₁} {p₂ = p₂} eq) ≡ eq
    to∘from = elim (λ p≡q → to (from p≡q) ≡ p≡q) λ x →
      let lem = subst-refl B (proj₂ x) in
      to (from (refl x))                          ≡⟨ cong to (elim-refl from-P _) ⟩
      to (refl (proj₁ x) , lem)                   ≡⟨ Σ-≡,≡→≡-reflˡ _ ⟩
      cong (_,_ (proj₁ x)) (trans (sym lem) lem)  ≡⟨ cong (cong (_,_ (proj₁ x))) $ trans-symˡ lem ⟩
      cong (_,_ (proj₁ x)) (refl (proj₂ x))       ≡⟨ cong-refl (_,_ (proj₁ x)) {x = proj₂ x} ⟩∎
      refl x                                      ∎

    from∘to : ∀ p → from (to {p₁ = p₁} {p₂ = p₂} p) ≡ p
    from∘to p = elim
      (λ {x₁ x₂} x₁≡x₂ →
         ∀ {y₁ y₂} (y₁′≡y₂ : subst B x₁≡x₂ y₁ ≡ y₂) →
         from (to (x₁≡x₂ , y₁′≡y₂)) ≡ (x₁≡x₂ , y₁′≡y₂))
      (λ x {y₁} y₁′≡y₂ → elim
         (λ {y₁ y₂} (y₁≡y₂ : y₁ ≡ y₂) →
            (y₁′≡y₂ : subst B (refl x) y₁ ≡ y₂) →
            y₁≡y₂ ≡ trans (sym $ subst-refl B y₁) y₁′≡y₂ →
            from (to (refl x , y₁′≡y₂)) ≡ (refl x , y₁′≡y₂))
         (λ y y′≡y eq →
          let lem = subst-refl B y in
          from (to (refl x , y′≡y))                   ≡⟨ cong from $ Σ-≡,≡→≡-reflˡ _ ⟩
          from (cong (_,_ x) (trans (sym lem) y′≡y))  ≡⟨ cong (from ⊚ cong (_,_ x)) $ sym eq ⟩
          from (cong (_,_ x) (refl y))                ≡⟨ cong from $ cong-refl (_,_ x) {x = y} ⟩
          from (refl (x , y))                         ≡⟨ elim-refl from-P _ ⟩
          (refl x , lem)                              ≡⟨ cong (_,_ (refl x)) (
             lem                                           ≡⟨ sym $ trans-reflʳ _ ⟩
             trans lem (refl _)                            ≡⟨ cong (trans lem) eq ⟩
             trans lem (trans (sym lem) y′≡y)              ≡⟨ sym $ trans-assoc _ _ _ ⟩
             trans (trans lem (sym lem)) y′≡y              ≡⟨ cong (λ p → trans p y′≡y) $ trans-symʳ lem ⟩
             trans (refl _) y′≡y                           ≡⟨ trans-reflˡ _ ⟩∎
             y′≡y                                          ∎) ⟩∎
          (refl x , y′≡y)                             ∎)
         (trans (sym $ subst-refl B y₁) y₁′≡y₂)
         y₁′≡y₂
         (refl _))
      (proj₁ p) (proj₂ p)

-- Equalities are closed, in a strong sense, under applications of
-- certain injections (at least inj₁ and inj₂).

≡↔inj₁≡inj₁ : ∀ {a b} {A : Set a} {B : Set b} {x y : A} →
              (x ≡ y) ↔ _≡_ {A = A ⊎ B} (inj₁ x) (inj₁ y)
≡↔inj₁≡inj₁ {A = A} {B} {x} {y} = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = from∘to
  }
  where
  to : x ≡ y → _≡_ {A = A ⊎ B} (inj₁ x) (inj₁ y)
  to = cong inj₁

  from = ⊎.cancel-inj₁

  abstract

    to∘from : ∀ ix≡iy → to (from ix≡iy) ≡ ix≡iy
    to∘from ix≡iy =
      cong inj₁ (⊎.cancel-inj₁ ix≡iy)              ≡⟨ cong-∘ inj₁ [ P.id , const x ] ix≡iy ⟩
      cong f ix≡iy                                 ≡⟨ cong-roughly-id f p ix≡iy _ _ f≡id ⟩
      trans (refl _) (trans ix≡iy $ sym (refl _))  ≡⟨ trans-reflˡ _ ⟩
      trans ix≡iy (sym $ refl _)                   ≡⟨ cong (trans ix≡iy) sym-refl ⟩
      trans ix≡iy (refl _)                         ≡⟨ trans-reflʳ _ ⟩∎
      ix≡iy                                        ∎
      where
      f : A ⊎ B → A ⊎ B
      f = inj₁ ⊚ [ P.id , const x ]

      p : A ⊎ B → Bool
      p = if_then true else false

      f≡id : ∀ z → T (p z) → f z ≡ z
      f≡id (inj₁ x) = const (refl (inj₁ x))
      f≡id (inj₂ y) = ⊥-elim

    from∘to : ∀ x≡y → from (to x≡y) ≡ x≡y
    from∘to x≡y =
      cong [ P.id , const x ] (cong inj₁ x≡y)  ≡⟨ cong-∘ [ P.id , const x ] inj₁ _ ⟩
      cong P.id x≡y                            ≡⟨ sym $ cong-id _ ⟩∎
      x≡y                                      ∎

≡↔inj₂≡inj₂ : ∀ {a b} {A : Set a} {B : Set b} {x y : B} →
              (x ≡ y) ↔ _≡_ {A = A ⊎ B} (inj₂ x) (inj₂ y)
≡↔inj₂≡inj₂ {A = A} {B} {x} {y} = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = from∘to
  }
  where
  to : x ≡ y → _≡_ {A = A ⊎ B} (inj₂ x) (inj₂ y)
  to = cong inj₂

  from = ⊎.cancel-inj₂

  abstract

    to∘from : ∀ ix≡iy → to (from ix≡iy) ≡ ix≡iy
    to∘from ix≡iy =
      cong inj₂ (⊎.cancel-inj₂ ix≡iy)              ≡⟨ cong-∘ inj₂ [ const x , P.id ] ix≡iy ⟩
      cong f ix≡iy                                 ≡⟨ cong-roughly-id f p ix≡iy _ _ f≡id ⟩
      trans (refl _) (trans ix≡iy $ sym (refl _))  ≡⟨ trans-reflˡ _ ⟩
      trans ix≡iy (sym $ refl _)                   ≡⟨ cong (trans ix≡iy) sym-refl ⟩
      trans ix≡iy (refl _)                         ≡⟨ trans-reflʳ _ ⟩∎
      ix≡iy                                        ∎
      where
      f : A ⊎ B → A ⊎ B
      f = inj₂ ⊚ [ const x , P.id ]

      p : A ⊎ B → Bool
      p = if_then false else true

      f≡id : ∀ z → T (p z) → f z ≡ z
      f≡id (inj₁ x) = ⊥-elim
      f≡id (inj₂ y) = const (refl (inj₂ y))

    from∘to : ∀ x≡y → from (to x≡y) ≡ x≡y
    from∘to x≡y =
      cong [ const x , P.id ] (cong inj₂ x≡y)  ≡⟨ cong-∘ [ const x , P.id ] inj₂ _ ⟩
      cong P.id x≡y                            ≡⟨ sym $ cong-id _ ⟩∎
      x≡y                                      ∎

-- An alternative characterisation of equality for binary sums.

Equality-⊎ : ∀ {a b} {A : Set a} {B : Set b} →
             A ⊎ B → A ⊎ B → Set (a ⊔ b)
Equality-⊎ {b = b} (inj₁ x) (inj₁ y) = ↑ b (x ≡ y)
Equality-⊎         (inj₁ x) (inj₂ y) = ⊥
Equality-⊎         (inj₂ x) (inj₁ y) = ⊥
Equality-⊎ {a = a} (inj₂ x) (inj₂ y) = ↑ a (x ≡ y)

≡↔⊎ : ∀ {a b} {A : Set a} {B : Set b} {x y : A ⊎ B} →
      x ≡ y ↔ Equality-⊎ x y
≡↔⊎ {x = inj₁ x} {inj₁ y} = inj₁ x ≡ inj₁ y  ↔⟨ inverse ≡↔inj₁≡inj₁ ⟩
                            x ≡ y            ↔⟨ inverse ↑↔ ⟩□
                            ↑ _ (x ≡ y)      □
≡↔⊎ {x = inj₁ x} {inj₂ y} = inj₁ x ≡ inj₂ y  ↔⟨ inverse (⊥↔uninhabited ⊎.inj₁≢inj₂) ⟩□
                            ⊥                □
≡↔⊎ {x = inj₂ x} {inj₁ y} = inj₂ x ≡ inj₁ y  ↔⟨ inverse (⊥↔uninhabited (⊎.inj₁≢inj₂ ⊚ sym)) ⟩□
                            ⊥                □
≡↔⊎ {x = inj₂ x} {inj₂ y} = inj₂ x ≡ inj₂ y  ↔⟨ inverse ≡↔inj₂≡inj₂ ⟩
                            x ≡ y            ↔⟨ inverse ↑↔ ⟩□
                            ↑ _ (x ≡ y)      □

-- Decidable equality respects bijections.

decidable-equality-respects :
  ∀ {a b} {A : Set a} {B : Set b} →
  A ↔ B → Decidable-equality A → Decidable-equality B
decidable-equality-respects A↔B _≟A_ x y =
  ⊎-map (_↔_.injective (inverse A↔B))
                       (λ from-x≢from-y → from-x≢from-y ⊚ cong from)
        (from x ≟A from y)
  where open _↔_ A↔B

-- All contractible types are isomorphic.

contractible-isomorphic :
  ∀ {a b} {A : Set a} {B : Set b} →
  Contractible A → Contractible B → A ↔ B
contractible-isomorphic {A} {B} cA cB = record
  { surjection = record
    { logical-equivalence = record
      { to   = const (proj₁ cB)
      ; from = const (proj₁ cA)
      }
    ; right-inverse-of = proj₂ cB
    }
  ; left-inverse-of = proj₂ cA
  }

-- Implicit and explicit Πs are isomorphic.

implicit-Π↔Π : ∀ {a b} {A : Set a} {B : A → Set b} →
               ({x : A} → B x) ↔ ((x : A) → B x)
implicit-Π↔Π = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ f x → f {x}
      ; from = λ f {x} → f x
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = refl
  }

-- Families of functions that satisfy a kind of involution property
-- can be turned into bijections.

bijection-from-involutive-family :
  ∀ {a b} {A : Set a} {B : A → Set b} →
  (f : ∀ a₁ a₂ → B a₁ → B a₂) →
  (∀ a₁ a₂ (x : B a₁) → f _ _ (f _ a₂ x) ≡ x) →
  ∀ a₁ a₂ → B a₁ ↔ B a₂
bijection-from-involutive-family f f-involutive _ _ = record
  { surjection = record
    { logical-equivalence = record
      { to   = f _ _
      ; from = f _ _
      }
    ; right-inverse-of = f-involutive _ _
    }
  ; left-inverse-of = f-involutive _ _
  }

abstract

  -- An equality rearrangement lemma.

  trans-to-to≡to-trans :
    ∀ {a b} {A : Set a} {B : Set b} {f : A → B}
    (iso : ∀ x y → f x ≡ f y ↔ x ≡ y) →
    (∀ x → _↔_.from (iso x x) (refl x) ≡ refl (f x)) →
    ∀ {x y z p q} →
    trans (_↔_.to (iso x y) p) (_↔_.to (iso y z) q) ≡
    _↔_.to (iso x z) (trans p q)
  trans-to-to≡to-trans {f = f} iso iso-refl {x} {y} {z} {p} {q} =
    trans (_↔_.to (iso x y) p) (_↔_.to (iso y z) q)               ≡⟨ elim₁ (λ {x} p → trans p (_↔_.to (iso y z) q) ≡
                                                                                      _↔_.to (iso x z) (trans (_↔_.from (iso x y) p) q)) (
        trans (refl y) (_↔_.to (iso y z) q)                              ≡⟨ trans-reflˡ _ ⟩
        _↔_.to (iso y z) q                                               ≡⟨ cong (_↔_.to (iso y z)) $ sym $ trans-reflˡ _ ⟩
        _↔_.to (iso y z) (trans (refl (f y)) q)                          ≡⟨ cong (_↔_.to (iso y z) ⊚ flip trans _) $ sym $ iso-refl y ⟩∎
        _↔_.to (iso y z) (trans (_↔_.from (iso y y) (refl y)) q)         ∎)
                                                                           (_↔_.to (iso x y) p) ⟩
    _↔_.to (iso x z)
      (trans (_↔_.from (iso x y) (_↔_.to (iso x y) p)) q)         ≡⟨ cong (_↔_.to (iso x z) ⊚ flip trans _) $
                                                                       _↔_.left-inverse-of (iso _ _) _ ⟩∎
    _↔_.to (iso x z) (trans p q)                                  ∎


==> anc/equality/src/Bool.agda <==
------------------------------------------------------------------------
-- Some definitions related to and properties of booleans
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Bool
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Logical-equivalence using (_⇔_)
open import Prelude hiding (id; _∘_)

open import Bijection eq as Bijection using (_↔_)
open Derived-definitions-and-properties eq
open import Equality.Decision-procedures eq
open import Equivalence eq using (_≃_; ↔⇒≃; lift-equality)
open import Function-universe eq
open import H-level eq
open import H-level.Closure eq

-- The not function is involutive.

not-involutive : ∀ b → not (not b) ≡ b
not-involutive true  = refl _
not-involutive false = refl _

-- Bool is isomorphic to Fin 2.

Bool↔Fin2 : Bool ↔ Fin 2
Bool↔Fin2 =
  ⊤ ⊎ ⊤      ↝⟨ inverse $ id ⊎-cong ⊎-right-identity ⟩□
  ⊤ ⊎ ⊤ ⊎ ⊥  □

-- A non-trivial automorphism on Bool.

swap : Bool ↔ Bool
swap = record
  { surjection = record
    { logical-equivalence = record
      { to   = not
      ; from = not
      }
    ; right-inverse-of = not-involutive
    }
  ; left-inverse-of = not-involutive
  }

private

  non-trivial : _↔_.to swap ≢ id
  non-trivial not≡id = Bool.true≢false (cong (_$ false) not≡id)

-- Equality rearrangement lemmas.

not≡⇒≢ : (b₁ b₂ : Bool) → not b₁ ≡ b₂ → b₁ ≢ b₂
not≡⇒≢ true  true  f≡t _   = Bool.true≢false (sym f≡t)
not≡⇒≢ true  false _   t≡f = Bool.true≢false t≡f
not≡⇒≢ false true  _   f≡t = Bool.true≢false (sym f≡t)
not≡⇒≢ false false t≡f _   = Bool.true≢false t≡f

≢⇒not≡ : (b₁ b₂ : Bool) → b₁ ≢ b₂ → not b₁ ≡ b₂
≢⇒not≡ true  true  t≢t = ⊥-elim (t≢t (refl _))
≢⇒not≡ true  false _   = refl _
≢⇒not≡ false true  _   = refl _
≢⇒not≡ false false f≢f = ⊥-elim (f≢f (refl _))

not≡↔≡not : {b₁ b₂ : Bool} → not b₁ ≡ b₂ ↔ b₁ ≡ not b₂
not≡↔≡not {true} {true} =
  false ≡ true  ↝⟨ inverse $ Bijection.⊥↔uninhabited (Bool.true≢false ∘ sym) ⟩
  ⊥₀            ↝⟨ Bijection.⊥↔uninhabited Bool.true≢false ⟩□
  true ≡ false  □
not≡↔≡not {true} {false} =
  false ≡ false  ↝⟨ inverse Bijection.≡↔inj₂≡inj₂ ⟩
  tt ≡ tt        ↝⟨ Bijection.≡↔inj₁≡inj₁ ⟩□
  true ≡ true    □
not≡↔≡not {false} {true} =
  true ≡ true    ↝⟨ inverse Bijection.≡↔inj₁≡inj₁ ⟩
  tt ≡ tt        ↝⟨ Bijection.≡↔inj₂≡inj₂ ⟩□
  false ≡ false  □
not≡↔≡not {false} {false} =
  true ≡ false  ↝⟨ inverse $ Bijection.⊥↔uninhabited Bool.true≢false ⟩
  ⊥₀            ↝⟨ Bijection.⊥↔uninhabited (Bool.true≢false ∘ sym) ⟩□
  false ≡ true  □

-- Some lemmas related to T.

T↔≡true : ∀ {b} → T b ↔ b ≡ true
T↔≡true {false} =   $⟨ Bool.true≢false ⟩
  true ≢ false      ↝⟨ (_∘ sym) ⟩
  false ≢ true      ↝⟨ Bijection.⊥↔uninhabited ⟩□
  ⊥ ↔ false ≡ true  □
T↔≡true {true} =              $⟨ refl true ⟩
  true ≡ true                 ↝⟨ propositional⇒inhabited⇒contractible (Bool-set _ _) ⟩
  Contractible (true ≡ true)  ↝⟨ _⇔_.to contractible⇔⊤↔ ⟩□
  ⊤ ↔ true ≡ true             □

T-not↔≡false : ∀ {b} → T (not b) ↔ b ≡ false
T-not↔≡false {b} =
  T (not b)     ↝⟨ T↔≡true ⟩
  not b ≡ true  ↝⟨ not≡↔≡not ⟩□
  b ≡ false     □

T-not⇔¬T :
  ∀ b → T (not b) ⇔ ¬ T b
T-not⇔¬T true =
  ⊥        ↔⟨ Bijection.⊥↔uninhabited (_$ _) ⟩
  (⊤ → ⊥)  □
T-not⇔¬T false =
  ⊤    ↝⟨ record { to = λ _ → id } ⟩□
  ¬ ⊥  □

T-not↔¬T :
  Extensionality (# 0) (# 0) →
  ∀ b → T (not b) ↔ ¬ T b
T-not↔¬T _ true =
  ⊥        ↝⟨ Bijection.⊥↔uninhabited (_$ _) ⟩
  (⊤ → ⊥)  □
T-not↔¬T ext false =
  ⊤    ↝⟨ inverse $ ¬⊥↔⊤ ext ⟩□
  ¬ ⊥  □

¬T⇔≡false : ∀ {b} → ¬ T b ⇔ b ≡ false
¬T⇔≡false {b} =
  ¬ T b      ↝⟨ inverse $ T-not⇔¬T b ⟩
  T (not b)  ↔⟨ T-not↔≡false ⟩□
  b ≡ false  □

¬T↔≡false :
  Extensionality (# 0) (# 0) →
  ∀ {b} → ¬ T b ↔ b ≡ false
¬T↔≡false ext {b} =
  ¬ T b      ↝⟨ inverse $ T-not↔¬T ext b ⟩
  T (not b)  ↝⟨ T-not↔≡false ⟩□
  b ≡ false  □

-- Bool ≃ Bool is isomorphic to Bool (assuming extensionality).

[Bool≃Bool]↔Bool₁ : Extensionality lzero lzero →
                    (Bool ≃ Bool) ↔ Bool
[Bool≃Bool]↔Bool₁ ext = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ eq → _≃_.to eq true
      ; from = if_then id else ↔⇒≃ swap
      }
    ; right-inverse-of = λ { true → refl _; false → refl _ }
    }
  ; left-inverse-of = λ eq → lift-equality ext (ext (lemma₂ eq))
  }
  where
  lemma₁ : ∀ b → _≃_.to (if b then id else ↔⇒≃ swap) false ≡ not b
  lemma₁ true  = refl _
  lemma₁ false = refl _

  lemma₂ : ∀ eq b →
           _≃_.to (if _≃_.to eq true then id else ↔⇒≃ swap) b ≡
           _≃_.to eq b
  lemma₂ eq true  with _≃_.to eq true
  ...             | true  = refl _
  ...             | false = refl _
  lemma₂ eq false =
    _≃_.to (if _≃_.to eq true then id else ↔⇒≃ swap) false  ≡⟨ lemma₁ (_≃_.to eq true) ⟩
    not (_≃_.to eq true)                                    ≡⟨ ≢⇒not≡ _ _ (Bool.true≢false ∘ _≃_.injective eq) ⟩∎
    _≃_.to eq false                                         ∎

-- Another proof showing that Bool ≃ Bool is isomorphic to Bool
-- (assuming extensionality).

[Bool≃Bool]↔Bool₂ : Extensionality lzero lzero →
                    (Bool ≃ Bool) ↔ Bool
[Bool≃Bool]↔Bool₂ ext = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ eq → _≃_.to eq false
      ; from = if_then ↔⇒≃ swap else id
      }
    ; right-inverse-of = λ { true → refl _; false → refl _ }
    }
  ; left-inverse-of = λ eq → lift-equality ext (ext (lemma₂ eq))
  }
  where
  lemma₁ : ∀ b → _≃_.to (if b then ↔⇒≃ swap else id) true ≡ not b
  lemma₁ true  = refl _
  lemma₁ false = refl _

  lemma₂ : ∀ eq b →
           _≃_.to (if _≃_.to eq false then ↔⇒≃ swap else id) b ≡
           _≃_.to eq b
  lemma₂ eq false with _≃_.to eq false
  ...             | true  = refl _
  ...             | false = refl _
  lemma₂ eq true  =
    _≃_.to (if _≃_.to eq false then ↔⇒≃ swap else id) true  ≡⟨ lemma₁ (_≃_.to eq false) ⟩
    not (_≃_.to eq false)                                   ≡⟨ ≢⇒not≡ _ _ (Bool.true≢false ∘ sym ∘ _≃_.injective eq) ⟩∎
    _≃_.to eq true                                          ∎

private

  -- The two proofs are not equal.

  distinct : {ext : Extensionality lzero lzero} →
             [Bool≃Bool]↔Bool₁ ext ≢ [Bool≃Bool]↔Bool₂ ext
  distinct =
    Bool.true≢false ∘ cong (λ iso → _≃_.to (_↔_.from iso true) true)


==> anc/equality/src/Category.agda <==
------------------------------------------------------------------------
-- 1-categories
------------------------------------------------------------------------

-- The code is based on the presentation in the HoTT book (but might
-- not follow it exactly).

{-# OPTIONS --without-K #-}

open import Equality

module Category
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq as Bijection using (_↔_)
open Derived-definitions-and-properties eq
open import Equivalence eq as Eq
  using (_≃_; ⟨_,_⟩; module _≃_; Is-equivalence)
open import Function-universe eq as F hiding (id) renaming (_∘_ to _⊚_)
open import H-level eq
open import H-level.Closure eq
open import Logical-equivalence using (module _⇔_)
import Nat eq as Nat
open import Prelude as P hiding (id; Unit)
open import Univalence-axiom eq

------------------------------------------------------------------------
-- Precategories

Precategory′ : (ℓ₁ ℓ₂ : Level) → Set (lsuc (ℓ₁ ⊔ ℓ₂))
Precategory′ ℓ₁ ℓ₂ =
  -- Objects.
  ∃ λ (Obj : Set ℓ₁) →

  -- Morphisms (a /set/).
  ∃ λ (HOM : Obj → Obj → SET ℓ₂) →
  let Hom = λ X Y → proj₁ (HOM X Y) in

  -- Identity.
  ∃ λ (id : ∀ {X} → Hom X X) →

  -- Composition.
  ∃ λ (_∙_ : ∀ {X Y Z} → Hom Y Z → Hom X Y → Hom X Z) →

  -- Identity laws.
  (∀ {X Y} {f : Hom X Y} → (id ∙ f) ≡ f) ×
  (∀ {X Y} {f : Hom X Y} → (f ∙ id) ≡ f) ×

  -- Associativity.
  (∀ {X Y Z U} {f : Hom X Y} {g : Hom Y Z} {h : Hom Z U} →
     (h ∙ (g ∙ f)) ≡ ((h ∙ g) ∙ f))

-- A wrapper.

record Precategory (ℓ₁ ℓ₂ : Level) : Set (lsuc (ℓ₁ ⊔ ℓ₂)) where
  field
    precategory : Precategory′ ℓ₁ ℓ₂

  -- Objects.

  Obj : Set ℓ₁
  Obj = proj₁ precategory

  -- Morphisms.

  HOM : Obj → Obj → SET ℓ₂
  HOM = proj₁ (proj₂ precategory)

  -- The morphism type family.

  Hom : Obj → Obj → Set ℓ₂
  Hom X Y = proj₁ (HOM X Y)

  -- The morphism types are sets.

  Hom-is-set : ∀ {X Y} → Is-set (Hom X Y)
  Hom-is-set = proj₂ (HOM _ _)

  -- Identity.

  id : ∀ {X} → Hom X X
  id = proj₁ (proj₂ (proj₂ precategory))

  -- Composition.

  infixr 10 _∙_

  _∙_ : ∀ {X Y Z} → Hom Y Z → Hom X Y → Hom X Z
  _∙_ = proj₁ (proj₂ (proj₂ (proj₂ precategory)))

  -- The left identity law.

  left-identity : ∀ {X Y} {f : Hom X Y} → id ∙ f ≡ f
  left-identity = proj₁ (proj₂ (proj₂ (proj₂ (proj₂ precategory))))

  -- The right identity law.

  right-identity : ∀ {X Y} {f : Hom X Y} → f ∙ id ≡ f
  right-identity =
    proj₁ (proj₂ (proj₂ (proj₂ (proj₂ (proj₂ precategory)))))

  -- The associativity law.

  assoc : ∀ {X Y Z U} {f : Hom X Y} {g : Hom Y Z} {h : Hom Z U} →
          h ∙ (g ∙ f) ≡ (h ∙ g) ∙ f
  assoc =
    proj₂ (proj₂ (proj₂ (proj₂ (proj₂ (proj₂ precategory)))))

  -- Isomorphisms.

  Is-isomorphism : ∀ {X Y} → Hom X Y → Set ℓ₂
  Is-isomorphism f = ∃ λ g → (f ∙ g ≡ id) × (g ∙ f ≡ id)

  infix 4 _≅_

  _≅_ : Obj → Obj → Set ℓ₂
  X ≅ Y = ∃ λ (f : Hom X Y) → Is-isomorphism f

  -- Some projections.

  infix 15 _¹ _⁻¹ _¹⁻¹ _⁻¹¹

  _¹ : ∀ {X Y} → X ≅ Y → Hom X Y
  f ¹ = proj₁ f

  _⁻¹ : ∀ {X Y} → X ≅ Y → Hom Y X
  f ⁻¹ = proj₁ (proj₂ f)

  _¹⁻¹ : ∀ {X Y} (f : X ≅ Y) → f ¹ ∙ f ⁻¹ ≡ id
  f ¹⁻¹ = proj₁ (proj₂ (proj₂ f))

  _⁻¹¹ : ∀ {X Y} (f : X ≅ Y) → f ⁻¹ ∙ f ¹ ≡ id
  f ⁻¹¹ = proj₂ (proj₂ (proj₂ f))

  abstract

    -- "Is-isomorphism f" is a proposition.

    Is-isomorphism-propositional :
      ∀ {X Y} (f : Hom X Y) →
      Is-proposition (Is-isomorphism f)
    Is-isomorphism-propositional f =
      _⇔_.from propositional⇔irrelevant
        λ { (g , fg , gf) (g′ , fg′ , g′f) →
            Σ-≡,≡→≡ (g             ≡⟨ sym left-identity ⟩
                     id ∙ g        ≡⟨ cong (λ h → h ∙ g) $ sym g′f ⟩
                     (g′ ∙ f) ∙ g  ≡⟨ sym assoc ⟩
                     g′ ∙ (f ∙ g)  ≡⟨ cong (_∙_ g′) fg ⟩
                     g′ ∙ id       ≡⟨ right-identity ⟩∎
                     g′            ∎)
                    (Σ-≡,≡→≡ (_⇔_.to set⇔UIP Hom-is-set _ _)
                             (_⇔_.to set⇔UIP Hom-is-set _ _)) }

    -- Isomorphism equality is equivalent to "forward morphism"
    -- equality.

    ≡≃≡¹ : ∀ {X Y} {f g : X ≅ Y} → (f ≡ g) ≃ (f ¹ ≡ g ¹)
    ≡≃≡¹ {f = f} {g} =
      (f ≡ g)      ↔⟨ inverse $ ignore-propositional-component $ Is-isomorphism-propositional _ ⟩□
      (f ¹ ≡ g ¹)  □

    -- The type of isomorphisms (between two objects) is a set.

    ≅-set : ∀ {X Y} → Is-set (X ≅ Y)
    ≅-set = Σ-closure 2 Hom-is-set
                      (λ _ → mono₁ 1 $ Is-isomorphism-propositional _)

  -- Identity isomorphism.

  id≅ : ∀ {X} → X ≅ X
  id≅ = id , id , left-identity , right-identity

  -- Composition of isomorphisms.

  infixr 10 _∙≅_

  _∙≅_ : ∀ {X Y Z} → Y ≅ Z → X ≅ Y → X ≅ Z
  f ∙≅ g = (f ¹ ∙ g ¹) , (g ⁻¹ ∙ f ⁻¹) , fg f g , gf f g
    where
    abstract
      fg : ∀ {X Y Z} (f : Y ≅ Z) (g : X ≅ Y) →
           (f ¹ ∙ g ¹) ∙ (g ⁻¹ ∙ f ⁻¹) ≡ id
      fg f g =
        (f ¹ ∙ g ¹) ∙ (g ⁻¹ ∙ f ⁻¹)  ≡⟨ sym assoc ⟩
        f ¹ ∙ (g ¹ ∙ (g ⁻¹ ∙ f ⁻¹))  ≡⟨ cong (_∙_ (f ¹)) assoc ⟩
        f ¹ ∙ ((g ¹ ∙ g ⁻¹) ∙ f ⁻¹)  ≡⟨ cong (λ h → f ¹ ∙ (h ∙ f ⁻¹)) $ g ¹⁻¹ ⟩
        f ¹ ∙ (id ∙ f ⁻¹)            ≡⟨ cong (_∙_ (f ¹)) left-identity ⟩
        f ¹ ∙ f ⁻¹                   ≡⟨ f ¹⁻¹ ⟩∎
        id                           ∎

      gf : ∀ {X Y Z} (f : Y ≅ Z) (g : X ≅ Y) →
           (g ⁻¹ ∙ f ⁻¹) ∙ (f ¹ ∙ g ¹) ≡ id
      gf f g =
        (g ⁻¹ ∙ f ⁻¹) ∙ (f ¹ ∙ g ¹)  ≡⟨ sym assoc ⟩
        g ⁻¹ ∙ (f ⁻¹ ∙ (f ¹ ∙ g ¹))  ≡⟨ cong (_∙_ (g ⁻¹)) assoc ⟩
        g ⁻¹ ∙ ((f ⁻¹ ∙ f ¹) ∙ g ¹)  ≡⟨ cong (λ h → g ⁻¹ ∙ (h ∙ g ¹)) $ f ⁻¹¹ ⟩
        g ⁻¹ ∙ (id ∙ g ¹)            ≡⟨ cong (_∙_ (g ⁻¹)) left-identity ⟩
        g ⁻¹ ∙ g ¹                   ≡⟨ g ⁻¹¹ ⟩∎
        id                           ∎

  -- The inverse of an isomorphism.

  infix 15 _⁻¹≅

  _⁻¹≅ : ∀ {X Y} → X ≅ Y → Y ≅ X
  f ⁻¹≅ = f ⁻¹ , f ¹ , f ⁻¹¹ , f ¹⁻¹

  -- Isomorphisms form a precategory.

  precategory-≅ : Precategory ℓ₁ ℓ₂
  precategory-≅ = record { precategory =
    Obj ,
    (λ X Y → (X ≅ Y) , ≅-set) ,
    id≅ , _∙≅_ ,
    _≃_.from ≡≃≡¹ left-identity ,
    _≃_.from ≡≃≡¹ right-identity ,
    _≃_.from ≡≃≡¹ assoc }

  -- Equal objects are isomorphic.

  ≡→≅ : ∀ {X Y} → X ≡ Y → X ≅ Y
  ≡→≅ = elim (λ {X Y} _ → X ≅ Y) (λ _ → id≅)

  -- "Computation rule" for ≡→≅.

  ≡→≅-refl : ∀ {X} → ≡→≅ (refl X) ≡ id≅
  ≡→≅-refl = elim-refl (λ {X Y} _ → X ≅ Y) _

  -- Rearrangement lemma for ≡→≅.

  ≡→≅-¹ :
    ∀ {X Y} (X≡Y : X ≡ Y) →
    ≡→≅ X≡Y ¹ ≡ elim (λ {X Y} _ → Hom X Y) (λ _ → id) X≡Y
  ≡→≅-¹ {X} = elim¹
    (λ X≡Y → ≡→≅ X≡Y ¹ ≡
             elim (λ {X Y} _ → Hom X Y) (λ _ → id) X≡Y)
    (≡→≅ (refl X) ¹                                  ≡⟨ cong _¹ ≡→≅-refl ⟩
     id≅ ¹                                           ≡⟨⟩
     id                                              ≡⟨ sym $ elim-refl (λ {X Y} _ → Hom X Y) _ ⟩∎
     elim (λ {X Y} _ → Hom X Y) (λ _ → id) (refl X)  ∎)

  -- A lemma that can be used to prove that ≡→≅ is an equivalence.

  ≡→≅-equivalence-lemma :
    ∀ {X} →
    (≡≃≅ : ∀ {Y} → (X ≡ Y) ≃ (X ≅ Y)) →
    _≃_.to ≡≃≅ (refl X) ¹ ≡ id →
    ∀ {Y} → Is-equivalence (≡→≅ {X = X} {Y = Y})
  ≡→≅-equivalence-lemma {X} ≡≃≅ ≡≃≅-refl {Y} =
    Eq.respects-extensional-equality
      (elim¹ (λ X≡Y → _≃_.to ≡≃≅ X≡Y ≡ ≡→≅ X≡Y)
             (_≃_.to ≡≃≅ (refl X)  ≡⟨ _≃_.from ≡≃≡¹ ≡≃≅-refl ⟩
              id≅                  ≡⟨ sym ≡→≅-refl ⟩∎
              ≡→≅ (refl X)         ∎))
      (_≃_.is-equivalence ≡≃≅)

-- An example: sets and functions. (Defined using extensionality.)

precategory-Set :
  (ℓ : Level) →
  Extensionality ℓ ℓ →
  Precategory (lsuc ℓ) ℓ
precategory-Set ℓ ext = record { precategory =

  -- Objects: sets.
  SET ℓ ,

  -- Morphisms: functions.
  (λ { (A , A-set) (B , B-set) →
       (A → B) , Π-closure ext 2 (λ _ → B-set) }) ,

  -- Identity.
  P.id ,

  -- Composition.
  (λ f g → f ∘ g) ,

  -- Laws.
  refl _ , refl _ , refl _ }

-- Isomorphisms in this category are equivalent to equivalences
-- (assuming extensionality).

≃≃≅-Set :
  (ℓ : Level) (ext : Extensionality ℓ ℓ) →
  let open Precategory (precategory-Set ℓ ext) in
  (X Y : Obj) → (Type X ≃ Type Y) ≃ (X ≅ Y)
≃≃≅-Set ℓ ext X Y = Eq.↔⇒≃ record
  { surjection = record
    { logical-equivalence = record
      { to   = λ X≃Y → _≃_.to X≃Y , _≃_.from X≃Y ,
                       ext (_≃_.right-inverse-of X≃Y) ,
                       ext (_≃_.left-inverse-of  X≃Y)
      ; from = λ X≅Y → Eq.↔⇒≃ record
                 { surjection = record
                   { logical-equivalence = record
                     { to   = proj₁ X≅Y
                     ; from = proj₁ (proj₂ X≅Y)
                     }
                   ; right-inverse-of = λ x →
                       cong (_$ x) $ proj₁ (proj₂ (proj₂ X≅Y))
                   }
                 ; left-inverse-of = λ x →
                     cong (_$ x) $ proj₂ (proj₂ (proj₂ X≅Y))
                 }
      }
    ; right-inverse-of = λ X≅Y →
        _≃_.from (≡≃≡¹ {X = X} {Y = Y}) (refl (proj₁ X≅Y))
    }
  ; left-inverse-of = λ X≃Y →
      Eq.lift-equality ext (refl (_≃_.to X≃Y))
  }
  where open Precategory (precategory-Set ℓ ext) using (≡≃≡¹)

-- Equality characterisation lemma for Precategory′.

equality-characterisation-Precategory′ :
  ∀ {ℓ₁ ℓ₂} {C D : Precategory′ ℓ₁ ℓ₂} →
  Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ lsuc ℓ₂) →
  Univalence ℓ₁ →
  Univalence ℓ₂ →
  let module C = Precategory (record { precategory = C })
      module D = Precategory (record { precategory = D })
  in
  (∃ λ (eqO : C.Obj ≃ D.Obj) →
   ∃ λ (eqH : ∀ X Y → C.Hom (_≃_.from eqO X) (_≃_.from eqO Y) ≃
                      D.Hom X Y) →
     (∀ X → _≃_.to (eqH X X) C.id ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        _≃_.to (eqH X Z) (C._∙_ (_≃_.from (eqH Y Z) f)
                                (_≃_.from (eqH X Y) g)) ≡
        f D.∙ g))
    ↔
  C ≡ D
equality-characterisation-Precategory′ {ℓ₁} {ℓ₂} {C} {D}
                                       ext univ₁ univ₂ =
  (∃ λ (eqO : C.Obj ≃ D.Obj) →
   ∃ λ (eqH : ∀ X Y → C.Hom (_≃_.from eqO X) (_≃_.from eqO Y) ≃
                      D.Hom X Y) →
     (∀ X → _≃_.to (eqH X X) C.id ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        _≃_.to (eqH X Z) (C._∙_ (_≃_.from (eqH Y Z) f)
                                (_≃_.from (eqH X Y) g)) ≡
        f D.∙ g))                                                        ↝⟨ ∃-cong (λ _ → inverse $
                                                                              Σ-cong (Eq.∀-preserves ext₁₁₂₊ λ _ →
                                                                                      Eq.∀-preserves ext₁₂₊  λ _ →
                                                                                      ≡≃≃ univ₂)
                                                                                     (λ _ → F.id)) ⟩
  (∃ λ (eqO : C.Obj ≃ D.Obj) →
   ∃ λ (eqH : ∀ X Y → C.Hom (_≃_.from eqO X) (_≃_.from eqO Y) ≡
                      D.Hom X Y) →
     (∀ X → ≡⇒→ (eqH X X) C.id ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        ≡⇒→ (eqH X Z) (C._∙_ (≡⇒← (eqH Y Z) f) (≡⇒← (eqH X Y) g)) ≡
        f D.∙ g))                                                        ↝⟨ inverse $ Σ-cong (≡≃≃ univ₁) (λ _ → F.id) ⟩

  (∃ λ (eqO : C.Obj ≡ D.Obj) →
   ∃ λ (eqH : ∀ X Y → C.Hom (≡⇒← eqO X) (≡⇒← eqO Y) ≡ D.Hom X Y) →
     (∀ X → ≡⇒→ (eqH X X) C.id ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        ≡⇒→ (eqH X Z) (C._∙_ (≡⇒← (eqH Y Z) f) (≡⇒← (eqH X Y) g)) ≡
        f D.∙ g))                                                        ↝⟨ ∃-cong (λ _ → inverse $
                                                                              Σ-cong (Eq.∀-preserves ext₁₁₂₊ λ _ →
                                                                                      Eq.∀-preserves ext₁₂₊  λ _ →
                                                                                      inverse $
                                                                                      Eq.↔⇒≃ $ ignore-propositional-component $
                                                                                                 H-level-propositional ext₂₂ 2)
                                                                                     (λ _ → F.id)) ⟩
  (∃ λ (eqO : C.Obj ≡ D.Obj) →
   ∃ λ (eqH : ∀ X Y → C.HOM (≡⇒← eqO X) (≡⇒← eqO Y) ≡ D.HOM X Y) →
     let eqH′ = λ X Y → proj₁ (Σ-≡,≡←≡ (eqH X Y))
     in
     (∀ X → ≡⇒→ (eqH′ X X) C.id ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        ≡⇒→ (eqH′ X Z) (C._∙_ (≡⇒← (eqH′ Y Z) f) (≡⇒← (eqH′ X Y) g)) ≡
        f D.∙ g))                                                        ↝⟨ ∃-cong (λ _ → ∃-cong λ _ → ≡⇒↝ _ $
                                                                              cong (λ (eqH′ : ∀ _ _ → _) →
                                                                                      (∀ X → ≡⇒→ (eqH′ X X) C.id ≡ D.id) ×
                                                                                      (∀ X Y Z f g →
                                                                                         ≡⇒→ (eqH′ X Z)
                                                                                           (C._∙_ (≡⇒← (eqH′ Y Z) f) (≡⇒← (eqH′ X Y) g)) ≡ f D.∙ g))
                                                                                   (ext₁₁₂₊ λ _ → ext₁₂₊ λ _ → proj₁-Σ-≡,≡←≡ _)) ⟩
  (∃ λ (eqO : C.Obj ≡ D.Obj) →
   ∃ λ (eqH : ∀ X Y → C.HOM (≡⇒← eqO X) (≡⇒← eqO Y) ≡ D.HOM X Y) →
     let eqH′ = λ X Y → cong proj₁ (eqH X Y)
     in
     (∀ X → ≡⇒→ (eqH′ X X) C.id ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        ≡⇒→ (eqH′ X Z) (C._∙_ (≡⇒← (eqH′ Y Z) f) (≡⇒← (eqH′ X Y) g)) ≡
        f D.∙ g))                                                        ↝⟨ ∃-cong (λ _ → inverse $
                                                                               Σ-cong (Eq.∀-preserves ext₁₁₂₊ λ _ →
                                                                                       inverse $ Eq.extensionality-isomorphism ext₁₂₊)
                                                                                      (λ _ → F.id)) ⟩
  (∃ λ (eqO : C.Obj ≡ D.Obj) →
   ∃ λ (eqH : ∀ X → (λ Y → C.HOM (≡⇒← eqO X) (≡⇒← eqO Y)) ≡ D.HOM X) →
     let eqH′ = λ X Y → cong proj₁ (ext⁻¹ (eqH X) Y)
     in
     (∀ X → ≡⇒→ (eqH′ X X) C.id ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        ≡⇒→ (eqH′ X Z) (C._∙_ (≡⇒← (eqH′ Y Z) f) (≡⇒← (eqH′ X Y) g)) ≡
        f D.∙ g))                                                        ↝⟨ ∃-cong (λ _ → inverse $
                                                                               Σ-cong (inverse $ Eq.extensionality-isomorphism ext₁₁₂₊)
                                                                                      (λ _ → F.id)) ⟩
  (∃ λ (eqO : C.Obj ≡ D.Obj) →
   ∃ λ (eqH : (λ X Y → C.HOM (≡⇒← eqO X) (≡⇒← eqO Y)) ≡ D.HOM) →
     let eqH′ = λ X Y → cong proj₁ (ext⁻¹ (ext⁻¹ eqH X) Y)
     in
     (∀ X → ≡⇒→ (eqH′ X X) C.id ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        ≡⇒→ (eqH′ X Z) (C._∙_ (≡⇒← (eqH′ Y Z) f) (≡⇒← (eqH′ X Y) g)) ≡
        f D.∙ g))                                                        ↝⟨ ∃-cong (λ eqO → inverse $
                                                                              Σ-cong (inverse $ ≡⇒↝ equivalence (HOM-lemma eqO))
                                                                                     (λ _ → F.id)) ⟩
  (∃ λ (eqO : C.Obj ≡ D.Obj) →
   ∃ λ (eqH : subst (λ Obj → Obj → Obj → SET _) eqO C.HOM ≡ D.HOM) →
     let eqH′ = λ X Y →
                  cong proj₁
                    (ext⁻¹ (ext⁻¹ (≡⇒← (HOM-lemma eqO) eqH) X) Y)
     in
     (∀ X → ≡⇒→ (eqH′ X X) C.id ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        ≡⇒→ (eqH′ X Z) (C._∙_ (≡⇒← (eqH′ Y Z) f) (≡⇒← (eqH′ X Y) g)) ≡
        f D.∙ g))                                                        ↝⟨ ∃-cong (λ eqO → ∃-cong λ eqH → ≡⇒↝ _ $
                                                                              cong (λ (eqH′ : ∀ _ _ → _) →
                                                                                      (∀ X → ≡⇒→ (eqH′ X X) C.id ≡ D.id) ×
                                                                                      (∀ X Y Z f g →
                                                                                         ≡⇒→ (eqH′ X Z)
                                                                                           (C._∙_ (≡⇒← (eqH′ Y Z) f) (≡⇒← (eqH′ X Y) g)) ≡ f D.∙ g))
                                                                                   (ext₁₁₂₊ λ X → ext₁₂₊ λ Y →
      cong proj₁ (ext⁻¹ (ext⁻¹ (≡⇒← (HOM-lemma eqO) eqH) X) Y)                        ≡⟨⟩
      cong proj₁ (cong (_$ Y) (cong (_$ X) (≡⇒← (HOM-lemma eqO) eqH)))                ≡⟨ cong (cong _) $ cong-∘ _ _ _ ⟩
      cong proj₁ (cong (λ f → f X Y) (≡⇒← (HOM-lemma eqO) eqH))                       ≡⟨ cong-∘ _ _ _ ⟩∎
      cong (λ F → Type (F X Y)) (≡⇒← (HOM-lemma eqO) eqH)                             ∎)) ⟩

  (∃ λ (eqO : C.Obj ≡ D.Obj) →
   ∃ λ (eqH : subst (λ Obj → Obj → Obj → SET _) eqO C.HOM ≡ D.HOM) →
     let eqH′ = λ X Y →
                  cong (λ F → Type (F X Y)) (≡⇒← (HOM-lemma eqO) eqH)
     in
     (∀ X → ≡⇒→ (eqH′ X X) C.id ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        ≡⇒→ (eqH′ X Z) (C._∙_ (≡⇒← (eqH′ Y Z) f) (≡⇒← (eqH′ X Y) g)) ≡
        f D.∙ g))                                                        ↔⟨ ∃-cong (λ eqO → ∃-cong λ eqH →
                                                                              (Eq.∀-preserves ext₁₂ λ _ →
                                                                                 ≡⇒↝ _ $ cong (_≡ _) P-lemma)
                                                                                ×-cong
                                                                              (Eq.∀-preserves ext₁₁₂ λ X →
                                                                               Eq.∀-preserves ext₁₁₂ λ Y →
                                                                               Eq.∀-preserves ext₁₂  λ Z →
                                                                               Eq.∀-preserves ext₂₂  λ f →
                                                                               Eq.∀-preserves ext₂₂  λ g →
                                                                                 ≡⇒↝ _ $ cong (_≡ _) Q-lemma)) ⟩
  (∃ λ (eqO : C.Obj ≡ D.Obj) →
   ∃ λ (eqH : subst (λ Obj → Obj → Obj → SET _) eqO C.HOM ≡ D.HOM) →
     (∀ X → subst₂ (uncurry P) eqO eqH C.id {X = X} ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        subst₂ (uncurry Q) eqO eqH C._∙_ f g ≡ f D.∙ g))                 ↝⟨ Σ-assoc ⟩

  (∃ λ (eq : ∃ λ (eqO : C.Obj ≡ D.Obj) →
               subst (λ Obj → Obj → Obj → SET _) eqO C.HOM ≡ D.HOM) →
     (∀ X → subst (uncurry P) (uncurry Σ-≡,≡→≡ eq) C.id {X = X} ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        subst (uncurry Q) (uncurry Σ-≡,≡→≡ eq) C._∙_ f g ≡ f D.∙ g))     ↝⟨ Σ-cong Bijection.Σ-≡,≡↔≡ (λ _ → F.id) ⟩

  (∃ λ (eq : (C.Obj , C.HOM) ≡ (D.Obj , D.HOM)) →
     (∀ X → subst (uncurry P) eq C.id {X = X} ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        subst (uncurry Q) eq C._∙_ f g ≡ f D.∙ g))                       ↔⟨ ∃-cong (λ _ → ∃-cong λ _ → Eq.∀-preserves ext₁₁₂ λ _ →
                                                                              Eq.∀-preserves ext₁₁₂ λ _ → Eq.∀-preserves ext₁₂ λ _ →
                                                                                Eq.∀-preserves ext₂₂ λ _ →
                                                                                  Eq.extensionality-isomorphism ext₂₂) ⟩
  (∃ λ (eq : (C.Obj , C.HOM) ≡ (D.Obj , D.HOM)) →
     (∀ X → subst (uncurry P) eq C.id {X = X} ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) →
        subst (uncurry Q) eq C._∙_ {X = X} f ≡ D._∙_ f))                 ↔⟨ ∃-cong (λ _ → ∃-cong λ _ → Eq.∀-preserves ext₁₁₂ λ _ →
                                                                              Eq.∀-preserves ext₁₁₂ λ _ → Eq.∀-preserves ext₁₂ λ _ →
                                                                                Eq.extensionality-isomorphism ext₂₂) ⟩
  (∃ λ (eq : (C.Obj , C.HOM) ≡ (D.Obj , D.HOM)) →
     (∀ X → subst (uncurry P) eq C.id {X = X} ≡ D.id)
       ×
     (∀ X Y Z →
        subst (uncurry Q) eq C._∙_ {X = X} {Y = Y} {Z = Z} ≡ D._∙_))     ↔⟨ ∃-cong (λ _ → ∃-cong λ _ →
                                                                              Eq.∀-preserves ext₁₁₂ λ _ → Eq.∀-preserves ext₁₁₂ λ _ →
                                                                                implicit-extensionality-isomorphism ext₁₂) ⟩
  (∃ λ (eq : (C.Obj , C.HOM) ≡ (D.Obj , D.HOM)) →
     (∀ X → subst (uncurry P) eq C.id {X = X} ≡ D.id)
       ×
     (∀ X Y →
        (λ {_} → subst (uncurry Q) eq C._∙_ {X = X} {Y = Y}) ≡ D._∙_))   ↔⟨ ∃-cong (λ _ → ∃-cong λ _ → Eq.∀-preserves ext₁₁₂ λ _ →
                                                                              implicit-extensionality-isomorphism ext₁₁₂) ⟩
  (∃ λ (eq : (C.Obj , C.HOM) ≡ (D.Obj , D.HOM)) →
     (∀ X → subst (uncurry P) eq C.id {X = X} ≡ D.id)
       ×
     (∀ X → (λ {_ _} → subst (uncurry Q) eq C._∙_ {X = X}) ≡ D._∙_))     ↝⟨ ∃-cong (λ _ →
                                                                              implicit-extensionality-isomorphism ext₁₂
                                                                                ×-cong
                                                                              implicit-extensionality-isomorphism ext₁₁₂) ⟩
  (∃ λ (eq : (C.Obj , C.HOM) ≡ (D.Obj , D.HOM)) →
     (λ {_} → subst (uncurry P) eq (λ {_} → C.id)) ≡
     (λ {_} → D.id)
       ×
     (λ {_ _ _} → subst (uncurry Q) eq (λ {_ _ _} → C._∙_)) ≡
     (λ {_ _ _} → D._∙_))                                                ↝⟨ ∃-cong (λ _ → ≡×≡↔≡) ⟩

  (∃ λ (eq : (C.Obj , C.HOM) ≡ (D.Obj , D.HOM)) →
     ( (λ {_}     → subst (uncurry P) eq (λ {_}     → C.id))
     , (λ {_ _ _} → subst (uncurry Q) eq (λ {_ _ _} → C._∙_))
     ) ≡
     ((λ {_} → D.id) , λ {_ _ _} → D._∙_))                               ↝⟨ ∃-cong (λ _ → ≡⇒↝ _ $ cong (_≡ _) $ sym $ push-subst-, _ _) ⟩

  (∃ λ (eq : (C.Obj , C.HOM) ≡ (D.Obj , D.HOM)) →
     subst _ eq ((λ {_} → C.id) , λ {_ _ _} → C._∙_) ≡
     ((λ {_} → D.id) , λ {_ _ _} → D._∙_))                               ↝⟨ Bijection.Σ-≡,≡↔≡ ⟩

  ((C.Obj , C.HOM) , (λ {_} → C.id) , λ {_ _ _} → C._∙_) ≡
  ((D.Obj , D.HOM) , (λ {_} → D.id) , λ {_ _ _} → D._∙_)                 ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ Σ-assoc) ⟩

  (C.Obj , C.HOM , (λ {_} → C.id) , λ {_ _ _} → C._∙_) ≡
  (D.Obj , D.HOM , (λ {_} → D.id) , λ {_ _ _} → D._∙_)                   ↝⟨ ignore-propositional-component (
                                                                              ×-closure 1 (implicit-Π-closure ext₁₁₂ 1 λ _ →
                                                                                           implicit-Π-closure ext₁₂ 1 λ _ →
                                                                                           implicit-Π-closure ext₂₂ 1 λ _ →
                                                                                           D.Hom-is-set _ _) $
                                                                              ×-closure 1 (implicit-Π-closure ext₁₁₂ 1 λ _ →
                                                                                           implicit-Π-closure ext₁₂ 1 λ _ →
                                                                                           implicit-Π-closure ext₂₂ 1 λ _ →
                                                                                           D.Hom-is-set _ _)
                                                                                          (implicit-Π-closure ext₁₁₂ 1 λ _ →
                                                                                           implicit-Π-closure ext₁₁₂ 1 λ _ →
                                                                                           implicit-Π-closure ext₁₁₂ 1 λ _ →
                                                                                           implicit-Π-closure ext₁₂ 1 λ _ →
                                                                                           implicit-Π-closure ext₂₂ 1 λ _ →
                                                                                           implicit-Π-closure ext₂₂ 1 λ _ →
                                                                                           implicit-Π-closure ext₂₂ 1 λ _ →
                                                                                           D.Hom-is-set _ _)) ⟩
  ((C.Obj , C.HOM , (λ {_} → C.id) , λ {_ _ _} → C._∙_) , _) ≡
  ((D.Obj , D.HOM , (λ {_} → D.id) , λ {_ _ _} → D._∙_) , _)             ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ rearrange) ⟩□

  C ≡ D                                                                  □
  where
  module C = Precategory (record { precategory = C })
  module D = Precategory (record { precategory = D })

  ext₁₁₂₊ : Extensionality ℓ₁ (ℓ₁ ⊔ lsuc ℓ₂)
  ext₁₁₂₊ = lower-extensionality ℓ₂ lzero ext

  ext₁₁₂ : Extensionality ℓ₁ (ℓ₁ ⊔ ℓ₂)
  ext₁₁₂ = lower-extensionality ℓ₂ (lsuc ℓ₂) ext

  ext₁₂₊ : Extensionality ℓ₁ (lsuc ℓ₂)
  ext₁₂₊ = lower-extensionality ℓ₂ ℓ₁ ext

  ext₁₂ : Extensionality ℓ₁ ℓ₂
  ext₁₂ = lower-extensionality ℓ₂ _ ext

  ext₂₂ : Extensionality ℓ₂ ℓ₂
  ext₂₂ = lower-extensionality ℓ₁ _ ext

  rearrange :
    ∀ {a b c d e}
      {A : Set a} {B : A → Set b} {C : (a : A) → B a → Set c}
      {D : (a : A) (b : B a) → C a b → Set d}
      {E : (a : A) (b : B a) (c : C a b) → D a b c → Set e} →
    (∃ λ (a : A) → ∃ λ (b : B a) → ∃ λ (c : C a b) → ∃ λ (d : D a b c) →
       E a b c d)
      ↔
    (∃ λ (p : ∃ λ (a : A) → ∃ λ (b : B a) → ∃ λ (c : C a b) → D a b c) →
       E (proj₁ p) (proj₁ (proj₂ p)) (proj₁ (proj₂ (proj₂ p)))
         (proj₂ (proj₂ (proj₂ p))))
  rearrange {A = A} {B} {C} {D} {E} =
    (∃ λ (a : A) → ∃ λ (b : B a) → ∃ λ (c : C a b) → ∃ λ (d : D a b c) →
       E a b c d)                                                         ↝⟨ ∃-cong (λ _ → ∃-cong λ _ → Σ-assoc) ⟩

    (∃ λ (a : A) → ∃ λ (b : B a) → ∃ λ (p : ∃ λ (c : C a b) → D a b c) →
       E a b (proj₁ p) (proj₂ p))                                         ↝⟨ ∃-cong (λ _ → Σ-assoc) ⟩

    (∃ λ (a : A) → ∃ λ (p : ∃ λ (b : B a) → ∃ λ (c : C a b) → D a b c) →
       E a (proj₁ p) (proj₁ (proj₂ p)) (proj₂ (proj₂ p)))                 ↝⟨ Σ-assoc ⟩□

    (∃ λ (p : ∃ λ (a : A) → ∃ λ (b : B a) → ∃ λ (c : C a b) → D a b c) →
       E (proj₁ p) (proj₁ (proj₂ p)) (proj₁ (proj₂ (proj₂ p)))
         (proj₂ (proj₂ (proj₂ p))))                                       □

  ≡⇒←-subst :
    {C D : Set ℓ₁} {H : C → C → SET ℓ₂}
    (eqO : C ≡ D) →
    (λ X Y → H (≡⇒← eqO X) (≡⇒← eqO Y))
      ≡
    subst (λ Obj → Obj → Obj → SET _) eqO H
  ≡⇒←-subst {C} {H = H} eqO =
    elim¹ (λ eqO → (λ X Y → H (≡⇒← eqO X) (≡⇒← eqO Y)) ≡
                   subst (λ Obj → Obj → Obj → SET _) eqO H)
          ((λ X Y → H (≡⇒← (refl C) X) (≡⇒← (refl C) Y))  ≡⟨ cong (λ f X Y → H (f X) (f Y)) ≡⇒←-refl ⟩
           H                                              ≡⟨ sym $ subst-refl _ _ ⟩∎
           subst (λ Obj → Obj → Obj → SET _) (refl C) H   ∎)
          eqO

  ≡⇒←-subst-refl : {C : Set ℓ₁} {H : C → C → SET ℓ₂} → _
  ≡⇒←-subst-refl {C} {H} =
    ≡⇒←-subst {H = H} (refl C)                       ≡⟨ elim¹-refl _ _ ⟩∎

    trans (cong (λ f X Y → H (f X) (f Y)) ≡⇒←-refl)
          (sym $ subst-refl _ _)                     ∎

  HOM-lemma :
    (eqO : C.Obj ≡ D.Obj) →
    ((λ X Y → C.HOM (≡⇒← eqO X) (≡⇒← eqO Y)) ≡ D.HOM)
      ≡
    (subst (λ Obj → Obj → Obj → SET _) eqO C.HOM ≡ D.HOM)
  HOM-lemma eqO = cong (_≡ _) (≡⇒←-subst eqO)

  ≡⇒→-lemma :
    ∀ {eqO eqH X Y} {f : C.Hom (≡⇒← eqO X) (≡⇒← eqO Y)} → _
  ≡⇒→-lemma {eqO} {eqH} {X} {Y} {f} =
    ≡⇒→ (cong (λ H → Type (H X Y)) (≡⇒← (HOM-lemma eqO) eqH)) f  ≡⟨ sym $ subst-in-terms-of-≡⇒↝ equivalence
                                                                            (≡⇒← (HOM-lemma eqO) eqH) (λ H → Type (H X Y)) _ ⟩
    subst (λ H → Type (H X Y)) (≡⇒← (HOM-lemma eqO) eqH) f       ≡⟨ cong (λ eq → subst (λ H → Type (H X Y)) eq _) $ sym $
                                                                      subst-in-terms-of-inverse∘≡⇒↝ equivalence (≡⇒←-subst eqO) (_≡ _) _ ⟩
    subst (λ H → Type (H X Y))
      (subst (_≡ _) (sym $ ≡⇒←-subst eqO) eqH) f                 ≡⟨ cong (λ eq → subst (λ H → Type (H X Y)) eq _) $
                                                                      subst-trans (≡⇒←-subst eqO) ⟩
    subst (λ H → Type (H X Y)) (trans (≡⇒←-subst eqO) eqH) f     ≡⟨ sym $ subst-subst _ _ _ _ ⟩∎

    subst (λ H → Type (H X Y)) eqH
      (subst (λ H → Type (H X Y)) (≡⇒←-subst eqO) f)             ∎

  ≡⇒←-lemma : ∀ {eqO eqH X Y} {f : D.Hom X Y} → _
  ≡⇒←-lemma {eqO} {eqH} {X} {Y} {f} =
    ≡⇒← (cong (λ H → Type (H X Y)) (≡⇒← (HOM-lemma eqO) eqH)) f           ≡⟨ sym $ subst-in-terms-of-inverse∘≡⇒↝ equivalence
                                                                                     (≡⇒← (HOM-lemma eqO) eqH) (λ H → Type (H X Y)) _ ⟩
    subst (λ H → Type (H X Y)) (sym $ ≡⇒← (HOM-lemma eqO) eqH) f          ≡⟨ cong (λ eq → subst (λ H → Type (H X Y)) (sym eq) _) $ sym $
                                                                               subst-in-terms-of-inverse∘≡⇒↝ equivalence (≡⇒←-subst eqO) (_≡ _) _ ⟩
    subst (λ H → Type (H X Y))
      (sym $ subst (_≡ _) (sym $ ≡⇒←-subst eqO) eqH) f                    ≡⟨ cong (λ eq → subst (λ H → Type (H X Y)) (sym eq) _) $
                                                                               subst-trans (≡⇒←-subst eqO) ⟩
    subst (λ H → Type (H X Y)) (sym $ trans (≡⇒←-subst eqO) eqH) f        ≡⟨ cong (λ eq → subst (λ H → Type (H X Y)) eq _) $
                                                                               sym-trans (≡⇒←-subst eqO) eqH ⟩
    subst (λ H → Type (H X Y)) (trans (sym eqH) (sym $ ≡⇒←-subst eqO)) f  ≡⟨ sym $ subst-subst _ _ _ _ ⟩∎

    subst (λ H → Type (H X Y)) (sym $ ≡⇒←-subst eqO)
      (subst (λ H → Type (H X Y)) (sym eqH) f)                            ∎

  expand-≡⇒←-subst :
    ∀ {C : Set ℓ₁} {X Y}
      {F G : C → C → SET ℓ₂}
      {eqH : subst (λ Obj → Obj → Obj → SET ℓ₂) (refl C) F ≡ G}
      {f : Type (F (≡⇒← (refl C) X) (≡⇒← (refl C) Y))} →
    _
  expand-≡⇒←-subst {C} {X} {Y} {F} {eqH = eqH} {f} =
    subst (λ H → Type (H X Y)) eqH
      (subst (λ H → Type (H X Y)) (≡⇒←-subst (refl C)) f)   ≡⟨ cong (λ eq → subst (λ H → Type (H X Y)) eqH $ subst (λ H → Type (H X Y)) eq f)
                                                                 ≡⇒←-subst-refl ⟩
    subst (λ H → Type (H X Y)) eqH
      (subst (λ H → Type (H X Y))
         (trans (cong (λ f X Y → F (f X) (f Y)) ≡⇒←-refl)
                (sym $ subst-refl _ _))
         f)                                                 ≡⟨ cong (subst (λ H → Type (H X Y)) eqH) $ sym $
                                                                 subst-subst _ _ _ _ ⟩
    subst (λ H → Type (H X Y)) eqH
      (subst (λ H → Type (H X Y))
         (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
         (subst (λ H → Type (H X Y))
                (cong (λ f X Y → F (f X) (f Y)) ≡⇒←-refl)
                f))                                         ≡⟨ cong (λ f → subst (λ H → Type (H X Y)) eqH $
                                                                             subst (λ H → Type (H X Y))
                                                                               (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _) f) $ sym $
                                                                 subst-∘ (λ H → Type (H X Y)) (λ f X Y → F (f X) (f Y)) ≡⇒←-refl ⟩∎
    subst (λ H → Type (H X Y)) eqH
      (subst (λ H → Type (H X Y))
         (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
         (subst (λ f → Type (F (f X) (f Y))) ≡⇒←-refl f))   ∎

  expand-sym-≡⇒←-subst :
    ∀ {C : Set ℓ₁} {X Y}
      {F G : C → C → SET ℓ₂}
      {eqH : subst (λ Obj → Obj → Obj → SET ℓ₂) (refl C) F ≡ G}
      {f : Type (G X Y)} →
    _
  expand-sym-≡⇒←-subst {C} {X} {Y} {F} {eqH = eqH} {f} =
     subst (λ H → Type (H X Y)) (sym $ ≡⇒←-subst (refl C))
       (subst (λ H → Type (H X Y)) (sym eqH) f)                ≡⟨ cong (λ eq → subst (λ H → Type (H X Y)) (sym eq) $
                                                                                 subst (λ H → Type (H X Y)) (sym eqH) f)
                                                                    ≡⇒←-subst-refl ⟩
     subst (λ H → Type (H X Y))
       (sym $ trans (cong (λ f X Y → F (f X) (f Y)) ≡⇒←-refl)
                    (sym $ subst-refl _ _))
       (subst (λ H → Type (H X Y)) (sym eqH) f)                ≡⟨ cong (λ eq → subst (λ H → Type (H X Y)) eq $
                                                                                 subst (λ H → Type (H X Y)) (sym eqH) f) $
                                                                    sym-trans (cong (λ f X Y → F (f X) (f Y)) ≡⇒←-refl) _ ⟩
     subst (λ H → Type (H X Y))
       (trans (sym $ sym $
                 subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
              (sym $ cong (λ f X Y → F (f X) (f Y))
                          ≡⇒←-refl))
       (subst (λ H → Type (H X Y)) (sym eqH) f)                ≡⟨ cong (λ eq → subst (λ H → Type (H X Y))
                                                                                 (trans eq (sym $ cong (λ f X Y → F (f X) (f Y)) ≡⇒←-refl)) $
                                                                                 subst (λ H → Type (H X Y)) (sym eqH) f) $
                                                                    sym-sym _ ⟩
     subst (λ H → Type (H X Y))
       (trans (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
              (sym $ cong (λ f X Y → F (f X) (f Y))
                          ≡⇒←-refl))
       (subst (λ H → Type (H X Y)) (sym eqH) f)                ≡⟨ sym $ subst-subst _ _ _ _ ⟩

     subst (λ H → Type (H X Y))
       (sym $ cong (λ f X Y → F (f X) (f Y)) ≡⇒←-refl)
       (subst (λ H → Type (H X Y))
          (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
          (subst (λ H → Type (H X Y)) (sym eqH) f))            ≡⟨ cong (λ eq → subst (λ H → Type (H X Y)) eq $
                                                                                 subst (λ H → Type (H X Y))
                                                                                       (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _) $
                                                                                   subst (λ H → Type (H X Y)) (sym eqH) f) $ sym $
                                                                    cong-sym (λ f X Y → F (f X) (f Y)) ≡⇒←-refl ⟩
     subst (λ H → Type (H X Y))
       (cong (λ f X Y → F (f X) (f Y)) $ sym ≡⇒←-refl)
       (subst (λ H → Type (H X Y))
          (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
          (subst (λ H → Type (H X Y)) (sym eqH) f))            ≡⟨ sym $ subst-∘ _ _ _ ⟩∎

     subst (λ f → Type (F (f X) (f Y))) (sym ≡⇒←-refl)
       (subst (λ H → Type (H X Y))
          (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
          (subst (λ H → Type (H X Y)) (sym eqH) f))            ∎

  subst-Σ-≡,≡→≡ :
    ∀ {C : Set ℓ₁}
      {F G : C → C → SET ℓ₂}
      {eqH : subst (λ Obj → Obj → Obj → SET ℓ₂) (refl C) F ≡ G}
      {P : (Obj : Set ℓ₁) (HOM : Obj → Obj → SET ℓ₂) → Set (ℓ₁ ⊔ ℓ₂)} →
    _
  subst-Σ-≡,≡→≡ {C} {F} {eqH = eqH} {P} =
    subst (P C) eqH ∘
    subst (P C) (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) F)       ≡⟨ lower-extensionality lzero (lsuc ℓ₂) ext (λ _ →
                                                                             subst-subst (P C) _ _ _) ⟩
    subst (P C) (trans (sym $ subst-refl _ _) eqH)                      ≡⟨ lower-extensionality lzero (lsuc ℓ₂) ext (λ _ →
                                                                             subst-∘ (uncurry P) (C ,_) _) ⟩
    subst (uncurry P) (cong (C ,_) (trans (sym $ subst-refl _ _) eqH))  ≡⟨ cong (subst (uncurry P)) $ sym $ Σ-≡,≡→≡-reflˡ eqH ⟩∎

    subst (uncurry P) (Σ-≡,≡→≡ (refl C) eqH)                            ∎

  P = λ Obj (HOM : Obj → Obj → SET _) →
        ∀ {X} → Type (HOM X X)

  abstract

    P-lemma :
      ∀ {eqO eqH X} →
      ≡⇒→ (cong (λ H → Type (H X X)) (≡⇒← (HOM-lemma eqO) eqH)) C.id ≡
      subst₂ (uncurry P) eqO eqH C.id {X = X}
    P-lemma {eqO} {eqH} {X} =
      ≡⇒→ (cong (λ H → Type (H X X)) (≡⇒← (HOM-lemma eqO) eqH)) C.id  ≡⟨ ≡⇒→-lemma ⟩

      subst (λ H → Type (H X X)) eqH
        (subst (λ H → Type (H X X)) (≡⇒←-subst eqO)
               (C.id {X = ≡⇒← eqO X}))                                ≡⟨ elim
                                                                           (λ eqO →
                                                                                    ∀ {X F G}
                                                                                    (eqH : subst (λ Obj → Obj → Obj → SET ℓ₂) eqO F ≡ G)
                                                                                    (id : ∀ X → Type (F X X)) →
                                                                              subst (λ H → Type (H X X)) eqH
                                                                                (subst (λ H → Type (H X X)) (≡⇒←-subst eqO) (id (≡⇒← eqO X)))
                                                                                ≡
                                                                              subst (uncurry P) (Σ-≡,≡→≡ eqO eqH) (λ {X} → id X))
                                                                           (λ C {X F G} eqH id →
          subst (λ H → Type (H X X)) eqH
            (subst (λ H → Type (H X X)) (≡⇒←-subst (refl C))
                   (id (≡⇒← (refl C) X)))                                     ≡⟨ expand-≡⇒←-subst ⟩

          subst (λ H → Type (H X X)) eqH
            (subst
               (λ H → Type (H X X))
               (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
               (subst (λ f → Type (F (f X) (f X)))
                      ≡⇒←-refl
                      (id (≡⇒← (refl C) X))))                                 ≡⟨ cong (λ f → subst (λ H → Type (H X X)) eqH
                                                                                               (subst
                                                                                                  (λ H → Type (H X X))
                                                                                                  (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                                                                                                  f)) $
                                                                                   dependent-cong (λ f → id (f X)) ≡⇒←-refl ⟩
          subst (λ H → Type (H X X)) eqH
            (subst (λ H → Type (H X X))
                   (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) F)
                   (id X))                                                    ≡⟨ cong (subst (λ H → Type (H X X)) eqH) $
                                                                                   push-subst-implicit-application _ _ ⟩
          subst (λ H → Type (H X X)) eqH
            (subst (P C)
                   (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) F)
                   (λ {X} → id X) {X = X})                                    ≡⟨ push-subst-implicit-application _ _ ⟩

          subst (P C) eqH
            (subst (P C)
                   (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) F)
                   (λ {X} → id X)) {X = X}                                    ≡⟨ cong (λ (f : P C F → P C G) → f _)
                                                                                   subst-Σ-≡,≡→≡ ⟩∎
          subst (uncurry P) (Σ-≡,≡→≡ (refl C) eqH) (λ {X} → id X)             ∎)
                                                                           eqO eqH (λ _ → C.id) ⟩
      subst (uncurry P) (Σ-≡,≡→≡ eqO eqH)
            (λ {X} → C.id {X = X}) {X = X}                            ≡⟨⟩

      subst₂ (uncurry P) eqO eqH C.id                                 ∎

  Q = λ Obj (HOM : Obj → Obj → SET _) →
        ∀ {X Y Z} → Type (HOM Y Z) → Type (HOM X Y) → Type (HOM X Z)

  push-Q :
    {C : Set ℓ₁} {X Y Z : C} {F G : C → C → SET ℓ₂}
    {c : (X Y Z : C) → Type (F Y Z) → Type (F X Y) → Type (F X Z)}
    {F≡G : F ≡ G} {f : Type (G Y Z)} {g : Type (G X Y)} →
    subst (λ H → Type (H X Z)) F≡G
      (c X Y Z
         (subst (λ H → Type (H Y Z)) (sym F≡G) f)
         (subst (λ H → Type (H X Y)) (sym F≡G) g)) ≡
    subst (Q C) F≡G (c _ _ _) f g
  push-Q {C} {X} {Y} {Z} {c = c} {F≡G} {f} {g} =
    subst (λ H → Type (H X Z)) F≡G
      (c X Y Z (subst (λ H → Type (H Y Z)) (sym F≡G) f)
               (subst (λ H → Type (H X Y)) (sym F≡G) g))                ≡⟨ sym subst-→ ⟩

    subst (λ H → Type (H X Y) → Type (H X Z)) F≡G
      (c X Y Z (subst (λ H → Type (H Y Z)) (sym F≡G) f)) g              ≡⟨ cong (_$ g) $ sym subst-→ ⟩

    subst (λ H → Type (H Y Z) → Type (H X Y) → Type (H X Z)) F≡G
      (c X Y Z) f g                                                     ≡⟨ cong (λ h → h f g) $
                                                                             push-subst-implicit-application _
                                                                               (λ H Z → Type (H Y Z) → Type (H X Y) → Type (H X Z)) ⟩
    subst (λ H → ∀ {Z} → Type (H Y Z) → Type (H X Y) → Type (H X Z))
      F≡G (c X Y _) f g                                                 ≡⟨ cong (λ h → h {Z = Z} f g) $
                                                                             push-subst-implicit-application F≡G
                                                                               (λ H Y → ∀ {Z} → Type (H Y Z) → Type (H X Y) → Type (H X Z)) ⟩
    subst (λ H → ∀ {Y Z} → Type (H Y Z) → Type (H X Y) → Type (H X Z))
      F≡G (c X _ _) f g                                                 ≡⟨ cong (λ h → h {Y = Y} {Z = Z} f g) $
                                                                             push-subst-implicit-application F≡G
                                                                               (λ H X → ∀ {Y Z} → Type (H Y Z) → Type (H X Y) → Type (H X Z)) ⟩∎
    subst (Q C) F≡G (c _ _ _) f g                                       ∎

  abstract

    Q-lemma :
      ∀ {eqO eqH X Y Z f g} →
      let eqH′ = λ X Y →
                   cong (λ H → Type (H X Y)) (≡⇒← (HOM-lemma eqO) eqH)
      in
      ≡⇒→ (eqH′ X Z) (≡⇒← (eqH′ Y Z) f C.∙ ≡⇒← (eqH′ X Y) g) ≡
      subst₂ (uncurry Q) eqO eqH C._∙_ f g
    Q-lemma {eqO} {eqH} {X} {Y} {Z} {f} {g} =

      let eqH′ = λ X Y →
                   cong (λ F → Type (F X Y)) (≡⇒← (HOM-lemma eqO) eqH)
      in

      ≡⇒→ (eqH′ X Z) (≡⇒← (eqH′ Y Z) f C.∙ ≡⇒← (eqH′ X Y) g)              ≡⟨ cong₂ (λ f g → ≡⇒→ (eqH′ X Z) (f C.∙ g))
                                                                               ≡⇒←-lemma
                                                                               ≡⇒←-lemma ⟩
      ≡⇒→ (eqH′ X Z)
        (subst (λ H → Type (H Y Z)) (sym $ ≡⇒←-subst eqO)
           (subst (λ H → Type (H Y Z)) (sym eqH) f)
           C.∙
         subst (λ H → Type (H X Y)) (sym $ ≡⇒←-subst eqO)
           (subst (λ H → Type (H X Y)) (sym eqH) g))                      ≡⟨ ≡⇒→-lemma ⟩

      subst (λ H → Type (H X Z)) eqH
        (subst (λ H → Type (H X Z)) (≡⇒←-subst eqO)
           (subst (λ H → Type (H Y Z)) (sym $ ≡⇒←-subst eqO)
              (subst (λ H → Type (H Y Z)) (sym eqH) f)
              C.∙
            subst (λ H → Type (H X Y)) (sym $ ≡⇒←-subst eqO)
              (subst (λ H → Type (H X Y)) (sym eqH) g)))                  ≡⟨ elim
                                                                               (λ eqO → ∀ {X Y Z F G}
                                                                                        (eqH : subst (λ Obj → Obj → Obj → SET ℓ₂) eqO F ≡ G)
                                                                                        (comp : ∀ X Y Z →
                                                                                                Type (F Y Z) → Type (F X Y) → Type (F X Z))
                                                                                        (f : Type (G Y Z)) (g : Type (G X Y)) →
                                                                                  subst (λ H → Type (H X Z)) eqH
                                                                                    (subst (λ H → Type (H X Z)) (≡⇒←-subst eqO)
                                                                                       (comp (≡⇒← eqO X) (≡⇒← eqO Y) (≡⇒← eqO Z)
                                                                                          (subst (λ H → Type (H Y Z)) (sym $ ≡⇒←-subst eqO)
                                                                                             (subst (λ H → Type (H Y Z)) (sym eqH) f))
                                                                                          (subst (λ H → Type (H X Y)) (sym $ ≡⇒←-subst eqO)
                                                                                             (subst (λ H → Type (H X Y)) (sym eqH) g))))
                                                                                    ≡
                                                                                  subst (uncurry Q) (Σ-≡,≡→≡ eqO eqH) (λ {X Y Z} → comp X Y Z) f g)
                                                                               (λ C {X Y Z F G} eqH comp f g →
          subst (λ H → Type (H X Z)) eqH
            (subst (λ H → Type (H X Z)) (≡⇒←-subst (refl C))
               (comp (≡⇒← (refl C) X) (≡⇒← (refl C) Y) (≡⇒← (refl C) Z)
                  (subst (λ H → Type (H Y Z)) (sym $ ≡⇒←-subst (refl C))
                     (subst (λ H → Type (H Y Z)) (sym eqH) f))
                  (subst (λ H → Type (H X Y)) (sym $ ≡⇒←-subst (refl C))
                     (subst (λ H → Type (H X Y)) (sym eqH) g))))                  ≡⟨ cong₂ (λ f g →
                                                                                              subst (λ H → Type (H X Z)) eqH $
                                                                                                subst (λ H → Type (H X Z)) (≡⇒←-subst (refl C)) $
                                                                                                  comp (≡⇒← (refl C) X) (≡⇒← (refl C) Y)
                                                                                                       (≡⇒← (refl C) Z) f g)
                                                                                       expand-sym-≡⇒←-subst
                                                                                       expand-sym-≡⇒←-subst ⟩
          subst (λ H → Type (H X Z)) eqH
            (subst (λ H → Type (H X Z)) (≡⇒←-subst (refl C))
               (comp (≡⇒← (refl C) X) (≡⇒← (refl C) Y) (≡⇒← (refl C) Z)
                  (subst (λ f → Type (F (f Y) (f Z))) (sym ≡⇒←-refl)
                     (subst (λ H → Type (H Y Z))
                        (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                        (subst (λ H → Type (H Y Z)) (sym eqH) f)))
                  (subst (λ f → Type (F (f X) (f Y))) (sym ≡⇒←-refl)
                     (subst (λ H → Type (H X Y))
                        (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                        (subst (λ H → Type (H X Y)) (sym eqH) g)))))              ≡⟨ expand-≡⇒←-subst ⟩

          subst (λ H → Type (H X Z)) eqH
            (subst (λ H → Type (H X Z))
               (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
               (subst (λ f → Type (F (f X) (f Z))) ≡⇒←-refl
                  (comp (≡⇒← (refl C) X) (≡⇒← (refl C) Y)
                        (≡⇒← (refl C) Z)
                     (subst (λ f → Type (F (f Y) (f Z))) (sym ≡⇒←-refl)
                        (subst (λ H → Type (H Y Z))
                           (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                           (subst (λ H → Type (H Y Z)) (sym eqH) f)))
                     (subst (λ f → Type (F (f X) (f Y))) (sym ≡⇒←-refl)
                        (subst (λ H → Type (H X Y))
                           (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                           (subst (λ H → Type (H X Y)) (sym eqH) g))))))          ≡⟨ cong (subst (λ H → Type (H X Z)) eqH ∘
                                                                                           subst (λ H → Type (H X Z))
                                                                                             (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)) $
                                                                                       dependent-cong′
                                                                                         (λ h eq →
                                                                                            comp (h X) (h Y) (h Z)
                                                                                              (subst (λ f → Type (F (f Y) (f Z))) (sym eq)
                                                                                                 (subst (λ H → Type (H Y Z))
                                                                                                    (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                                                                                                    (subst (λ H → Type (H Y Z)) (sym eqH) f)))
                                                                                              (subst (λ f → Type (F (f X) (f Y))) (sym eq)
                                                                                                 (subst (λ H → Type (H X Y))
                                                                                                    (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                                                                                                    (subst (λ H → Type (H X Y)) (sym eqH) g))))
                                                                                         _ ⟩
          subst (λ H → Type (H X Z)) eqH
            (subst (λ H → Type (H X Z))
               (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
               (comp X Y Z
                  (subst (λ f → Type (F (f Y) (f Z))) (sym (refl P.id))
                     (subst (λ H → Type (H Y Z))
                        (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                        (subst (λ H → Type (H Y Z)) (sym eqH) f)))
                  (subst (λ f → Type (F (f X) (f Y))) (sym (refl P.id))
                     (subst (λ H → Type (H X Y))
                        (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                        (subst (λ H → Type (H X Y)) (sym eqH) g)))))              ≡⟨ cong₂ (λ p q →
                                                                                       subst (λ H → Type (H X Z)) eqH
                                                                                         (subst (λ H → Type (H X Z))
                                                                                            (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                                                                                            (comp X Y Z
                                                                                               (subst (λ f → Type (F (f Y) (f Z))) p
                                                                                                  (subst (λ H → Type (H Y Z))
                                                                                                     (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                                                                                                     (subst (λ H → Type (H Y Z)) (sym eqH) f)))
                                                                                               (subst (λ f → Type (F (f X) (f Y))) q
                                                                                                  (subst (λ H → Type (H X Y))
                                                                                                     (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                                                                                                     (subst (λ H → Type (H X Y)) (sym eqH) g))))))
                                                                                       (sym-refl {x = P.id})
                                                                                       (sym-refl {x = P.id}) ⟩
          subst (λ H → Type (H X Z)) eqH
            (subst (λ H → Type (H X Z))
               (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
               (comp X Y Z
                  (subst (λ f → Type (F (f Y) (f Z))) (refl P.id)
                     (subst (λ H → Type (H Y Z))
                        (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                        (subst (λ H → Type (H Y Z)) (sym eqH) f)))
                  (subst (λ f → Type (F (f X) (f Y))) (refl P.id)
                     (subst (λ H → Type (H X Y))
                        (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                        (subst (λ H → Type (H X Y)) (sym eqH) g)))))              ≡⟨ cong₂ (λ f g →
                                                                                              subst (λ H → Type (H X Z)) eqH
                                                                                                (subst (λ H → Type (H X Z))
                                                                                                   (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                                                                                                   (comp X Y Z f g)))
                                                                                       (subst-refl _ _)
                                                                                       (subst-refl _ _) ⟩
          subst (λ H → Type (H X Z)) eqH
            (subst (λ H → Type (H X Z))
               (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
               (comp X Y Z
                  (subst (λ H → Type (H Y Z))
                     (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                     (subst (λ H → Type (H Y Z)) (sym eqH) f))
                  (subst (λ H → Type (H X Y))
                     (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                     (subst (λ H → Type (H X Y)) (sym eqH) g))))                  ≡⟨ sym $ cong₂ (λ p q →
                                                                                             subst (λ H → Type (H X Z)) eqH
                                                                                               (subst (λ H → Type (H X Z))
                                                                                                  (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                                                                                                  (comp X Y Z
                                                                                                     (subst (λ H → Type (H Y Z)) p
                                                                                                        (subst (λ H → Type (H Y Z)) (sym eqH) f))
                                                                                                     (subst (λ H → Type (H X Y)) q
                                                                                                        (subst (λ H → Type (H X Y)) (sym eqH) g)))))
                                                                                       (sym-sym (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _))
                                                                                       (sym-sym (subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)) ⟩
          subst (λ H → Type (H X Z)) eqH
            (subst (λ H → Type (H X Z))
               (sym $ subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
               (comp X Y Z
                  (subst (λ H → Type (H Y Z))
                     (sym $ sym $
                        subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                     (subst (λ H → Type (H Y Z)) (sym eqH) f))
                  (subst (λ H → Type (H X Y))
                     (sym $ sym $
                        subst-refl (λ Obj → Obj → Obj → SET ℓ₂) _)
                     (subst (λ H → Type (H X Y)) (sym eqH) g))))                  ≡⟨ cong (subst (λ H → Type (H X Z)) eqH) push-Q ⟩

          subst (λ H → Type (H X Z)) eqH
            (subst (Q C)
               (sym $ subst-refl _ _)
               (λ {X Y Z} → comp X Y Z)
               (subst (λ H → Type (H Y Z)) (sym eqH) f)
               (subst (λ H → Type (H X Y)) (sym eqH) g))                          ≡⟨ push-Q ⟩

          subst (Q C) eqH
            (subst (Q C)
               (sym $ subst-refl _ _)
               (λ {X Y Z} → comp X Y Z)) f g                                      ≡⟨ cong (λ (h : Q C F → Q C G) → h _ _ _)
                                                                                       subst-Σ-≡,≡→≡ ⟩∎
          subst (uncurry Q)
            (Σ-≡,≡→≡ (refl C) eqH)
            (λ {X Y Z} → comp X Y Z) f g                                          ∎)
                                                                               eqO eqH (λ _ _ _ → C._∙_) f g ⟩
      subst (uncurry Q) (Σ-≡,≡→≡ eqO eqH) C._∙_ f g                       ≡⟨⟩

      subst₂ (uncurry Q) eqO eqH C._∙_ f g                                ∎

-- Equality characterisation lemma for Precategory.

equality-characterisation-Precategory :
  ∀ {ℓ₁ ℓ₂} {C D : Precategory ℓ₁ ℓ₂} →
  Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ lsuc ℓ₂) →
  Univalence ℓ₁ →
  Univalence ℓ₂ →
  let module C = Precategory C
      module D = Precategory D
  in
  (∃ λ (eqO : C.Obj ≃ D.Obj) →
   ∃ λ (eqH : ∀ X Y → C.Hom (_≃_.from eqO X) (_≃_.from eqO Y) ≃
                      D.Hom X Y) →
     (∀ X → _≃_.to (eqH X X) C.id ≡ D.id)
       ×
     (∀ X Y Z (f : D.Hom Y Z) (g : D.Hom X Y) →
        _≃_.to (eqH X Z) (C._∙_ (_≃_.from (eqH Y Z) f)
                                (_≃_.from (eqH X Y) g)) ≡
        f D.∙ g))
    ↔
  C ≡ D
equality-characterisation-Precategory {ℓ₁} {ℓ₂} {C} {D}
                                      ext univ₁ univ₂ =
  _                              ↝⟨ equality-characterisation-Precategory′ ext univ₁ univ₂ ⟩
  C.precategory ≡ D.precategory  ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ rearrange) ⟩□
  C ≡ D                          □
  where
  module C = Precategory C
  module D = Precategory D

  rearrange : Precategory ℓ₁ ℓ₂ ↔ Precategory′ ℓ₁ ℓ₂
  rearrange = record
    { surjection = record
      { logical-equivalence = record
        { to   = Precategory.precategory
        ; from = λ C → record { precategory = C }
        }
      ; right-inverse-of = λ _ → refl _
      }
    ; left-inverse-of = λ _ → refl _
    }

------------------------------------------------------------------------
-- Categories

Category′ : (ℓ₁ ℓ₂ : Level) → Set (lsuc (ℓ₁ ⊔ ℓ₂))
Category′ ℓ₁ ℓ₂ =
  -- A precategory.
  ∃ λ (C : Precategory ℓ₁ ℓ₂) →

  -- The function ≡→≅ is an equivalence (for each pair of objects).
  ∀ {X Y} → Is-equivalence (Precategory.≡→≅ C {X = X} {Y = Y})

-- A wrapper.

record Category (ℓ₁ ℓ₂ : Level) : Set (lsuc (ℓ₁ ⊔ ℓ₂)) where
  field
    category : Category′ ℓ₁ ℓ₂

  -- Precategory.

  precategory : Precategory ℓ₁ ℓ₂
  precategory = proj₁ category

  open Precategory precategory public hiding (precategory)

  -- The function ≡→≅ is an equivalence (for each pair of objects).

  ≡→≅-equivalence : ∀ {X Y} → Is-equivalence (≡→≅ {X = X} {Y = Y})
  ≡→≅-equivalence = proj₂ category

  ≡≃≅ : ∀ {X Y} → (X ≡ Y) ≃ (X ≅ Y)
  ≡≃≅ = ⟨ _ , ≡→≅-equivalence ⟩

  ≅→≡ : ∀ {X Y} → X ≅ Y → X ≡ Y
  ≅→≡ = _≃_.from ≡≃≅

  -- "Computation rule" for ≅→≡.

  ≅→≡-refl : ∀ {X} → ≅→≡ id≅ ≡ refl X
  ≅→≡-refl {X} =
    ≅→≡ id≅             ≡⟨ cong ≅→≡ $ sym ≡→≅-refl ⟩
    ≅→≡ (≡→≅ (refl X))  ≡⟨ _≃_.left-inverse-of ≡≃≅ _ ⟩∎
    refl X              ∎

  -- Obj has h-level 3.

  Obj-3 : H-level 3 Obj
  Obj-3 X Y =
    respects-surjection
      (_≃_.surjection (Eq.inverse ≡≃≅))
      2 ≅-set

  -- Isomorphisms form a category.

  category-≅ : Category ℓ₁ ℓ₂
  category-≅ = record { category = precategory-≅ , is-equiv }
    where
    module P≅ = Precategory precategory-≅

    abstract

      is-equiv : ∀ {X Y} → Is-equivalence (P≅.≡→≅ {X = X} {Y = Y})
      is-equiv (X≅Y , X≅Y-iso) =
        Σ-map (Σ-map
          P.id
          (λ {X≡Y} ≡→≅[X≡Y]≡X≅Y →
             elim (λ {X Y} X≡Y →
                     (X≅Y : X ≅ Y) (X≅Y-iso : P≅.Is-isomorphism X≅Y) →
                     ≡→≅ X≡Y ≡ X≅Y →
                     P≅.≡→≅ X≡Y ≡ (X≅Y , X≅Y-iso))
                  (λ X X≅X X≅X-iso ≡→≅[refl]≡X≅X →
                     P≅.≡→≅ (refl X)  ≡⟨ P≅.≡→≅-refl ⟩
                     P≅.id≅           ≡⟨ Σ-≡,≡→≡ (id≅           ≡⟨ sym ≡→≅-refl ⟩
                                                  ≡→≅ (refl X)  ≡⟨ ≡→≅[refl]≡X≅X ⟩∎
                                                  X≅X           ∎)
                                                 (_⇔_.to propositional⇔irrelevant (P≅.Is-isomorphism-propositional _) _ _) ⟩∎
                     (X≅X , X≅X-iso)  ∎)
                  X≡Y X≅Y X≅Y-iso
                  ≡→≅[X≡Y]≡X≅Y))
          (λ { {X≡Y , _} ∀y→≡y → λ { (X≡Y′ , ≡→≅[X≡Y′]≡X≅Y) →
             let lemma =
                   ≡→≅ X≡Y′             ≡⟨ elim (λ X≡Y′ → ≡→≅ X≡Y′ ≡ proj₁ (P≅.≡→≅ X≡Y′))
                                                (λ X → ≡→≅ (refl X)             ≡⟨ ≡→≅-refl ⟩
                                                       id≅                      ≡⟨ cong proj₁ $ sym P≅.≡→≅-refl ⟩∎
                                                       proj₁ (P≅.≡→≅ (refl X))  ∎)
                                                X≡Y′ ⟩
                   proj₁ (P≅.≡→≅ X≡Y′)  ≡⟨ cong proj₁ ≡→≅[X≡Y′]≡X≅Y ⟩∎
                   X≅Y                  ∎ in
             (X≡Y , _)   ≡⟨ Σ-≡,≡→≡ (cong proj₁ (∀y→≡y (X≡Y′ , lemma)))
                                    (_⇔_.to set⇔UIP P≅.≅-set _ _) ⟩∎
             (X≡Y′ , _)  ∎ } })
          (≡→≅-equivalence X≅Y)

  -- Some equality rearrangement lemmas.

  Hom-, : ∀ {X X′ Y Y′} {f : Hom X Y}
          (p : X ≡ X′) (q : Y ≡ Y′) →
          subst (uncurry Hom) (cong₂ _,_ p q) f ≡ ≡→≅ q ¹ ∙ f ∙ ≡→≅ p ⁻¹
  Hom-, p q = elim
    (λ p → ∀ q → ∀ {f} → subst (uncurry Hom) (cong₂ _,_ p q) f ≡
                         ≡→≅ q ¹ ∙ f ∙ ≡→≅ p ⁻¹)
    (λ X q → elim
       (λ q → ∀ {f} → subst (uncurry Hom) (cong₂ _,_ (refl X) q) f ≡
                      ≡→≅ q ¹ ∙ f ∙ ≡→≅ (refl X) ⁻¹)
       (λ Y {f} →
          subst (uncurry Hom) (cong₂ _,_ (refl X) (refl Y)) f  ≡⟨ cong (λ eq → subst (uncurry Hom) eq f) $ cong₂-refl _,_ ⟩
          subst (uncurry Hom) (refl (X , Y)) f                 ≡⟨ subst-refl (uncurry Hom) _ ⟩
          f                                                    ≡⟨ sym left-identity ⟩
          id ∙ f                                               ≡⟨ cong (λ g → g ¹ ∙ f) $ sym ≡→≅-refl ⟩
          ≡→≅ (refl Y) ¹ ∙ f                                   ≡⟨ sym right-identity ⟩
          (≡→≅ (refl Y) ¹ ∙ f) ∙ id                            ≡⟨ sym assoc ⟩
          ≡→≅ (refl Y) ¹ ∙ f ∙ id                              ≡⟨ cong (λ g → ≡→≅ (refl Y) ¹ ∙ f ∙ g ⁻¹) $ sym ≡→≅-refl ⟩∎
          ≡→≅ (refl Y) ¹ ∙ f ∙ ≡→≅ (refl X) ⁻¹                 ∎)
       q)
    p q

  ≡→≅-trans : ∀ {X Y Z} (p : X ≡ Y) (q : Y ≡ Z) →
              ≡→≅ (trans p q) ≡ ≡→≅ q ∙≅ ≡→≅ p
  ≡→≅-trans {X} = elim¹
    (λ p → ∀ q → ≡→≅ (trans p q) ≡ ≡→≅ q ∙≅ ≡→≅ p)
    (elim¹
       (λ q → ≡→≅ (trans (refl X) q) ≡ ≡→≅ q ∙≅ ≡→≅ (refl X))
       (≡→≅ (trans (refl X) (refl X))  ≡⟨ cong ≡→≅ trans-refl-refl ⟩
        ≡→≅ (refl X)                   ≡⟨ ≡→≅-refl ⟩
        id≅                            ≡⟨ sym $ Precategory.left-identity precategory-≅ ⟩
        id≅ ∙≅ id≅                     ≡⟨ sym $ cong₂ _∙≅_ ≡→≅-refl ≡→≅-refl ⟩∎
        ≡→≅ (refl X) ∙≅ ≡→≅ (refl X)   ∎))

-- A lemma that can be used to turn a precategory into a category.

precategory-to-category :
  ∀ {c₁ c₂}
  (C : Precategory c₁ c₂) →
  let open Precategory C in
  (≡≃≅ : ∀ {X Y} → (X ≡ Y) ≃ (X ≅ Y)) →
  (∀ {X} → _≃_.to ≡≃≅ (refl X) ¹ ≡ id) →
  Category c₁ c₂
precategory-to-category C ≡≃≅ ≡≃≅-refl = record
  { category = C , Precategory.≡→≅-equivalence-lemma C ≡≃≅ ≡≃≅-refl
  }

-- An example: sets and functions. (Defined using extensionality and
-- univalence for sets.)

category-Set :
  (ℓ : Level) →
  Extensionality ℓ ℓ →
  ((A B : SET ℓ) → Univalence′ (Type A) (Type B)) →
  Category (lsuc ℓ) ℓ
category-Set ℓ ext univ =
  precategory-to-category precategory ≡≃≅ ≡≃≅-refl-is-id≅
  where
  precategory = precategory-Set ℓ ext
  open Precategory precategory hiding (precategory)

  abstract

    -- _≡_ and _≅_ are pointwise equivalent…

    cong-Type : {X Y : Obj} → (X ≡ Y) ≃ (Type X ≡ Type Y)
    cong-Type = Eq.↔⇒≃ $ inverse $
      ignore-propositional-component (H-level-propositional ext 2)

    ≃≃≅ : (X Y : Obj) → (Type X ≃ Type Y) ≃ (X ≅ Y)
    ≃≃≅ = ≃≃≅-Set ℓ ext

    ≡≃≅ : ∀ {X Y} → (X ≡ Y) ≃ (X ≅ Y)
    ≡≃≅ {X} {Y} = ≃≃≅ X Y ⊚ ≡≃≃ (univ X Y) ⊚ cong-Type

    -- …and the proof maps reflexivity to the identity isomorphism.

    ≡≃≅-refl-is-id≅ :
      ∀ {X} → _¹ {X = X} {Y = X} (_≃_.to ≡≃≅ (refl X)) ≡ P.id
    ≡≃≅-refl-is-id≅ {X} = cong (_¹ {X = X} {Y = X}) (
      _≃_.to (≃≃≅ X X) (≡⇒≃ (proj₁ (Σ-≡,≡←≡ (refl X))))  ≡⟨ cong (_≃_.to (≃≃≅ X X) ∘ ≡⇒≃ ∘ proj₁) Σ-≡,≡←≡-refl ⟩
      _≃_.to (≃≃≅ X X) (≡⇒≃ (refl (Type X)))             ≡⟨ cong (_≃_.to (≃≃≅ X X)) ≡⇒≃-refl ⟩
      _≃_.to (≃≃≅ X X) Eq.id                             ≡⟨ _≃_.from (≡≃≡¹ {X = X} {Y = X}) (refl P.id) ⟩∎
      id≅ {X = X}                                        ∎)

-- An example: sets and bijections. (Defined using extensionality and
-- univalence for sets.)

category-Set-≅ :
  (ℓ : Level) →
  Extensionality ℓ ℓ →
  ((A B : SET ℓ) → Univalence′ (Type A) (Type B)) →
  Category (lsuc ℓ) ℓ
category-Set-≅ ℓ ext univ =
  Category.category-≅ (category-Set ℓ ext univ)

private

  -- The objects are sets.

  Obj-category-Set-≅ :
    ∀ ℓ (ext : Extensionality ℓ ℓ)
    (univ : (A B : SET ℓ) → Univalence′ (Type A) (Type B)) →
    Category.Obj (category-Set-≅ ℓ ext univ) ≡ SET ℓ
  Obj-category-Set-≅ _ _ _ = refl _

  -- The morphisms are bijections.

  Hom-category-Set-≅ :
    ∀ ℓ (ext : Extensionality ℓ ℓ)
    (univ : (A B : SET ℓ) → Univalence′ (Type A) (Type B)) →
    Category.Hom (category-Set-≅ ℓ ext univ) ≡
    Category._≅_ (category-Set ℓ ext univ)
  Hom-category-Set-≅ _ _ _ = refl _

-- A trivial category (with a singleton type of objects and singleton
-- homsets).

Unit : ∀ ℓ₁ ℓ₂ → Category ℓ₁ ℓ₂
Unit ℓ₁ ℓ₂ =
  precategory-to-category record
    { precategory =
          ↑ ℓ₁ ⊤
        , (λ _ _ → ↑ ℓ₂ ⊤ , ↑⊤-set)
        , _
        , _
        , refl _
        , refl _
        , refl _
    }
  (λ {x y} →
     x ≡ y                                                    ↔⟨ ≡↔⊤ ⟩
     ⊤                                                        ↔⟨ inverse ≡↔⊤ ⟩
     lift tt ≡ lift tt                                        ↔⟨ inverse $ drop-⊤-left-Σ ≡↔⊤ ⟩
     lift tt ≡ lift tt × lift tt ≡ lift tt                    ↔⟨ inverse $ drop-⊤-left-Σ Bijection.↑↔ ⟩
     ↑ ℓ₂ ⊤ × lift tt ≡ lift tt × lift tt ≡ lift tt           ↔⟨ inverse $ drop-⊤-left-Σ Bijection.↑↔ ⟩□
     ↑ ℓ₂ ⊤ × ↑ ℓ₂ ⊤ × lift tt ≡ lift tt × lift tt ≡ lift tt  □)
  (refl _)
  where
  ↑⊤-set : ∀ {ℓ} → Is-set (↑ ℓ ⊤)
  ↑⊤-set = mono (Nat.zero≤ _) (↑-closure 0 ⊤-contractible)

  ≡↔⊤ : ∀ {ℓ} {x y : ↑ ℓ ⊤} → (x ≡ y) ↔ ⊤
  ≡↔⊤ = inverse $ _⇔_.to contractible⇔⊤↔ $
          propositional⇒inhabited⇒contractible (↑⊤-set _ _) (refl _)

-- An "empty" category, without objects.

Empty : ∀ ℓ₁ ℓ₂ → Category ℓ₁ ℓ₂
Empty ℓ₁ ℓ₂ =
  precategory-to-category record
    { precategory =
          ⊥
        , ⊥-elim
        , (λ {x} → ⊥-elim x)
        , (λ {x} → ⊥-elim x)
        , (λ {x} → ⊥-elim x)
        , (λ {x} → ⊥-elim x)
        , (λ {x} → ⊥-elim x)
    }
  (λ {x} → ⊥-elim x)
  (λ {x} → ⊥-elim x)


==> anc/equality/src/Circle.agda <==
------------------------------------------------------------------------
-- The "circle"
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Partly following the HoTT book.

open import Equality

module Circle
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Logical-equivalence using (module _⇔_)
open import Prelude

open Derived-definitions-and-properties eq hiding (elim)
open import Equality.Groupoid eq as EG
open import Function-universe eq hiding (_∘_)
open import Groupoid eq
open import H-level eq
open import H-level.Truncation eq hiding (rec)
open import Nat eq
open import Univalence-axiom eq

-- Circle p is an axiomatisation of the circle, eliminating into
-- Set p.

Circle : (p : Level) → Set (lsuc p)
Circle p =
  ∃ λ (S¹ : Set) →
  ∃ λ (base : S¹) →
  ∃ λ (loop : base ≡ base) →
    (P : S¹ → Set p)
    (b : P base)
    (ℓ : subst P loop b ≡ b) →
    ∃ λ (f : ∀ x → P x) →
    ∃ λ (f-base : f base ≡ b) →
      subst (λ b → subst P loop b ≡ b)
            f-base
            (dependent-cong f loop) ≡
      ℓ

module Circle {p} (C : Circle p) where

  -- The circle.

  S¹ : Set
  S¹ = proj₁ C

  base : S¹
  base = proj₁ (proj₂ C)

  loop : base ≡ base
  loop = proj₁ (proj₂ (proj₂ C))

  -- Dependent eliminator.

  elim :
    (P : S¹ → Set p)
    (b : P base)
    (ℓ : subst P loop b ≡ b) →
    ∃ λ (f : ∀ x → P x) →
    ∃ λ (f-base : f base ≡ b) →
      subst (λ b → subst P loop b ≡ b)
            f-base
            (dependent-cong f loop) ≡
      ℓ
  elim = proj₂ (proj₂ (proj₂ C))

  -- Non-dependent eliminator.

  rec :
    (P : Set p)
    (b : P)
    (ℓ : b ≡ b) →
    ∃ λ (f : S¹ → P) →
    ∃ λ (f-base : f base ≡ b) →
      subst (λ b → b ≡ b) f-base (cong f loop) ≡ ℓ
  rec P b ℓ =
    let f , f-base , f-loop =
          elim (const P) b (subst (const P) loop b  ≡⟨ subst-const loop ⟩
                            b                       ≡⟨ ℓ ⟩∎
                            b                       ∎)

        lemma₁ =
          trans (subst-const loop)
                (subst (λ b → b ≡ b) (refl _) (cong f loop))  ≡⟨ cong (trans _) $ subst-refl _ _ ⟩

          trans (subst-const loop) (cong f loop)              ≡⟨ sym $ subst-refl _ _ ⟩∎

          subst (λ b → subst (const P) loop b ≡ b)
                (refl _)
                (trans (subst-const loop) (cong f loop))      ∎

        lemma₂ =
          trans (subst-const loop)
                (subst (λ b → b ≡ b) f-base (cong f loop))  ≡⟨ elim¹ (λ eq → trans (subst-const loop)
                                                                                   (subst (λ b → b ≡ b) eq (cong f loop))
                                                                               ≡
                                                                             subst (λ b → subst (const P) loop b ≡ b)
                                                                                   eq
                                                                                   (trans (subst-const loop) (cong f loop)))
                                                                      lemma₁
                                                                      f-base  ⟩
          subst (λ b → subst (const P) loop b ≡ b)
                f-base
                (trans (subst-const loop) (cong f loop))    ≡⟨ cong (subst _ _) $ sym $ dependent-cong-subst-const-cong _ _ ⟩

          subst (λ b → subst (const P) loop b ≡ b)
                f-base
                (dependent-cong f loop)                     ≡⟨ f-loop ⟩∎

          trans (subst-const loop) ℓ                        ∎

    in
    f , f-base , (
      subst (λ b → b ≡ b) f-base (cong f loop)  ≡⟨ Groupoid.right-cancellative (EG.groupoid _) lemma₂ ⟩∎
      ℓ                                         ∎)

-- For circles that eliminate into universes with positive universe
-- levels loop is not equal to refl base (assuming univalence).

loop≢refl :
  ∀ {p} →
  Univalence p →
  (C : Circle (lsuc p)) →
  let open Circle C in
  loop ≢ refl base
loop≢refl {p} univ C loop≡refl = ¬-Set-set-↑ univ Set-set
  where
  open Circle C

  refl≡ : (A : Set p) (A≡A : A ≡ A) → refl A ≡ A≡A
  refl≡ A A≡A =
    let
      (f , f-base , f-loop) = rec (Set p) A A≡A

      lemma =
        trans (refl (f base)) f-base  ≡⟨ trans-reflˡ _ ⟩
        f-base                        ≡⟨ sym $ trans-reflʳ _ ⟩∎
        trans f-base (refl A)         ∎
    in
    refl A                                           ≡⟨ sym $ ≡⇒→ (sym [subst≡]≡[trans≡trans]) lemma ⟩
    subst (λ b → b ≡ b) f-base (refl (f base))       ≡⟨ cong (subst (λ b → b ≡ b) f-base) $ sym $ cong-refl _ ⟩
    subst (λ b → b ≡ b) f-base (cong f (refl base))  ≡⟨ cong (subst (λ b → b ≡ b) f-base ∘ cong f) $ sym loop≡refl ⟩
    subst (λ b → b ≡ b) f-base (cong f loop)         ≡⟨ f-loop ⟩∎
    A≡A                                              ∎

  Set-set : Is-set (Set p)
  Set-set A B = _⇔_.from propositional⇔irrelevant
    (elim¹ (λ p → ∀ q → p ≡ q)
           (refl≡ A))

-- Thus circles that eliminate into universes with positive universe
-- levels are not sets (assuming univalence).

¬-S¹-set :
  ∀ {p} →
  Univalence p →
  (C : Circle (lsuc p)) →
  let open Circle C in
  ¬ Is-set S¹
¬-S¹-set univ C =
  Is-set S¹                     ↝⟨ (λ h → h _ _) ⟩
  Is-proposition (base ≡ base)  ↝⟨ (λ h → _⇔_.to propositional⇔irrelevant h _ _) ⟩
  loop ≡ refl base              ↝⟨ loop≢refl univ C ⟩□
  ⊥                             □
  where
  open Circle C

-- Every element of a circle that eliminates into a universe with a
-- positive universe level is /merely/ equal to the base point
-- (assuming extensionality).
--
-- This lemma (more or less) was mentioned by Mike Shulman in a blog
-- post (http://homotopytypetheory.org/2013/07/24/cohomology/).

all-points-on-the-circle-are-merely-equal :
  ∀ {ℓ} →
  Extensionality (lsuc ℓ) ℓ →
  (C : Circle (lsuc ℓ)) →
  let open Circle C in
  (x : S¹) → ∥ x ≡ base ∥ 1 ℓ
all-points-on-the-circle-are-merely-equal ext C =
  proj₁ $
  elim _ ∣ refl base ∣
       (_⇔_.to propositional⇔irrelevant
          (truncation-has-correct-h-level 1 ext)
          _ _)
  where
  open Circle C

-- However, it is not the case that every point on a circle that
-- eliminates into a universe with a positive universe level is
-- /equal/ to the base point (assuming univalence).

¬-all-points-on-the-circle-are-equal :
  ∀ {ℓ} →
  Univalence ℓ →
  (C : Circle (lsuc ℓ)) →
  let open Circle C in
  ¬ ((x : S¹) → x ≡ base)
¬-all-points-on-the-circle-are-equal univ C =
  ((x : S¹) → x ≡ base)  ↝⟨ (λ hyp x y → x     ≡⟨ hyp x ⟩
                                         base  ≡⟨ sym (hyp y) ⟩∎
                                         y     ∎) ⟩
  Proof-irrelevant S¹    ↝⟨ _⇔_.from propositional⇔irrelevant ⟩
  Is-proposition S¹      ↝⟨ mono₁ 1 ⟩
  Is-set S¹              ↝⟨ ¬-S¹-set univ C ⟩□
  ⊥                      □
  where
  open Circle C

-- H-level.Closure.proj₁-closure cannot be generalised by replacing
-- the assumption ∀ a → B a with ∀ a → ∥ B a ∥ 1 (# 0) (assuming
-- extensionality, univalence and the presence of a certain kind of
-- circle).
--
-- This observation is due to Andrea Vezzosi.

¬-generalised-proj₁-closure :
  Extensionality (# 1) (# 0) →
  Univalence (# 0) →
  Circle (# 1) →
  ¬ ({A : Set} {B : A → Set} →
     (∀ a → ∥ B a ∥ 1 (# 0)) →
     ∀ n → H-level n (Σ A B) → H-level n A)
¬-generalised-proj₁-closure ext univ C generalised-proj₁-closure =
                                 $⟨ singleton-contractible _ ⟩
  Contractible (Σ S¹ (_≡ base))  ↝⟨ generalised-proj₁-closure
                                      (all-points-on-the-circle-are-merely-equal ext C)
                                      0 ⟩
  Contractible S¹                ↝⟨ mono (zero≤ 2) ⟩
  Is-set S¹                      ↝⟨ ¬-S¹-set univ C ⟩□
  ⊥                              □
  where
  open Circle C


==> anc/equality/src/Container.agda <==
------------------------------------------------------------------------
-- Containers, including a definition of bag equivalence
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Container where

open import Bag-equivalence using (Kind); open Bag-equivalence.Kind
open import Equality.Propositional
open import Logical-equivalence hiding (id; _∘_; inverse)
open import Prelude hiding (id; List)

open import Bijection equality-with-J as Bijection
  using (_↔_; module _↔_)
open import Equivalence equality-with-J as Eq
  using (Is-equivalence; _≃_; ⟨_,_⟩; module _≃_)
open import Function-universe equality-with-J as Function-universe
  hiding (inverse; Kind) renaming (_∘_ to _⟨∘⟩_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J
open import Surjection equality-with-J using (module _↠_)

------------------------------------------------------------------------
-- Containers

record Container c : Set (lsuc c) where
  constructor _▷_
  field
    Shape    : Set c
    Position : Shape → Set c

open Container public

-- Interpretation of containers.

⟦_⟧ : ∀ {c ℓ} → Container c → Set ℓ → Set _
⟦ S ▷ P ⟧ A = ∃ λ (s : S) → (P s → A)

------------------------------------------------------------------------
-- Some projections

-- The shape of something.

shape : ∀ {a c} {A : Set a} {C : Container c} → ⟦ C ⟧ A → Shape C
shape = proj₁

-- Finds the value at the given position.

index : ∀ {a c} {A : Set a} {C : Container c}
        (xs : ⟦ C ⟧ A) → Position C (shape xs) → A
index = proj₂

------------------------------------------------------------------------
-- Map

-- Containers are functors.

map : ∀ {c x y} {C : Container c} {X : Set x} {Y : Set y} →
      (X → Y) → ⟦ C ⟧ X → ⟦ C ⟧ Y
map f = Σ-map id (λ g → f ∘ g)

module Map where

  identity : ∀ {c x} {C : Container c} {X : Set x}
             (xs : ⟦ C ⟧ X) → map id xs ≡ xs
  identity xs = refl

  composition : ∀ {c x y z}
                  {C : Container c} {X : Set x} {Y : Set y} {Z : Set z}
                (f : Y → Z) (g : X → Y) (xs : ⟦ C ⟧ X) →
                map f (map g xs) ≡ map (f ∘ g) xs
  composition f g xs = refl

-- Naturality.

Natural : ∀ {c₁ c₂ a} {C₁ : Container c₁} {C₂ : Container c₂} →
          ({A : Set a} → ⟦ C₁ ⟧ A → ⟦ C₂ ⟧ A) → Set (c₁ ⊔ c₂ ⊔ lsuc a)
Natural function =
  ∀ {A B} (f : A → B) xs →
  map f (function xs) ≡ function (map f xs)

-- Natural transformations.

infixr 4 _[_]⟶_

record _[_]⟶_ {c₁ c₂} (C₁ : Container c₁) ℓ (C₂ : Container c₂) :
              Set (c₁ ⊔ c₂ ⊔ lsuc ℓ) where
  field
    function : {A : Set ℓ} → ⟦ C₁ ⟧ A → ⟦ C₂ ⟧ A
    natural  : Natural function

-- Natural isomorphisms.

record _[_]↔_ {c₁ c₂} (C₁ : Container c₁) ℓ (C₂ : Container c₂) :
              Set (c₁ ⊔ c₂ ⊔ lsuc ℓ) where
  field
    isomorphism : {A : Set ℓ} → ⟦ C₁ ⟧ A ↔ ⟦ C₂ ⟧ A
    natural     : Natural (_↔_.to isomorphism)

  -- Natural isomorphisms are natural transformations.

  natural-transformation : C₁ [ ℓ ]⟶ C₂
  natural-transformation = record
    { function = _↔_.to isomorphism
    ; natural  = natural
    }

  -- Natural isomorphisms can be inverted.

  inverse : C₂ [ ℓ ]↔ C₁
  inverse = record
    { isomorphism = Function-universe.inverse isomorphism
    ; natural     = λ f xs →
        map f (from xs)              ≡⟨ sym $ left-inverse-of _ ⟩
        from (to (map f (from xs)))  ≡⟨ sym $ cong from $ natural f (from xs) ⟩
        from (map f (to (from xs)))  ≡⟨ cong (from ∘ map f) $ right-inverse-of _ ⟩∎
        from (map f xs)              ∎
    }
    where open module I {A : Set ℓ} = _↔_ (isomorphism {A = A})

open Function-universe using (inverse)

------------------------------------------------------------------------
-- Any, _∈_, bag equivalence and similar relations

-- Definition of Any for containers.

Any : ∀ {a c p} {A : Set a} {C : Container c} →
      (A → Set p) → (⟦ C ⟧ A → Set (c ⊔ p))
Any {C = S ▷ P} Q (s , f) = ∃ λ (p : P s) → Q (f p)

-- Membership predicate.

infix 4 _∈_

_∈_ : ∀ {a c} {A : Set a} {C : Container c} → A → ⟦ C ⟧ A → Set _
x ∈ xs = Any (λ y → x ≡ y) xs

-- Bag equivalence etc. Note that the containers can be different as
-- long as the elements they contain have equal types.

infix 4 _∼[_]_

_∼[_]_ : ∀ {a c₁ c₂}
           {A : Set a} {C₁ : Container c₁} {C₂ : Container c₂} →
         ⟦ C₁ ⟧ A → Kind → ⟦ C₂ ⟧ A → Set _
xs ∼[ k ] ys = ∀ z → z ∈ xs ↝[ k ] z ∈ ys

-- Bag equivalence.

infix 4 _≈-bag_

_≈-bag_ : ∀ {a c₁ c₂}
            {A : Set a} {C₁ : Container c₁} {C₂ : Container c₂} →
          ⟦ C₁ ⟧ A → ⟦ C₂ ⟧ A → Set _
xs ≈-bag ys = xs ∼[ bag ] ys

------------------------------------------------------------------------
-- Various properties related to Any, _∈_ and _∼[_]_

-- Lemma relating Any to map.

Any-map : ∀ {a b c p} {A : Set a} {B : Set b} {C : Container c}
          (P : B → Set p) (f : A → B) (xs : ⟦ C ⟧ A) →
          Any P (map f xs) ↔ Any (P ∘ f) xs
Any-map P f xs = Any P (map f xs) □

-- Any can be expressed using _∈_.

Any-∈ : ∀ {a c p} {A : Set a} {C : Container c}
        (P : A → Set p) (xs : ⟦ C ⟧ A) →
        Any P xs ↔ ∃ λ x → P x × x ∈ xs
Any-∈ P (s , f) =
  (∃ λ p → P (f p))                ↔⟨ ∃-cong (λ p → ∃-intro P (f p)) ⟩
  (∃ λ p → ∃ λ x → P x × x ≡ f p)  ↔⟨ ∃-comm ⟩
  (∃ λ x → ∃ λ p → P x × x ≡ f p)  ↔⟨ ∃-cong (λ _ → ∃-comm) ⟩
  (∃ λ x → P x × ∃ λ p → x ≡ f p)  □

-- Using this property we can prove that Any and _⊎_ commute.

Any-⊎ : ∀ {a c p q} {A : Set a} {C : Container c}
        (P : A → Set p) (Q : A → Set q) (xs : ⟦ C ⟧ A) →
        Any (λ x → P x ⊎ Q x) xs ↔ Any P xs ⊎ Any Q xs
Any-⊎ P Q xs =
  Any (λ x → P x ⊎ Q x) xs                         ↔⟨ Any-∈ (λ x → P x ⊎ Q x) xs ⟩
  (∃ λ x → (P x ⊎ Q x) × x ∈ xs)                   ↔⟨ ∃-cong (λ x → ×-⊎-distrib-right) ⟩
  (∃ λ x → P x × x ∈ xs ⊎ Q x × x ∈ xs)            ↔⟨ ∃-⊎-distrib-left ⟩
  (∃ λ x → P x × x ∈ xs) ⊎ (∃ λ x → Q x × x ∈ xs)  ↔⟨ inverse $ Any-∈ P xs ⊎-cong Any-∈ Q xs ⟩
  Any P xs ⊎ Any Q xs                              □

-- Any preserves functions of various kinds and respects bag
-- equivalence and similar relations.

Any-cong : ∀ {k a c d p q}
             {A : Set a} {C : Container c} {D : Container d}
           (P : A → Set p) (Q : A → Set q)
           (xs : ⟦ C ⟧ A) (ys : ⟦ D ⟧ A) →
           (∀ x → P x ↝[ k ] Q x) → xs ∼[ k ] ys →
           Any P xs ↝[ k ] Any Q ys
Any-cong P Q xs ys P↔Q xs∼ys =
  Any P xs                ↔⟨ Any-∈ P xs ⟩
  (∃ λ z → P z × z ∈ xs)  ↝⟨ ∃-cong (λ z → P↔Q z ×-cong xs∼ys z) ⟩
  (∃ λ z → Q z × z ∈ ys)  ↔⟨ inverse (Any-∈ Q ys) ⟩
  Any Q ys                □

-- Map preserves the relations.

map-cong : ∀ {k a b c d}
             {A : Set a} {B : Set b} {C : Container c} {D : Container d}
           (f : A → B)
           (xs : ⟦ C ⟧ A) (ys : ⟦ D ⟧ A) →
           xs ∼[ k ] ys → map f xs ∼[ k ] map f ys
map-cong f xs ys xs∼ys = λ z →
  z ∈ map f xs            ↔⟨ Any-map (_≡_ z) f xs ⟩
  Any (λ x → z ≡ f x) xs  ↝⟨ Any-cong _ _ xs ys (λ x → z ≡ f x □) xs∼ys ⟩
  Any (λ x → z ≡ f x) ys  ↔⟨ inverse (Any-map (_≡_ z) f ys) ⟩
  z ∈ map f ys            □

-- Lemma relating Any to if_then_else_.

Any-if : ∀ {a c p} {A : Set a} {C : Container c}
         (P : A → Set p) (xs ys : ⟦ C ⟧ A) b →
         Any P (if b then xs else ys) ↔
         T b × Any P xs ⊎ T (not b) × Any P ys
Any-if P xs ys =
  inverse ∘ if-lemma (λ b → Any P (if b then xs else ys)) id id

-- One can reconstruct (up to natural isomorphism) the shape set and
-- the position predicate from the interpretation and the Any
-- predicate transformer.
--
-- (The following lemmas were suggested by an anonymous reviewer.)

Shape′ : ∀ {c} → (Set → Set c) → Set c
Shape′ F = F ⊤

Shape-⟦⟧ : ∀ {c} (C : Container c) →
           Shape C ↔ Shape′ ⟦ C ⟧
Shape-⟦⟧ C =
  Shape C                                 ↔⟨ inverse ×-right-identity ⟩
  Shape C × ⊤                             ↔⟨ ∃-cong (λ _ → inverse →-right-zero) ⟩
  (∃ λ (s : Shape C) → Position C s → ⊤)  □

Position′ : ∀ {c} (F : Set → Set c) →
            ({A : Set} → (A → Set) → (F A → Set c)) →
            Shape′ F → Set c
Position′ _ Any = Any (λ (_ : ⊤) → ⊤)

Position-Any : ∀ {c} {C : Container c} (s : Shape C) →
               Position C s ↔
               Position′ ⟦ C ⟧ Any (_↔_.to (Shape-⟦⟧ C) s)
Position-Any {C = C} s =
  Position C s      ↔⟨ inverse ×-right-identity ⟩
  Position C s × ⊤  □

expressed-in-terms-of-interpretation-and-Any :
  ∀ {c ℓ} (C : Container c) →
  C [ ℓ ]↔ (⟦ C ⟧ ⊤ ▷ Any (λ _ → ⊤))
expressed-in-terms-of-interpretation-and-Any C = record
  { isomorphism = λ {A} →
      (∃ λ (s : Shape C) → Position C s → A)                ↔⟨ Σ-cong (Shape-⟦⟧ C) (λ _ → lemma) ⟩
      (∃ λ (s : Shape′ ⟦ C ⟧) → Position′ ⟦ C ⟧ Any s → A)  □
  ; natural = λ _ _ → refl
  }
  where
  -- If equality of functions had been extensional, then the following
  -- lemma could have been replaced by a congruence lemma applied to
  -- Position-Any.
  lemma : ∀ {a b} {A : Set a} {B : Set b} → (B → A) ↔ (B × ⊤ → A)
  lemma = record
    { surjection = record
      { logical-equivalence = record
        { to   = λ { f (p , tt) → f p }
        ; from = λ f p → f (p , tt)
        }
      ; right-inverse-of = λ _ → refl
      }
    ; left-inverse-of = λ _ → refl
    }

------------------------------------------------------------------------
-- Alternative definition of bag equivalence

-- Two things are bag equal if there is a bijection (or equivalence)
-- between their positions which relates equal things.

infix 4 _≈[_]′_

_≈[_]′_ : ∀ {a c d} {A : Set a} {C : Container c} {D : Container d} →
          ⟦ C ⟧ A → Isomorphism-kind → ⟦ D ⟧ A → Set _
_≈[_]′_ {C = C} {D} (s , f) k (s′ , f′) =
  ∃ λ (P↔P : Position C s ↔[ k ] Position D s′) →
      (∀ p → f p ≡ f′ (to-implication P↔P p))

-- If the position sets are sets (have H-level two), then the two
-- instantiations of _≈[_]′_ are isomorphic (assuming extensionality).

≈′↔≈′ : ∀ {a c d} {A : Set a} {C : Container c} {D : Container d} →
        Extensionality (c ⊔ d) (c ⊔ d) →
        (∀ s → Is-set (Position C s)) →
        (xs : ⟦ C ⟧ A) (ys : ⟦ D ⟧ A) →
        xs ≈[ bag ]′ ys ↔ xs ≈[ bag-with-equivalence ]′ ys
≈′↔≈′ ext P-set (s , f) (s′ , f′) =
  (∃ λ P↔P → ∀ p → f p ≡ f′ (to-implication P↔P p))  ↔⟨ Σ-cong (Eq.↔↔≃ ext (P-set s)) (λ _ → Bijection.id) ⟩
  (∃ λ P↔P → ∀ p → f p ≡ f′ (to-implication P↔P p))  □

-- The definition _≈[_]′_ is also logically equivalent to the one
-- given above. The proof is very similar to the one given in
-- Bag-equivalence.

-- Membership can be expressed as "there is an index which points to
-- the element". In fact, membership /is/ expressed in this way, so
-- this proof is unnecessary.

∈-index : ∀ {a c} {A : Set a} {C : Container c} {z}
          (xs : ⟦ C ⟧ A) → z ∈ xs ↔ ∃ λ p → z ≡ index xs p
∈-index {z = z} xs = z ∈ xs □

-- The index which points to the element (not used below).

index-of : ∀ {a c} {A : Set a} {C : Container c} {z}
           (xs : ⟦ C ⟧ A) → z ∈ xs → Position C (shape xs)
index-of xs = proj₁ ∘ to-implication (∈-index xs)

-- The positions for a given shape can be expressed in terms of the
-- membership predicate.

Position-shape : ∀ {a c} {A : Set a} {C : Container c} (xs : ⟦ C ⟧ A) →
                 (∃ λ z → z ∈ xs) ↔ Position C (shape xs)
Position-shape {C = C} (s , f) =
  (∃ λ z → ∃ λ p → z ≡ f p)  ↔⟨ ∃-comm ⟩
  (∃ λ p → ∃ λ z → z ≡ f p)  ↔⟨⟩
  (∃ λ p → Singleton (f p))  ↔⟨ ∃-cong (λ _ → inverse (_⇔_.to contractible⇔⊤↔ (singleton-contractible _))) ⟩
  Position C s × ⊤           ↔⟨ ×-right-identity ⟩
  Position C s               □

-- Position _ ∘ shape respects the various relations.

Position-shape-cong :
  ∀ {k a c d} {A : Set a} {C : Container c} {D : Container d}
  (xs : ⟦ C ⟧ A) (ys : ⟦ D ⟧ A) →
  xs ∼[ k ] ys → Position C (shape xs) ↝[ k ] Position D (shape ys)
Position-shape-cong {C = C} {D} xs ys xs∼ys =
  Position C (shape xs)  ↔⟨ inverse $ Position-shape xs ⟩
  ∃ (λ z → z ∈ xs)       ↝⟨ ∃-cong xs∼ys ⟩
  ∃ (λ z → z ∈ ys)       ↔⟨ Position-shape ys ⟩
  Position D (shape ys)  □

-- Furthermore Position-shape-cong relates equal elements.

Position-shape-cong-relates :
  ∀ {k a c d} {A : Set a} {C : Container c} {D : Container d}
  (xs : ⟦ C ⟧ A) (ys : ⟦ D ⟧ A) (xs≈ys : xs ∼[ k ] ys) p →
  index xs p ≡
    index ys (to-implication (Position-shape-cong xs ys xs≈ys) p)
Position-shape-cong-relates {bag} xs ys xs≈ys p =
  index xs p                                                     ≡⟨ proj₂ $ to-implication (xs≈ys (index xs p)) (p , refl) ⟩
  index ys (proj₁ $ to-implication (xs≈ys (index xs p))
                                   (p , refl))                   ≡⟨⟩
  index ys (_↔_.to (Position-shape ys) $
            Σ-map id (λ {z} → to-implication (xs≈ys z)) $
            _↔_.from (Position-shape xs) $ p)                    ≡⟨⟩
  index ys (_↔_.to (Position-shape ys) $
            to-implication (∃-cong xs≈ys) $
            _↔_.from (Position-shape xs) $ p)                    ≡⟨⟩
  index ys (to-implication
              ((from-bijection (Position-shape ys) ⟨∘⟩
                ∃-cong xs≈ys) ⟨∘⟩
               from-bijection (inverse $ Position-shape xs))
              p)                                                 ≡⟨ refl ⟩∎
  index ys (to-implication (Position-shape-cong xs ys xs≈ys) p)  ∎

Position-shape-cong-relates {bag-with-equivalence} xs ys xs≈ys p =
  proj₂ $ to-implication (xs≈ys (index xs p)) (p , refl)
Position-shape-cong-relates {subbag} xs ys xs≈ys p =
  proj₂ $ to-implication (xs≈ys (index xs p)) (p , refl)
Position-shape-cong-relates {set} xs ys xs≈ys p =
  proj₂ $ to-implication (xs≈ys (index xs p)) (p , refl)
Position-shape-cong-relates {subset} xs ys xs≈ys p =
  proj₂ $ to-implication (xs≈ys (index xs p)) (p , refl)
Position-shape-cong-relates {embedding} xs ys xs≈ys p =
  proj₂ $ to-implication (xs≈ys (index xs p)) (p , refl)
Position-shape-cong-relates {surjection} xs ys xs≈ys p =
  proj₂ $ to-implication (xs≈ys (index xs p)) (p , refl)

-- We get that the two definitions of bag equivalence are logically
-- equivalent.

≈⇔≈′ : ∀ {k a c d} {A : Set a} {C : Container c} {D : Container d}
       (xs : ⟦ C ⟧ A) (ys : ⟦ D ⟧ A) →
       xs ∼[ ⌊ k ⌋-iso ] ys ⇔ xs ≈[ k ]′ ys
≈⇔≈′ {k} xs ys = record
  { to   = λ xs≈ys → ( Position-shape-cong xs ys xs≈ys
                     , Position-shape-cong-relates xs ys xs≈ys
                     )
  ; from = from
  }
  where
  from : xs ≈[ k ]′ ys → xs ∼[ ⌊ k ⌋-iso ] ys
  from (P↔P , related) = λ z →
    z ∈ xs                    ↔⟨⟩
    ∃ (λ p → z ≡ index xs p)  ↔⟨ Σ-cong P↔P (λ p → _↠_.from (Π≡↔≡-↠-≡ k _ _) (related p) z) ⟩
    ∃ (λ p → z ≡ index ys p)  ↔⟨⟩
    z ∈ ys                    □

-- If equivalences are used, then the definitions are isomorphic
-- (assuming extensionality).
--
-- Thierry Coquand helped me with this proof: At first I wasn't sure
-- if it was true or not, but then I managed to prove it for singleton
-- lists, Thierry found a proof for lists of length two, I found one
-- for streams, and finally I could complete a proof of the statement
-- below.

≈↔≈′ : ∀ {a c d} {A : Set a} {C : Container c} {D : Container d} →
       Extensionality (a ⊔ c ⊔ d) (a ⊔ c ⊔ d) →
       (xs : ⟦ C ⟧ A) (ys : ⟦ D ⟧ A) →
       xs ∼[ bag-with-equivalence ] ys ↔
       xs ≈[ bag-with-equivalence ]′ ys
≈↔≈′ {a} {c} {d} {C = C} {D} ext xs ys = record
  { surjection = record
    { logical-equivalence = equiv
    ; right-inverse-of    = λ { (⟨ f , f-eq ⟩ , related) →
      let
        P : (Position C (shape xs) → Position D (shape ys)) →
            Set (a ⊔ c)
        P f = ∀ p → index xs p ≡ index ys (f p)

        f-eq′ : Is-equivalence f
        f-eq′ = _

        irr : f-eq′ ≡ f-eq
        irr = proj₁ $
          Eq.propositional (lower-extensionality a a ext) f _ _

        f≡f : ⟨ f , f-eq′ ⟩ ≡ ⟨ f , f-eq ⟩
        f≡f = cong (⟨_,_⟩ f) irr

        cong-to-f≡f : cong _≃_.to f≡f ≡ refl {x = f}
        cong-to-f≡f =
          cong _≃_.to f≡f              ≡⟨ cong-∘ _≃_.to (⟨_,_⟩ f) irr ⟩
          cong (_≃_.to ∘ ⟨_,_⟩ f) irr  ≡⟨ cong-const irr ⟩∎
          refl                         ∎
      in
      Σ-≡,≡→≡ f≡f
        (subst (P ∘ _≃_.to) f≡f (trans refl ∘ related)  ≡⟨ cong (subst (P ∘ _≃_.to) f≡f)
                                                                (lower-extensionality (a ⊔ d) (c ⊔ d) ext λ _ → trans-reflˡ _) ⟩
         subst (P ∘ _≃_.to) f≡f related                 ≡⟨ subst-∘ P _≃_.to f≡f ⟩
         subst P (cong _≃_.to f≡f) related              ≡⟨ cong (λ eq → subst P eq related) cong-to-f≡f ⟩
         subst P refl related                           ≡⟨ subst-refl P {x = f} related ⟩∎
         related                                        ∎) }
    }
  ; left-inverse-of = λ xs≈ys →
      lower-extensionality (c ⊔ d) a ext λ z →
        Eq.lift-equality ext $
          lower-extensionality d c ext λ { (p , z≡xs[p]) →

              let xs[p]≡ys[-] : ∃ λ p′ → index xs p ≡ index ys p′
                  xs[p]≡ys[-] = _≃_.to (xs≈ys (index xs p)) (p , refl) in

            Σ-map id (trans z≡xs[p]) xs[p]≡ys[-]      ≡⟨ elim₁ (λ {z} z≡xs[p] → Σ-map id (trans z≡xs[p]) xs[p]≡ys[-] ≡
                                                                          _≃_.to (xs≈ys z) (p , z≡xs[p]))
              (Σ-map id (trans refl) xs[p]≡ys[-]               ≡⟨ cong (_,_ _) (trans-reflˡ _) ⟩∎
               xs[p]≡ys[-]                                        ∎)
                                                               z≡xs[p] ⟩∎
            _≃_.to (xs≈ys z) (p , z≡xs[p])            ∎ }
  }
  where
  equiv = ≈⇔≈′ {k = equivalence} xs ys

  open _⇔_ equiv

------------------------------------------------------------------------
-- Another alternative definition of bag equivalence

-- A higher-order variant of _∼[_]_. Note that this definition is
-- large (due to the quantification over predicates).

infix 4 _∼[_]″_

_∼[_]″_ : ∀ {a c d} {A : Set a} {C : Container c} {D : Container d} →
          ⟦ C ⟧ A → Kind → ⟦ D ⟧ A → Set (lsuc a ⊔ c ⊔ d)
_∼[_]″_ {a} {A = A} xs k ys =
  (P : A → Set a) → Any P xs ↝[ k ] Any P ys

-- This definition is logically equivalent to _∼[_]_.

∼⇔∼″ : ∀ {k a c d} {A : Set a} {C : Container c} {D : Container d}
       (xs : ⟦ C ⟧ A) (ys : ⟦ D ⟧ A) →
       xs ∼[ k ] ys ⇔ xs ∼[ k ]″ ys
∼⇔∼″ xs ys = record
  { to   = λ xs∼ys P → Any-cong P P xs ys (λ _ → id) xs∼ys
  ; from = λ Any-xs↝Any-ys z → Any-xs↝Any-ys (λ x → z ≡ x)
  }


==> anc/equality/src/Container/List.agda <==
------------------------------------------------------------------------
-- The list container
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Container.List where

open import Bag-equivalence
  using () renaming (_≈-bag_ to _≈-bagL_; _∈_ to _∈L_; Any to AnyL)
open import Container
open import Equality.Propositional
open import Logical-equivalence using (_⇔_; module _⇔_)
open import Prelude as P hiding (List; []; _∷_; id; _∘_)

open import Bijection equality-with-J using (_↔_; module _↔_; Σ-≡,≡↔≡)
open import Fin equality-with-J
open import Function-universe equality-with-J
open import H-level.Closure equality-with-J
import List equality-with-J as L

------------------------------------------------------------------------
-- The type

-- Lists.

List : Container lzero
List = ℕ ▷ Fin

------------------------------------------------------------------------
-- The definitions of lists and bag equivalence for lists given in
-- Container/Container.List and in Prelude/Bag-equivalence are closely
-- related

-- The two definitions of lists are logically equivalent.

List⇔List : {A : Set} → ⟦ List ⟧ A ⇔ P.List A
List⇔List {A} = record
  { to   = uncurry to
  ; from = λ xs → (L.length xs , L.index xs)
  }
  where
  to : (n : ℕ) → (Fin n → A) → P.List A
  to zero    f = P.[]
  to (suc n) f = P._∷_ (f fzero) (to n (f ∘ fsuc))

-- If we assume that equality of functions is extensional, then we can
-- also prove that the two definitions are isomorphic.

List↔List : {A : Set} →
            ({B : Set} → Extensionality′ B (λ _ → A)) →
            ⟦ List ⟧ A ↔ P.List A
List↔List {A} ext = record
  { surjection = record
    { logical-equivalence = List⇔List
    ; right-inverse-of    = to∘from
    }
  ; left-inverse-of = uncurry from∘to
  }
  where
  open _⇔_ List⇔List

  to∘from : ∀ xs → to (from xs) ≡ xs
  to∘from P.[]         = refl
  to∘from (P._∷_ x xs) = cong (P._∷_ x) (to∘from xs)

  from∘to : ∀ n f → from (to (n , f)) ≡ (n , f)
  from∘to zero    f = cong (_,_ _) (ext λ ())
  from∘to (suc n) f =
    (suc (L.length (to xs)) , L.index (P._∷_ x (to xs)))  ≡⟨ lemma₃ (from∘to n (f ∘ inj₂)) ⟩
    (suc n                  , [ (λ _ → x) , f ∘ inj₂ ])   ≡⟨ lemma₁ ⟩∎
    (suc n                  , f)                          ∎
    where
    x  = f (inj₁ tt)
    xs = (n , f ∘ inj₂)

    lemma₁ : ∀ {n f} →
             _≡_ {A = ⟦ List ⟧ A}
                 (suc n , [ (λ _ → f (inj₁ tt)) , f ∘ inj₂ ])
                 (suc n , f)
    lemma₁ = cong (_,_ _) (ext [ (λ { tt → refl }) , (λ _ → refl) ])

    lemma₂ : {n : ℕ} {lkup : Fin n → A} →
             (≡n : L.length (to xs) ≡ n) →
             subst (λ n → Fin n → A) ≡n (L.index (to xs)) ≡ lkup →
             _≡_ {A = ⟦ List ⟧ A}
                 (suc (L.length (to xs)) , L.index (P._∷_ x (to xs)))
                 (suc n , [ (λ _ → x) , lkup ])
    lemma₂ refl refl = sym lemma₁

    lemma₃ : {ys : ⟦ List ⟧ A} →
             (L.length (to xs) , L.index (to xs)) ≡ ys →
             _≡_ {A = ⟦ List ⟧ A}
                 (suc (L.length (to xs)) , L.index (P._∷_ x (to xs)))
                 (suc (proj₁ ys) , [ (λ _ → x) , proj₂ ys ])
    lemma₃ ≡ys = lemma₂ (proj₁ ≡,≡) (proj₂ ≡,≡)
      where ≡,≡ = Σ-≡,≡←≡ ≡ys

-- The two definitions of Any are isomorphic (both via "to" and
-- "from").

Any↔Any-to : {A : Set} (P : A → Set) (xs : ⟦ List ⟧ A) →
             Any P xs ↔ AnyL P (_⇔_.to List⇔List xs)
Any↔Any-to {A} P = uncurry Any↔Any-to′
  where
  Any↔Any-to′ : (n : ℕ) (lkup : Fin n → A) →
                Any {C = List} P (n , lkup) ↔
                AnyL P (_⇔_.to List⇔List (n , lkup))
  Any↔Any-to′ zero lkup =
    (∃ λ (p : Fin zero) → P (lkup p))  ↔⟨ ∃-Fin-zero _ ⟩
    ⊥                                  □
  Any↔Any-to′ (suc n) lkup =
    (∃ λ (p : Fin (suc n)) → P (lkup p))                          ↔⟨ ∃-Fin-suc _ ⟩
    P (lkup fzero) ⊎ Any {C = List} P (n , lkup ∘ fsuc)           ↔⟨ id ⊎-cong Any↔Any-to′ n (lkup ∘ fsuc) ⟩
    P (lkup fzero) ⊎ AnyL P (_⇔_.to List⇔List (n , lkup ∘ fsuc))  □

Any-from↔Any : {A : Set} (P : A → Set) (xs : P.List A) →
               Any P (_⇔_.from List⇔List xs) ↔ AnyL P xs
Any-from↔Any P P.[] =
  (∃ λ (p : Fin zero) → P (L.index P.[] p))  ↔⟨ ∃-Fin-zero _ ⟩
  ⊥                                          □
Any-from↔Any P (P._∷_ x xs) =
  (∃ λ (p : Fin (suc (L.length xs))) → P (L.index (P._∷_ x xs) p))  ↔⟨ ∃-Fin-suc _ ⟩
  P x ⊎ Any {C = List} P (_⇔_.from List⇔List xs)                    ↔⟨ id ⊎-cong Any-from↔Any P xs ⟩
  P x ⊎ AnyL P xs                                                   □

-- The definition of bag equivalence in Bag-equivalence and the one in
-- Container, instantiated with the List container, are logically
-- equivalent (both via "to" and "from").

≈-⇔-to-≈-to :
  {A : Set} {xs ys : ⟦ List ⟧ A} →
  xs ≈-bag ys ⇔ _⇔_.to List⇔List xs ≈-bagL _⇔_.to List⇔List ys
≈-⇔-to-≈-to {xs = xs} {ys} = record
  { to   = λ xs≈ys z →
             z ∈L (_⇔_.to List⇔List xs)  ↔⟨ inverse $ Any↔Any-to _ xs ⟩
             z ∈ xs                      ↔⟨ xs≈ys z ⟩
             z ∈ ys                      ↔⟨ Any↔Any-to _ ys ⟩
             z ∈L (_⇔_.to List⇔List ys)  □
  ; from = λ xs≈ys z →
             z ∈ xs                      ↔⟨ Any↔Any-to _ xs ⟩
             z ∈L (_⇔_.to List⇔List xs)  ↔⟨ xs≈ys z ⟩
             z ∈L (_⇔_.to List⇔List ys)  ↔⟨ inverse $ Any↔Any-to _ ys ⟩
             z ∈ ys                      □
  }

≈-⇔-from-≈-from :
  {A : Set} {xs ys : P.List A} →
  xs ≈-bagL ys ⇔ _⇔_.from List⇔List xs ≈-bag _⇔_.from List⇔List ys
≈-⇔-from-≈-from {xs = xs} {ys} = record
  { to   = λ xs≈ys z →
             z ∈ (_⇔_.from List⇔List xs)  ↔⟨ Any-from↔Any _ xs ⟩
             z ∈L xs                      ↔⟨ xs≈ys z ⟩
             z ∈L ys                      ↔⟨ inverse $ Any-from↔Any _ ys ⟩
             z ∈ (_⇔_.from List⇔List ys)  □
  ; from = λ xs≈ys z →
             z ∈L xs                      ↔⟨ inverse $ Any-from↔Any _ xs ⟩
             z ∈ (_⇔_.from List⇔List xs)  ↔⟨ xs≈ys z ⟩
             z ∈ (_⇔_.from List⇔List ys)  ↔⟨ Any-from↔Any _ ys ⟩
             z ∈L ys                      □
  }

------------------------------------------------------------------------
-- Constructors

[] : {A : Set} → ⟦ List ⟧ A
[] = (zero , λ ())

infixr 5 _∷_

_∷_ : {A : Set} → A → ⟦ List ⟧ A → ⟦ List ⟧ A
x ∷ (n , lkup) = (suc n , [ (λ _ → x) , lkup ])

-- Even if we don't assume extensionality we can prove that
-- intensionally distinct implementations of the constructors are bag
-- equivalent.

[]≈ : {A : Set} {lkup : _ → A} →
      _≈-bag_ {C₂ = List} [] (zero , lkup)
[]≈ _ = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (() , _) }
      ; from = λ { (() , _) }
      }
    ; right-inverse-of = λ { (() , _) }
    }
  ; left-inverse-of = λ { (() , _) }
  }

∷≈ : ∀ {A : Set} {n} {lkup : _ → A} →
     _≈-bag_ {C₂ = List}
             (lkup (inj₁ tt) ∷ (n , lkup ∘ inj₂))
             (suc n , lkup)
∷≈ _ = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (inj₁ tt , eq) → (inj₁ tt , eq)
                 ; (inj₂ s  , eq) → (inj₂ s  , eq)
                 }
      ; from = λ { (inj₁ tt , eq) → (inj₁ tt , eq)
                 ; (inj₂ s  , eq) → (inj₂ s  , eq)
                 }
      }
    ; right-inverse-of = λ { (inj₁ tt , eq) → refl
                           ; (inj₂ s  , eq) → refl
                           }
    }
  ; left-inverse-of = λ { (inj₁ tt , eq) → refl
                        ; (inj₂ s  , eq) → refl
                        }
  }

-- Any lemmas for the constructors.

Any-[] : {A : Set} (P : A → Set) →
         Any P [] ↔ ⊥₀
Any-[] _ = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (() , _) }
      ; from = λ ()
      }
    ; right-inverse-of = λ ()
    }
  ; left-inverse-of = λ { (() , _) }
  }

Any-∷ : ∀ {A : Set} (P : A → Set) {x xs} →
        Any P (x ∷ xs) ↔ P x ⊎ Any P xs
Any-∷ _ = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (inj₁ tt , eq) → inj₁ eq
                 ; (inj₂ s  , eq) → inj₂ (s , eq)
                 }
      ; from = λ { (inj₁ eq)       → (inj₁ tt , eq)
                 ; (inj₂ (s , eq)) → (inj₂ s  , eq)
                 }
      }
    ; right-inverse-of = λ { (inj₁ eq)       → refl
                           ; (inj₂ (s , eq)) → refl
                           }
    }
  ; left-inverse-of = λ { (inj₁ tt , eq) → refl
                        ; (inj₂ s  , eq) → refl
                        }
  }

------------------------------------------------------------------------
-- More functions

-- A fold for lists. (Well, this is not a catamorphism, it is a
-- paramorphism.)

fold : {A B : Set} → B → (A → ⟦ List ⟧ A → B → B) → ⟦ List ⟧ A → B
fold {A} {B} nl cns = uncurry fold′
  where
  fold′ : (n : ℕ) → (Fin n → A) → B
  fold′ zero    lkup = nl
  fold′ (suc n) lkup =
    cns (lkup fzero) (n , lkup ∘ fsuc) (fold′ n (lkup ∘ fsuc))

-- A lemma which can be used to prove properties about fold.
--
-- The "respects bag equivalence" argument could be omitted if
-- equality of functions were extensional.

fold-lemma : ∀ {A B : Set} {nl : B} {cns : A → ⟦ List ⟧ A → B → B}
             (P : ⟦ List ⟧ A → B → Set) →
             (∀ xs ys → xs ≈-bag ys → ∀ b → P xs b → P ys b) →
             P [] nl →
             (∀ x xs b → P xs b → P (x ∷ xs) (cns x xs b)) →
             ∀ xs → P xs (fold nl cns xs)
fold-lemma {A} {nl = nl} {cns} P resp P-nl P-cns = uncurry fold′-lemma
  where
  fold′-lemma : ∀ n (lkup : Fin n → A) →
                P (n , lkup) (fold nl cns (n , lkup))
  fold′-lemma zero    lkup = resp _ _ []≈ _ P-nl
  fold′-lemma (suc n) lkup = resp _ _ ∷≈ _ $
    P-cns _ _ _ $ fold′-lemma n (lkup ∘ fsuc)

-- Why have I included both fold and fold-lemma rather than simply a
-- dependent eliminator? I tried this, and could easily define the
-- functions I wanted to define. However, the functions were defined
-- together with (partial) correctness proofs, and were unnecessarily
-- hard to read. I wanted to be able to define functions which were
-- easy to read, like the _++_ function below, and then have the
-- option to prove properties about them, like Any-++.
--
-- Unfortunately this turned out to be harder than expected. When
-- proving the Any-++ lemma it seemed as if I had to prove that _++_
-- preserves bag equivalence in its first argument in order to
-- instantiate the "respects bag equivalence" argument. However, my
-- preferred proof of this property uses Any-++…
--
-- An alternative could be to assume that equality of functions is
-- extensional, in which case the "respects bag equivalence" argument
-- could be removed. Another option would be to listen to Conor
-- McBride and avoid higher-order representations of first-order data.

-- Append.

infixr 5 _++_

_++_ : {A : Set} → ⟦ List ⟧ A → ⟦ List ⟧ A → ⟦ List ⟧ A
xs ++ ys = fold ys (λ z _ zs → z ∷ zs) xs

-- An Any lemma for append.

Any-++ : ∀ {A : Set} (P : A → Set) xs ys →
         Any P (xs ++ ys) ↔ Any P xs ⊎ Any P ys
Any-++ P xs ys = fold-lemma
  (λ xs xs++ys → Any P xs++ys ↔ Any P xs ⊎ Any P ys)

  (λ us vs us≈vs us++ys hyp →
    Any P us++ys         ↔⟨ hyp ⟩
    Any P us ⊎ Any P ys  ↔⟨ _⇔_.to (∼⇔∼″ us vs) us≈vs P ⊎-cong id ⟩
    Any P vs ⊎ Any P ys  □)

  (Any P ys             ↔⟨ inverse ⊎-left-identity ⟩
   ⊥ ⊎ Any P ys         ↔⟨ inverse (Any-[] P) ⊎-cong id ⟩
   Any P [] ⊎ Any P ys  □)

  (λ x xs xs++ys ih →
     Any P (x ∷ xs++ys)           ↔⟨ Any-∷ P ⟩
     P x ⊎ Any P xs++ys           ↔⟨ id ⊎-cong ih ⟩
     P x ⊎ Any P xs ⊎ Any P ys    ↔⟨ ⊎-assoc ⟩
     (P x ⊎ Any P xs) ⊎ Any P ys  ↔⟨ inverse (Any-∷ P) ⊎-cong id ⟩
     Any P (x ∷ xs) ⊎ Any P ys    □)

  xs


==> anc/equality/src/Container/Stream.agda <==
------------------------------------------------------------------------
-- The stream container
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Container.Stream where

open import Container
open import Container.List as L hiding (_∷_; _++_; Any-∷; Any-++)
open import Equality.Propositional
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (id; List; []; _∷_; head; tail)

open import Bijection equality-with-J using (_↔_; module _↔_)
open import Function-universe equality-with-J hiding (_∘_)

------------------------------------------------------------------------
-- Streams

Stream : Container lzero
Stream = ⊤ ▷ const ℕ

------------------------------------------------------------------------
-- Operations

-- Cons.

infixr 5 _∷_

_∷_ : {A : Set} → A → ⟦ Stream ⟧ A → ⟦ Stream ⟧ A
x ∷ (tt , lkup) = tt , λ { zero → x; (suc n) → lkup n }

-- The head of a stream.

head : {A : Set} → ⟦ Stream ⟧ A → A
head (tt , lkup) = lkup 0

-- The tail of a stream.

tail : {A : Set} → ⟦ Stream ⟧ A → ⟦ Stream ⟧ A
tail (tt , lkup) = (tt , lkup ∘ suc)

-- Appending a list to a stream.

infixr 5 _++_

_++_ : {A : Set} → ⟦ List ⟧ A → ⟦ Stream ⟧ A → ⟦ Stream ⟧ A
xs ++ ys = fold ys (λ z _ zs → z ∷ zs) xs

-- Taking the first n elements from a stream.

take : {A : Set} → ℕ → ⟦ Stream ⟧ A → ⟦ List ⟧ A
take zero    xs = []
take (suc n) xs = L._∷_ (head xs) (take n (tail xs))

-- Dropping the first n elements from a stream.

drop : {A : Set} → ℕ → ⟦ Stream ⟧ A → ⟦ Stream ⟧ A
drop zero    xs = xs
drop (suc n) xs = drop n (tail xs)

------------------------------------------------------------------------
-- Any lemmas

-- Any lemma for head/tail.

Any-head-tail : ∀ {A : Set} (P : A → Set) {xs} →
                Any P xs ↔ P (head xs) ⊎ Any P (tail xs)
Any-head-tail P = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (zero  , p) → inj₁ p
                 ; (suc n , p) → inj₂ (n , p)
                 }
      ; from = λ { (inj₁ p)       → (zero , p)
                 ; (inj₂ (n , p)) → (suc n , p)
                 }
      }
    ; right-inverse-of = λ { (inj₁ p)       → refl
                           ; (inj₂ (n , p)) → refl
                           }
    }
  ; left-inverse-of = λ { (zero  , p) → refl
                        ; (suc n , p) → refl
                        }
  }

-- Any lemma for cons.

Any-∷ : ∀ {A : Set} (P : A → Set) {x xs} →
        Any P (x ∷ xs) ↔ P x ⊎ Any P xs
Any-∷ P = Any-head-tail P

-- Any lemma for append.
--
-- (TODO: Generalise. The definitions of _++_ and Any-++ in this
-- module are almost identical to those in Container.List.)

Any-++ : ∀ {A : Set} (P : A → Set) (xs : ⟦ List ⟧ A) ys →
         Any P (xs ++ ys) ↔ Any P xs ⊎ Any P ys
Any-++ P xs ys = fold-lemma
  (λ xs xs++ys → Any P xs++ys ↔ Any P xs ⊎ Any P ys)

  (λ us vs us≈vs us++ys hyp →
    Any P us++ys         ↔⟨ hyp ⟩
    Any P us ⊎ Any P ys  ↔⟨ _⇔_.to (∼⇔∼″ us vs) us≈vs P ⊎-cong id ⟩
    Any P vs ⊎ Any P ys  □)

  (Any P ys             ↔⟨ inverse ⊎-left-identity ⟩
   ⊥ ⊎ Any P ys         ↔⟨ inverse (Any-[] P) ⊎-cong id ⟩
   Any P [] ⊎ Any P ys  □)

  (λ x xs xs++ys ih →
     Any P (x ∷ xs++ys)             ↔⟨ Any-∷ P ⟩
     P x ⊎ Any P xs++ys             ↔⟨ id ⊎-cong ih ⟩
     P x ⊎ Any P xs ⊎ Any P ys      ↔⟨ ⊎-assoc ⟩
     (P x ⊎ Any P xs) ⊎ Any P ys    ↔⟨ inverse $ L.Any-∷ P ⊎-cong id ⟩
     Any P (L._∷_ x xs) ⊎ Any P ys  □)

  xs

-- Any lemma for take/drop.

Any-take-drop : ∀ {A : Set} (P : A → Set) n {xs} →
                Any P xs ↔ Any P (take n xs) ⊎ Any P (drop n xs)
Any-take-drop P zero {xs} =
  Any P xs             ↔⟨ inverse ⊎-left-identity ⟩
  ⊥        ⊎ Any P xs  ↔⟨ inverse (Any-[] P) ⊎-cong id ⟩
  Any P [] ⊎ Any P xs  □
Any-take-drop P (suc n) {xs} =
  Any P xs                                                 ↔⟨ Any-head-tail P ⟩
  P (head xs) ⊎ Any P (tail xs)                            ↔⟨ id ⊎-cong Any-take-drop P n ⟩
  P (head xs) ⊎
    (Any P (take n (tail xs)) ⊎ Any P (drop n (tail xs)))  ↔⟨ ⊎-assoc ⟩
  (P (head xs) ⊎ Any P (take n (tail xs))) ⊎
    Any P (drop n (tail xs))                               ↔⟨ inverse $ L.Any-∷ P ⊎-cong id ⟩
  Any P (L._∷_ (head xs) (take n (tail xs))) ⊎
    Any P (drop n (tail xs))                               □


==> anc/equality/src/Container/Tree-sort.agda <==
------------------------------------------------------------------------
-- An implementation of tree sort, formally proved to return a
-- permutation of the input
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Prelude hiding (id; _∘_; List; module List; []; _∷_)

module Container.Tree-sort
  {A : Set}
  (_≤_ : A → A → Bool) -- A comparison function.
  where

open import Container
open import Container.List as List
open import Container.Tree as Tree
open import Equality.Propositional
open import Logical-equivalence using (module _⇔_)

open import Bijection equality-with-J using (_↔_; module _↔_)
open import Function-universe equality-with-J

------------------------------------------------------------------------
-- Boring lemmas

private

  -- The following lemma is easy to prove automatically (for
  -- instance by using a ring solver).

  lemma₁ : (A B C D : Set) → A ⊎ B ⊎ C ⊎ D ↔ C ⊎ A ⊎ B ⊎ D
  lemma₁ A B C D =
    A ⊎ B ⊎ C ⊎ D      ↔⟨ id ⊎-cong ⊎-assoc ⟩
    A ⊎ (B ⊎ C) ⊎ D    ↔⟨ id ⊎-cong ⊎-comm ⊎-cong id ⟩
    A ⊎ (C ⊎ B) ⊎ D    ↔⟨ ⊎-assoc ⟩
    (A ⊎ C ⊎ B) ⊎ D    ↔⟨ ⊎-assoc ⊎-cong id ⟩
    ((A ⊎ C) ⊎ B) ⊎ D  ↔⟨ (⊎-comm ⊎-cong id) ⊎-cong id ⟩
    ((C ⊎ A) ⊎ B) ⊎ D  ↔⟨ inverse ⊎-assoc ⊎-cong id ⟩
    (C ⊎ A ⊎ B) ⊎ D    ↔⟨ inverse ⊎-assoc ⟩
    C ⊎ (A ⊎ B) ⊎ D    ↔⟨ id ⊎-cong inverse ⊎-assoc ⟩
    C ⊎ A ⊎ B ⊎ D      □

  lemma₂ : {A B C D : Set} (b : Bool) →
           T b × ((A ⊎ B) ⊎ C ⊎ D) ⊎ T (not b) × (B ⊎ C ⊎ A ⊎ D) ↔
           A ⊎ B ⊎ C ⊎ D
  lemma₂ = if-lemma (λ _ → _) (inverse ⊎-assoc) (lemma₁ _ _ _ _)

------------------------------------------------------------------------
-- Insertion into trees

-- Inserts an element into the tree.

insert : A → ⟦ Tree ⟧ A → ⟦ Tree ⟧ A
insert x = Tree.fold
  (singleton x)
  (λ l y r x+l x+r →
     if x ≤ y then node x+l y r
              else node l y x+r)

-- The insert function inserts.

Any-insert : ∀ (P : A → Set) x t →
             Any P (insert x t) ↔ P x ⊎ Any P t
Any-insert P x = Tree.fold-lemma
  (λ t t′ → Any P t′ ↔ P x ⊎ Any P t)

  (λ t₁ t₂ t₁≈t₂ t hyp →
     Any P t         ↔⟨ hyp ⟩
     P x ⊎ Any P t₁  ↔⟨ id ⊎-cong _⇔_.to (∼⇔∼″ t₁ t₂) t₁≈t₂ P ⟩
     P x ⊎ Any P t₂  □)

  (Any P (singleton x)  ↔⟨ Any-singleton P ⟩
   P x                  ↔⟨ inverse ⊎-right-identity ⟩
   P x ⊎ ⊥              ↔⟨ id ⊎-cong inverse (Any-leaf P) ⟩
   P x ⊎ Any P leaf     □)

  (λ l y r l′ r′ ih-l ih-r →
     Any P (if x ≤ y then node l′ y r else node l y r′)   ↔⟨ Any-if P (node l′ y r) (node l y r′) (x ≤ y) ⟩

     T (x ≤ y) × Any P (node l′ y r) ⊎
       T (not (x ≤ y)) × Any P (node l y r′)              ↔⟨ id ×-cong Any-node P ⊎-cong
                                                             id ×-cong Any-node P ⟩
     T (x ≤ y) × (Any P l′ ⊎ P y ⊎ Any P r) ⊎
       T (not (x ≤ y)) × (Any P l ⊎ P y ⊎ Any P r′)       ↔⟨ id ×-cong (ih-l ⊎-cong id) ⊎-cong
                                                             id ×-cong (id ⊎-cong id ⊎-cong ih-r) ⟩
     T (x ≤ y) × ((P x ⊎ Any P l) ⊎ P y ⊎ Any P r) ⊎
       T (not (x ≤ y)) × (Any P l ⊎ P y ⊎ P x ⊎ Any P r)  ↔⟨ lemma₂ (x ≤ y) ⟩

     P x ⊎ Any P l ⊎ P y ⊎ Any P r                        ↔⟨ id ⊎-cong inverse (Any-node P) ⟩

     P x ⊎ Any P (node l y r)                             □)

------------------------------------------------------------------------
-- Turning a list into a search tree

-- Converts the list to a search tree.

to-search-tree : ⟦ List ⟧ A → ⟦ Tree ⟧ A
to-search-tree = List.fold leaf (λ x _ t → insert x t)

-- No elements are added or removed.

to-search-tree≈ : ∀ xs → to-search-tree xs ≈-bag xs
to-search-tree≈ = List.fold-lemma
  (λ xs t → t ≈-bag xs)

  (λ xs ys xs≈ys t t≈xs z →
     z ∈ t   ↔⟨ t≈xs z ⟩
     z ∈ xs  ↔⟨ xs≈ys z ⟩
     z ∈ ys  □)

  (λ z →
     z ∈ leaf  ↔⟨ Any-leaf (λ x → z ≡ x) ⟩
     ⊥         ↔⟨ inverse $ Any-[] (λ x → z ≡ x) ⟩
     z ∈ []    □)

  (λ x xs t t≈xs z →
     z ∈ insert x t  ↔⟨ Any-insert (λ x → z ≡ x) _ _ ⟩
     z ≡ x ⊎ z ∈ t   ↔⟨ id ⊎-cong t≈xs z ⟩
     z ≡ x ⊎ z ∈ xs  ↔⟨ inverse $ Any-∷ (λ x → z ≡ x) ⟩
     z ∈ x ∷ xs      □)

------------------------------------------------------------------------
-- Sorting

-- Sorts a list.

sort : ⟦ List ⟧ A → ⟦ List ⟧ A
sort = flatten ∘ to-search-tree

-- The result is a permutation of the input.

sort≈ : ∀ xs → sort xs ≈-bag xs
sort≈ xs = λ z →
  z ∈ sort xs                      ↔⟨⟩
  z ∈ flatten (to-search-tree xs)  ↔⟨ flatten≈ (to-search-tree xs) _ ⟩
  z ∈ to-search-tree xs            ↔⟨ to-search-tree≈ xs _ ⟩
  z ∈ xs                           □


==> anc/equality/src/Container/Tree-sort/Example.agda <==
------------------------------------------------------------------------
-- An example showing how Container.Tree-sort can be used
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Container.Tree-sort.Example where

open import Container
open import Container.List
open import Equality.Propositional
open import Prelude using (ℕ; zero; suc; Bool; true; false)

-- Comparison function for natural numbers.

_≤_ : ℕ → ℕ → Bool
zero  ≤ _     = true
suc _ ≤ zero  = false
suc m ≤ suc n = m ≤ n

open import Container.Tree-sort _≤_

-- The sort function seems to return an ordered list.

ordered : sort (3 ∷ 1 ∷ 2 ∷ []) ≡ 1 ∷ 2 ∷ 3 ∷ []
ordered = refl

-- The sort function definitely returns a list which is bag equivalent
-- to the input. This property can be used to establish bag
-- equivalences between concrete lists.

a-bag-equivalence : 1 ∷ 2 ∷ 3 ∷ [] ≈-bag 3 ∷ 1 ∷ 2 ∷ []
a-bag-equivalence = sort≈ (3 ∷ 1 ∷ 2 ∷ [])


==> anc/equality/src/Container/Tree.agda <==
------------------------------------------------------------------------
-- A container for finite binary trees with information in internal
-- nodes
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Container.Tree where

open import Container hiding (Shape; Position)
open import Container.List hiding (fold; fold-lemma)
open import Equality.Propositional
open import Prelude hiding (id; _∘_; List; []; _∷_)
import Tree

open import Bijection equality-with-J using (_↔_; module _↔_)
open import Function-universe equality-with-J

------------------------------------------------------------------------
-- The type

-- Shapes.

data Shape : Set where
  lf : Shape
  nd : Shape → Shape → Shape

-- Positions.

data Position : Shape → Set where
  root  : ∀ {l r} → Position (nd l r)
  left  : ∀ {l r} → Position l → Position (nd l r)
  right : ∀ {l r} → Position r → Position (nd l r)

-- Trees.

Tree : Container lzero
Tree = Shape ▷ Position

------------------------------------------------------------------------
-- An isomorphism

-- The type of shapes is isomorphic to Tree.Tree ⊤.
--
-- This lemma is included because it was mentioned in the paper "Bag
-- Equivalence via a Proof-Relevant Membership Relation".

Shape↔Tree-⊤ : Shape ↔ Tree.Tree ⊤
Shape↔Tree-⊤ = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = from∘to
  }
  where
  to : Shape → Tree.Tree ⊤
  to lf       = Tree.leaf
  to (nd l r) = Tree.node (to l) tt (to r)

  from : Tree.Tree ⊤ → Shape
  from Tree.leaf          = lf
  from (Tree.node l tt r) = nd (from l) (from r)

  to∘from : ∀ t → to (from t) ≡ t
  to∘from Tree.leaf          = refl
  to∘from (Tree.node l tt r) =
    cong₂ (λ l r → Tree.node l tt r) (to∘from l) (to∘from r)

  from∘to : ∀ s → from (to s) ≡ s
  from∘to lf       = refl
  from∘to (nd l r) = cong₂ nd (from∘to l) (from∘to r)

------------------------------------------------------------------------
-- Constructors

-- Leaves.

leaf : {A : Set} → ⟦ Tree ⟧ A
leaf = (lf , λ ())

-- Internal nodes.

node : {A : Set} → ⟦ Tree ⟧ A → A → ⟦ Tree ⟧ A → ⟦ Tree ⟧ A
node (l , lkup-l) x (r , lkup-r) =
  ( nd l r
  , λ { root      → x
      ; (left  p) → lkup-l p
      ; (right p) → lkup-r p
      }
  )

-- Even if we don't assume extensionality we can prove that
-- intensionally distinct implementations of the constructors are bag
-- equivalent.

leaf≈ : {A : Set} {lkup : _ → A} →
        _≈-bag_ {C₂ = Tree} leaf (lf , lkup)
leaf≈ _ = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (() , _) }
      ; from = λ { (() , _) }
      }
    ; right-inverse-of = λ { (() , _) }
    }
  ; left-inverse-of = λ { (() , _) }
  }

node≈ : ∀ {A : Set} {l r} {lkup : _ → A} →
        _≈-bag_ {C₂ = Tree}
                (node (l , lkup ∘ left) (lkup root) (r , lkup ∘ right))
                (nd l r , lkup)
node≈ _ = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (root    , eq) → (root    , eq)
                 ; (left p  , eq) → (left p  , eq)
                 ; (right p , eq) → (right p , eq)
                 }
      ; from = λ { (root    , eq) → (root    , eq)
                 ; (left p  , eq) → (left p  , eq)
                 ; (right p , eq) → (right p , eq)
                 }
      }
    ; right-inverse-of = λ { (root    , eq) → refl
                           ; (left p  , eq) → refl
                           ; (right p , eq) → refl
                           }
    }
  ; left-inverse-of = λ { (root    , eq) → refl
                        ; (left p  , eq) → refl
                        ; (right p , eq) → refl
                        }
  }

-- Any lemmas for the constructors.

Any-leaf : ∀ {A : Set} (P : A → Set) →
           Any P leaf ↔ ⊥₀
Any-leaf _ = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (() , _) }
      ; from = λ ()
      }
    ; right-inverse-of = λ ()
    }
  ; left-inverse-of = λ { (() , _) }
  }

Any-node : ∀ {A : Set} (P : A → Set) {l x r} →
           Any P (node l x r) ↔ Any P l ⊎ P x ⊎ Any P r
Any-node _ {l = _ , _} {r = _ , _} = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (root    , eq) → inj₂ (inj₁ eq)
                 ; (left p  , eq) → inj₁ (p , eq)
                 ; (right p , eq) → inj₂ (inj₂ (p , eq))
                 }
      ; from = λ { (inj₁ (p , eq))        → (left p  , eq)
                 ; (inj₂ (inj₁ eq))       → (root    , eq)
                 ; (inj₂ (inj₂ (p , eq))) → (right p , eq)
                 }
      }
    ; right-inverse-of = λ { (inj₁ (p , eq))        → refl
                           ; (inj₂ (inj₁ eq))       → refl
                           ; (inj₂ (inj₂ (p , eq))) → refl
                           }
    }
  ; left-inverse-of = λ { (root    , eq) → refl
                        ; (left p  , eq) → refl
                        ; (right p , eq) → refl
                        }
  }

------------------------------------------------------------------------
-- More functions

-- Singleton trees.

singleton : {A : Set} → A → ⟦ Tree ⟧ A
singleton x = node leaf x leaf

-- Any lemma for singleton.

Any-singleton : ∀ {A : Set} (P : A → Set) {x} →
                Any P (singleton x) ↔ P x
Any-singleton P {x} =
  Any P (singleton x)            ↔⟨⟩
  Any P (node leaf x leaf)       ↔⟨ Any-node P ⟩
  Any P leaf ⊎ P x ⊎ Any P leaf  ↔⟨ Any-leaf P ⊎-cong id ⊎-cong Any-leaf P ⟩
  ⊥ ⊎ P x ⊎ ⊥                    ↔⟨ ⊎-left-identity ⟩
  P x ⊎ ⊥                        ↔⟨ ⊎-right-identity ⟩
  P x                            □

-- For the design considerations underlying the inclusion of fold and
-- fold-lemma, see Container.List.fold/fold-lemma.

-- A fold for trees. (Well, this is not a catamorphism, it is a
-- paramorphism.)

fold : {A B : Set} →
       B → (⟦ Tree ⟧ A → A → ⟦ Tree ⟧ A → B → B → B) → ⟦ Tree ⟧ A → B
fold {A} {B} fl fn = uncurry fold′
  where
  fold′ : (s : Shape) → (Position s → A) → B
  fold′ lf       lkup = fl
  fold′ (nd l r) lkup =
    fn (l , lkup ∘ left )
       (lkup root)
       (r , lkup ∘ right)
       (fold′ l (lkup ∘ left ))
       (fold′ r (lkup ∘ right))

-- A lemma which can be used to prove properties about fold.
--
-- The "respects bag equivalence" argument could be omitted if
-- equality of functions were extensional.

fold-lemma : ∀ {A B : Set}
               {fl : B} {fn : ⟦ Tree ⟧ A → A → ⟦ Tree ⟧ A → B → B → B}
             (P : ⟦ Tree ⟧ A → B → Set) →
             (∀ t₁ t₂ → t₁ ≈-bag t₂ → ∀ b → P t₁ b → P t₂ b) →
             P leaf fl →
             (∀ l x r b₁ b₂ →
                P l b₁ → P r b₂ → P (node l x r) (fn l x r b₁ b₂)) →
             ∀ t → P t (fold fl fn t)
fold-lemma {A} {fl = fl} {fn} P resp P-le P-no = uncurry fold-lemma′
  where
  fold-lemma′ : (s : Shape) (lkup : Position s → A) →
                P (s , lkup) (fold fl fn (s , lkup))
  fold-lemma′ lf       lkup = resp _ _ leaf≈ _ P-le
  fold-lemma′ (nd l r) lkup = resp _ _ node≈ _ $
    P-no _ _ _ _ _
       (fold-lemma′ l (lkup ∘ left ))
       (fold-lemma′ r (lkup ∘ right))

-- Inorder flattening of a tree.

flatten : {A : Set} → ⟦ Tree ⟧ A → ⟦ List ⟧ A
flatten = fold [] (λ _ x _ xs ys → xs ++ x ∷ ys)

-- Flatten does not add or remove any elements.

flatten≈ : {A : Set} (t : ⟦ Tree ⟧ A) → flatten t ≈-bag t
flatten≈ = fold-lemma
  (λ t xs → xs ≈-bag t)

  (λ t₁ t₂ t₁≈t₂ xs xs≈t₁ z →
     z ∈ xs  ↔⟨ xs≈t₁ z ⟩
     z ∈ t₁  ↔⟨ t₁≈t₂ z ⟩
     z ∈ t₂  □)

  (λ z →
   z ∈ []    ↔⟨ Any-[] (λ x → z ≡ x) ⟩
   ⊥         ↔⟨ inverse $ Any-leaf (λ x → z ≡ x) ⟩
   z ∈ leaf  □)

  (λ l x r xs ys xs≈l ys≈r z →
     z ∈ xs ++ x ∷ ys         ↔⟨ Any-++ (λ x → z ≡ x) _ _ ⟩
     z ∈ xs ⊎ z ∈ x ∷ ys      ↔⟨ id ⊎-cong Any-∷ (λ x → z ≡ x) ⟩
     z ∈ xs ⊎ z ≡ x ⊎ z ∈ ys  ↔⟨ xs≈l z ⊎-cong id ⊎-cong ys≈r z ⟩
     z ∈ l ⊎ z ≡ x ⊎ z ∈ r    ↔⟨ inverse $ Any-node (λ x → z ≡ x) ⟩
     z ∈ node l x r           □)


==> anc/equality/src/Double-negation.agda <==
------------------------------------------------------------------------
-- The double-negation monad
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Double-negation
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Logical-equivalence using (_⇔_)
open import Prelude

open Derived-definitions-and-properties eq
open import H-level eq
open import H-level.Closure eq
open import Monad eq

-- The double-negation monad, defined using a wrapper type to make
-- instance resolution easier.

infix 3 ¬¬_

record ¬¬_ {a} (A : Set a) : Set a where
  constructor wrap
  field
    run : ¬ ¬ A

open ¬¬_ public

-- An extra universe-polymorphic variant of map.

map′ : ∀ {a b} {A : Set a} {B : Set b} → (A → B) → ¬¬ A → ¬¬ B
run (map′ f ¬¬a) = λ ¬b → run ¬¬a (λ a → ¬b (f a))

-- Instances.

instance

  double-negation-monad : ∀ {ℓ} → Raw-monad (¬¬_ {a = ℓ})
  run (Raw-monad.return double-negation-monad x)   = _$ x
  run (Raw-monad._>>=_  double-negation-monad x f) =
    join (map′ (run ∘ f) x)
    where
    join : ∀ {a} {A : Set a} → ¬¬ ¬ A → ¬ A
    join ¬¬¬a = λ a → run ¬¬¬a (λ ¬a → ¬a a)

private

  proof-irrelevant : ∀ {a} {A : Set a} {x y : ¬¬ A} →
                     Extensionality a lzero → x ≡ y
  proof-irrelevant ext = cong wrap $ ext λ _ →
    _⇔_.to propositional⇔irrelevant ⊥-propositional _ _

monad : ∀ {ℓ} →
        Extensionality ℓ lzero →
        Monad (¬¬_ {a = ℓ})
Monad.raw-monad      (monad _)         = double-negation-monad
Monad.left-identity  (monad ext) _ _   = proof-irrelevant ext
Monad.right-identity (monad ext) _     = proof-irrelevant ext
Monad.associativity  (monad ext) _ _ _ = proof-irrelevant ext

-- The following variant of excluded middle is provable.

excluded-middle : ∀ {a} {A : Set a} → ¬¬ Dec A
run excluded-middle ¬[a⊎¬a] = ¬[a⊎¬a] (no λ a → ¬[a⊎¬a] (yes a))

-- The following variant of Peirce's law is provable.

call/cc : ∀ {a w} {A : Set a} {Whatever : Set w} →
          ((A → Whatever) → ¬¬ A) → ¬¬ A
run (call/cc hyp) ¬a = run (hyp (λ a → ⊥-elim (¬a a))) ¬a

-- If one can prove that the empty type is inhabited in the
-- double-negation monad, then the empty type is inhabited.

¬¬¬⊥ : ¬ (¬¬ ⊥₀)
¬¬¬⊥ ¬¬⊥ = run ¬¬⊥ id


==> anc/equality/src/Embedding.agda <==
------------------------------------------------------------------------
-- Embeddings
------------------------------------------------------------------------

-- Partially following the HoTT book.

{-# OPTIONS --without-K #-}

open import Equality

module Embedding
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Logical-equivalence using (_⇔_)
open import Prelude as P hiding (id) renaming (_∘_ to _⊚_)

open import Bijection eq using (_↔_)
open Derived-definitions-and-properties eq
open import Equivalence eq as Eq hiding (id; _∘_)
open import H-level eq
open import H-level.Closure eq
open import Injection eq as Injection using (Injective; _↣_)
open import Preimage eq using (_⁻¹_)

------------------------------------------------------------------------
-- Embeddings

-- The property of being an embedding.

Is-embedding : ∀ {a b} {A : Set a} {B : Set b} → (A → B) → Set (a ⊔ b)
Is-embedding f = ∀ x y → Is-equivalence (cong f {x = x} {y = y})

-- Is-embedding is propositional (assuming extensionality).

Is-embedding-propositional :
  ∀ {a b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  ∀ {A : Set a} {B : Set b} {f : A → B} →
  Is-proposition (Is-embedding f)
Is-embedding-propositional {b = b} ext =
  Π-closure (lower-extensionality b lzero ext) 1 λ _ →
  Π-closure (lower-extensionality b lzero ext) 1 λ _ →
  Eq.propositional ext _

-- Embeddings.

record Embedding {f t} (From : Set f) (To : Set t) : Set (f ⊔ t) where
  field
    to           : From → To
    is-embedding : Is-embedding to

  equivalence : ∀ {x y} → (x ≡ y) ≃ (to x ≡ to y)
  equivalence = ⟨ _ , is-embedding _ _ ⟩

------------------------------------------------------------------------
-- Preorder

-- Embedding is a preorder.

id : ∀ {a} {A : Set a} → Embedding A A
id {A = A} = record
  { to           = P.id
  ; is-embedding = λ x y →
      Eq.respects-extensional-equality
        cong-id
        (singleton-contractible {A = x ≡ y})
  }

infixr 9 _∘_

_∘_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
      Embedding B C → Embedding A B → Embedding A C
f ∘ g = record
  { to           = to f ⊚ to g
  ; is-embedding = λ _ _ →
      Eq.respects-extensional-equality
        (cong-∘ (to f) (to g))
        (Two-out-of-three.f-g
           (two-out-of-three _ _)
           (is-embedding g _ _) (is-embedding f _ _))
  }
  where
  open Embedding

------------------------------------------------------------------------
-- Preimages

-- If f is an embedding, then f ⁻¹ y is propositional.
--
-- This result is taken (perhaps with some changes) from the proof of
-- Theorem 4.6.3 in the HoTT book (first edition).

embedding→⁻¹-propositional :
  ∀ {a b} {A : Set a} {B : Set b} {f : A → B} →
  Is-embedding f →
  ∀ y → Is-proposition (f ⁻¹ y)
embedding→⁻¹-propositional {f = f} is-emb y =
  _⇔_.from propositional⇔irrelevant
    λ { (x₁ , eq₁) (x₂ , eq₂) →
        let
          equiv : (x₁ ≡ x₂) ≃ (f x₁ ≡ f x₂)
          equiv = ⟨ _ , is-emb _ _ ⟩

          x₁≡x₂ : x₁ ≡ x₂
          x₁≡x₂ = _≃_.from equiv
            (f x₁  ≡⟨ eq₁ ⟩
             y     ≡⟨ sym eq₂ ⟩∎
             f x₂  ∎)
        in
        Σ-≡,≡→≡
          x₁≡x₂
          (subst (λ z → f z ≡ y) x₁≡x₂ eq₁              ≡⟨ subst-∘ (_≡ y) f x₁≡x₂ ⟩
           subst (_≡ y) (cong f x₁≡x₂) eq₁              ≡⟨ cong (λ eq → subst (_≡ y) eq eq₁) $ sym $ sym-sym (cong f x₁≡x₂) ⟩
           subst (_≡ y) (sym $ sym $ cong f x₁≡x₂) eq₁  ≡⟨ subst-trans (sym $ cong f x₁≡x₂) ⟩
           trans (sym $ cong f x₁≡x₂) eq₁               ≡⟨ cong (λ eq → trans (sym eq) eq₁) $ _≃_.right-inverse-of equiv _ ⟩
           trans (sym $ trans eq₁ (sym eq₂)) eq₁        ≡⟨ cong (flip trans eq₁) $ sym-trans eq₁ (sym eq₂) ⟩
           trans (trans (sym (sym eq₂)) (sym eq₁)) eq₁  ≡⟨ trans-[trans-sym]- _ eq₁ ⟩
           sym (sym eq₂)                                ≡⟨ sym-sym _ ⟩∎
           eq₂                                          ∎) }

------------------------------------------------------------------------
-- Injections

-- Functions that are embeddings are injective.

injective : ∀ {a b} {A : Set a} {B : Set b} {f : A → B} →
            Is-embedding f → Injective f
injective is-emb = _≃_.from ⟨ _ , is-emb _ _ ⟩

-- Embeddings are injections.

injection : ∀ {a b} {A : Set a} {B : Set b} → Embedding A B → A ↣ B
injection f = record
  { to        = Embedding.to f
  ; injective = injective (Embedding.is-embedding f)
  }

private

  -- If the domain of f is a set, then Injective f is propositional
  -- (assuming extensionality).

  Injective-propositional :
    ∀ {a b} →
    Extensionality (a ⊔ b) (a ⊔ b) →
    ∀ {A : Set a} {B : Set b} {f : A → B} →
    Is-set A → Is-proposition (Injective f)
  Injective-propositional {a} {b} ext A-set =
    implicit-Π-closure (lower-extensionality b lzero ext) 1 λ _ →
    implicit-Π-closure (lower-extensionality b lzero ext) 1 λ _ →
    Π-closure (lower-extensionality a b ext)              1 λ _ →
    A-set _ _

-- For functions between sets the property of being injective is
-- equivalent to the property of being an embedding (assuming
-- extensionality).

Injective≃Is-embedding :
  ∀ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  Is-set A → Is-set B →
  (f : A → B) → Injective f ≃ Is-embedding f
Injective≃Is-embedding ext A-set B-set f =
  _↔_.to
    (⇔↔≃ ext
         (Injective-propositional ext A-set)
         (Is-embedding-propositional ext))
    (record { to   = λ cong-f⁻¹ _ _ →
                         _≃_.is-equivalence $
                         _↔_.to (⇔↔≃ ext (A-set _ _) (B-set _ _))
                                (record { from = cong-f⁻¹ })
            ; from = injective
            })

-- If A and B are sets, then the type of injections from A to B is
-- isomorphic to the type of embeddings from A to B (assuming
-- extensionality).

↣↔Embedding :
  ∀ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  Is-set A → Is-set B →
  (A ↣ B) ↔ Embedding A B
↣↔Embedding {A = A} {B} ext A-set B-set = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ f → record
                 { to           = _↣_.to f
                 ; is-embedding =
                     _≃_.to (Injective≃Is-embedding ext A-set B-set _)
                            (_↣_.injective f)
                 }
      ; from = injection
      }
    ; right-inverse-of = λ f →
        cong (uncurry λ to (emb : Is-embedding to) →
                        record { to = to; is-embedding = emb })
             (Σ-≡,≡→≡ (refl _)
                      (_⇔_.to propositional⇔irrelevant
                         (Is-embedding-propositional ext) _ _))
    }
  ; left-inverse-of = λ f →
      cong (uncurry λ to (inj : Injective to) →
                      record { to = to; injective = inj })
           (Σ-≡,≡→≡ (refl _)
                    (_⇔_.to propositional⇔irrelevant
                       (Injective-propositional ext A-set) _ _))
  }


==> anc/equality/src/Equality.agda <==
------------------------------------------------------------------------
-- Two logically equivalent axiomatisations of equality
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Equality where

open import Logical-equivalence hiding (id; _∘_)
open import Prelude

------------------------------------------------------------------------
-- Reflexive relations

record Reflexive-relation a : Set (lsuc a) where
  infix 4 _≡_
  field

    -- "Equality".

    _≡_ : {A : Set a} → A → A → Set a

    -- Reflexivity.

    refl : ∀ {A} (x : A) → x ≡ x

-- Some definitions.

module Reflexive-relation′
         (reflexive : ∀ ℓ → Reflexive-relation ℓ) where

  private
    open module R {ℓ} = Reflexive-relation (reflexive ℓ) public

  -- Non-equality.

  infix 4 _≢_

  _≢_ : ∀ {a} {A : Set a} → A → A → Set a
  x ≢ y = ¬ (x ≡ y)

  -- The property of having decidable equality.

  Decidable-equality : ∀ {ℓ} → Set ℓ → Set ℓ
  Decidable-equality A = Decidable (_≡_ {A = A})

  -- A type is contractible if it is inhabited and all elements are
  -- equal.

  Contractible : ∀ {ℓ} → Set ℓ → Set ℓ
  Contractible A = ∃ λ (x : A) → ∀ y → x ≡ y

  -- Singleton x is a set which contains all elements which are equal
  -- to x.

  Singleton : ∀ {a} → {A : Set a} → A → Set a
  Singleton x = ∃ λ y → y ≡ x

  -- Extensionality for functions of a certain type.

  Extensionality′ : ∀ {a b} (A : Set a) → (A → Set b) → Set (a ⊔ b)
  Extensionality′ A B =
    {f g : (x : A) → B x} → (∀ x → f x ≡ g x) → f ≡ g

  -- Extensionality for functions at certain levels.

  Extensionality : (a b : Level) → Set (lsuc (a ⊔ b))
  Extensionality a b =
    {A : Set a} → {B : A → Set b} → Extensionality′ A B

  -- Proofs of extensionality which behave well when applied to
  -- reflexivity.

  Well-behaved-extensionality :
    ∀ {a b} (A : Set a) → (A → Set b) → Set (a ⊔ b)
  Well-behaved-extensionality A B =
    ∃ λ (ext : Extensionality′ A B) →
      ∀ f → ext (λ x → refl (f x)) ≡ refl f

------------------------------------------------------------------------
-- Abstract definition of equality based on the J rule

-- Parametrised by a reflexive relation.

record Equality-with-J
         a p (reflexive : ∀ ℓ → Reflexive-relation ℓ) :
         Set (lsuc (a ⊔ p)) where

  open Reflexive-relation′ reflexive

  field

    -- The J rule.

    elim : {A : Set a} (P : {x y : A} → x ≡ y → Set p) →
           (∀ x → P (refl x)) →
           ∀ {x y} (x≡y : x ≡ y) → P x≡y

    -- The usual computational behaviour of the J rule.

    elim-refl : ∀ {A : Set a} (P : {x y : A} → x ≡ y → Set p)
                (r : ∀ x → P (refl x)) {x} →
                elim P r (refl x) ≡ r x

-- Some derived properties.

module Equality-with-J′
  {reflexive : ∀ ℓ → Reflexive-relation ℓ}
  (eq : ∀ {a p} → Equality-with-J a p reflexive)
  where

  private
    open Reflexive-relation′ reflexive public
    open module E {a p} = Equality-with-J (eq {a} {p}) public

  -- Congruence.

  cong : ∀ {a b} {A : Set a} {B : Set b}
         (f : A → B) {x y : A} → x ≡ y → f x ≡ f y
  cong f = elim (λ {u v} _ → f u ≡ f v) (λ x → refl (f x))

  abstract

    -- "Evaluation rule" for cong.

    cong-refl : ∀ {a b} {A : Set a} {B : Set b} (f : A → B) {x : A} →
                cong f (refl x) ≡ refl (f x)
    cong-refl f = elim-refl (λ {u v} _ → f u ≡ f v) (refl ∘ f)

  -- Substitutivity.

  subst : ∀ {a p} {A : Set a} (P : A → Set p) {x y : A} →
          x ≡ y → P x → P y
  subst P = elim (λ {u v} _ → P u → P v) (λ x p → p)

  -- "Evaluation rules" for subst.

  subst-refl≡id : ∀ {a p} {A : Set a} (P : A → Set p) {x} →
                  subst P (refl x) ≡ id
  subst-refl≡id P = elim-refl (λ {u v} _ → P u → P v) (λ x p → p)

  subst-refl : ∀ {a p} {A : Set a} (P : A → Set p) {x} (p : P x) →
               subst P (refl x) p ≡ p
  subst-refl P p = cong (_$ p) (subst-refl≡id P)

  -- Singleton types are contractible.

  private

    irr : ∀ {a} {A : Set a} {x : A}
          (p : Singleton x) → (x , refl x) ≡ p
    irr p =
      elim (λ {u v} u≡v → _≡_ {A = Singleton v}
                              (v , refl v) (u , u≡v))
           (λ _ → refl _)
           (proj₂ p)

  singleton-contractible :
    ∀ {a} {A : Set a} (x : A) → Contractible (Singleton x)
  singleton-contractible x = ((x , refl x) , irr)

  abstract

    -- "Evaluation rule" for singleton-contractible.

    singleton-contractible-refl :
      ∀ {a} {A : Set a} (x : A) →
      proj₂ (singleton-contractible x) (x , refl x) ≡ refl (x , refl x)
    singleton-contractible-refl x =
      elim-refl (λ {u v} u≡v → _≡_ {A = Singleton v}
                                   (v , refl v) (u , u≡v))
                _

------------------------------------------------------------------------
-- Abstract definition of equality based on substitutivity and
-- contractibility of singleton types

record Equality-with-substitutivity-and-contractibility
         a p (reflexive : ∀ ℓ → Reflexive-relation ℓ) :
         Set (lsuc (a ⊔ p)) where

  open Reflexive-relation′ reflexive

  field

    -- Substitutivity.

    subst : {A : Set a} (P : A → Set p) {x y : A} → x ≡ y → P x → P y

    -- The usual computational behaviour of substitutivity.

    subst-refl : {A : Set a} (P : A → Set p) {x : A} (p : P x) →
                 subst P (refl x) p ≡ p

    -- Singleton types are contractible.

    singleton-contractible :
      {A : Set a} (x : A) → Contractible (Singleton x)

-- Some derived properties.

module Equality-with-substitutivity-and-contractibility′
  {reflexive : ∀ ℓ → Reflexive-relation ℓ}
  (eq :  ∀ {a p} → Equality-with-substitutivity-and-contractibility
                     a p reflexive)
  where

  private
    open Reflexive-relation′ reflexive public
    open module E {a p} =
      Equality-with-substitutivity-and-contractibility (eq {a} {p}) public
      hiding (singleton-contractible)
    open module E′ {a} =
      Equality-with-substitutivity-and-contractibility (eq {a} {a}) public
      using (singleton-contractible)

  abstract

    -- Congruence.

    cong : ∀ {a b} {A : Set a} {B : Set b}
           (f : A → B) {x y : A} → x ≡ y → f x ≡ f y
    cong f {x} x≡y =
      subst (λ y → x ≡ y → f x ≡ f y) x≡y (λ _ → refl (f x)) x≡y

  -- Symmetry.

  sym : ∀ {a} {A : Set a} {x y : A} → x ≡ y → y ≡ x
  sym {x = x} x≡y = subst (λ z → x ≡ z → z ≡ x) x≡y id x≡y

  abstract

    -- "Evaluation rule" for sym.

    sym-refl : ∀ {a} {A : Set a} {x : A} → sym (refl x) ≡ refl x
    sym-refl {x = x} =
      cong (λ f → f (refl x)) $
        subst-refl (λ z → x ≡ z → z ≡ x) id

  -- Transitivity.

  trans : ∀ {a} {A : Set a} {x y z : A} → x ≡ y → y ≡ z → x ≡ z
  trans {x = x} = flip (subst (_≡_ x))

  abstract

    -- "Evaluation rule" for trans.

    trans-refl-refl : ∀ {a} {A : Set a} {x : A} →
                      trans (refl x) (refl x) ≡ refl x
    trans-refl-refl {x = x} = subst-refl (_≡_ x) (refl x)

  -- Equational reasoning combinators.

  infix  -1 finally _∎
  infixr -2 step-≡ _≡⟨⟩_

  _∎ : ∀ {a} {A : Set a} (x : A) → x ≡ x
  x ∎ = refl x

  -- It can be easier for Agda to type-check typical equational
  -- reasoning chains if the transitivity proof gets the equality
  -- arguments in the opposite order, because then the y argument is
  -- (perhaps more) known once the proof of x ≡ y is type-checked.
  --
  -- The idea behind this optimisation came up in discussions with Ulf
  -- Norell.

  step-≡ : ∀ {a} {A : Set a} x {y z : A} → y ≡ z → x ≡ y → x ≡ z
  step-≡ _ = flip trans

  syntax step-≡ x y≡z x≡y = x ≡⟨ x≡y ⟩ y≡z

  _≡⟨⟩_ : ∀ {a} {A : Set a} x {y : A} → x ≡ y → x ≡ y
  _ ≡⟨⟩ x≡y = x≡y

  finally : ∀ {a} {A : Set a} (x y : A) → x ≡ y → x ≡ y
  finally _ _ x≡y = x≡y

  syntax finally x y x≡y = x ≡⟨ x≡y ⟩∎ y ∎

  abstract

    -- The J rule.

    elim : ∀ {a p} {A : Set a} (P : {x y : A} → x ≡ y → Set p) →
           (∀ x → P (refl x)) →
           ∀ {x y} (x≡y : x ≡ y) → P x≡y
    elim P p {x} {y} x≡y =
      let lemma = proj₂ (singleton-contractible y) in
      subst {A = Singleton y}
            (P ∘ proj₂)
            ((y , refl y)                      ≡⟨ sym (lemma (y , refl y)) ⟩
             proj₁ (singleton-contractible y)  ≡⟨ lemma (x , x≡y) ⟩∎
             (x , x≡y)                         ∎)
            (p y)

    -- Transitivity and symmetry sometimes cancel each other out.

    trans-sym : ∀ {a} {A : Set a} {x y : A} (x≡y : x ≡ y) →
                trans (sym x≡y) x≡y ≡ refl y
    trans-sym =
      elim (λ {x y} (x≡y : x ≡ y) → trans (sym x≡y) x≡y ≡ refl y)
           (λ x → trans (sym (refl x)) (refl x)  ≡⟨ cong (λ p → trans p (refl x)) sym-refl ⟩
                  trans (refl x) (refl x)        ≡⟨ trans-refl-refl ⟩∎
                  refl x                         ∎)

    -- "Evaluation rule" for elim.

    elim-refl : ∀ {a p} {A : Set a} (P : {x y : A} → x ≡ y → Set p)
                (p : ∀ x → P (refl x)) {x} →
                elim P p (refl x) ≡ p x
    elim-refl P p {x} =
      let lemma = proj₂ (singleton-contractible x) (x , refl x) in
      subst {A = Singleton x} (P ∘ proj₂) (trans (sym lemma) lemma) (p x)  ≡⟨ cong (λ q → subst {A = Singleton x} (P ∘ proj₂) q (p x))
                                                                                   (trans-sym lemma) ⟩
      subst {A = Singleton x} (P ∘ proj₂) (refl (x , refl x))       (p x)  ≡⟨ subst-refl {A = Singleton x} (P ∘ proj₂) (p x) ⟩∎
      p x                                                                  ∎

------------------------------------------------------------------------
-- The two abstract definitions are logically equivalent

J⇒subst+contr :
  ∀ {reflexive} →
  (∀ {a p} → Equality-with-J a p reflexive) →
  ∀ {a p} → Equality-with-substitutivity-and-contractibility
              a p reflexive
J⇒subst+contr eq = record
  { subst                  = subst
  ; subst-refl             = subst-refl
  ; singleton-contractible = singleton-contractible
  }
  where open Equality-with-J′ eq

subst+contr⇒J :
  ∀ {reflexive} →
  (∀ {a p} → Equality-with-substitutivity-and-contractibility
               a p reflexive) →
  ∀ {a p} → Equality-with-J a p reflexive
subst+contr⇒J eq = record
  { elim      = elim
  ; elim-refl = elim-refl
  }
  where open Equality-with-substitutivity-and-contractibility′ eq

------------------------------------------------------------------------
-- Some derived definitions and properties

module Derived-definitions-and-properties
  {reflexive}
  (eq : ∀ {a p} → Equality-with-J a p reflexive)
  where

  -- This module reexports most of the definitions and properties
  -- introduced above.

  open Equality-with-J′ eq public
  open Equality-with-substitutivity-and-contractibility′
         (J⇒subst+contr eq) public
    using ( sym; sym-refl
          ; trans; trans-refl-refl
          ; _∎; step-≡; _≡⟨⟩_; finally
          )

  -- A minor variant of Christine Paulin-Mohring's version of the J
  -- rule.
  --
  -- This definition is based on Martin Hofmann's (see the addendum
  -- to Thomas Streicher's Habilitation thesis). Note that it is
  -- also very similar to the definition of
  -- Equality-with-substitutivity-and-contractibility.elim.

  elim₁ : ∀ {a p} {A : Set a} {y : A} (P : ∀ {x} → x ≡ y → Set p) →
          P (refl y) →
          ∀ {x} (x≡y : x ≡ y) → P x≡y
  elim₁ {y = y} P p {x} x≡y =
    subst {A = Singleton y}
          (P ∘ proj₂)
          (proj₂ (singleton-contractible y) (x , x≡y))
          p

  abstract

    -- "Evaluation rule" for elim₁.

    elim₁-refl : ∀ {a p} {A : Set a} {y : A}
                 (P : ∀ {x} → x ≡ y → Set p) (p : P (refl y)) →
                 elim₁ P p (refl y) ≡ p
    elim₁-refl {y = y} P p =
      subst {A = Singleton y} (P ∘ proj₂)
            (proj₂ (singleton-contractible y) (y , refl y)) p    ≡⟨ cong (λ q → subst {A = Singleton y} (P ∘ proj₂) q p)
                                                                         (singleton-contractible-refl y) ⟩
      subst {A = Singleton y} (P ∘ proj₂) (refl (y , refl y)) p  ≡⟨ subst-refl {A = Singleton y} (P ∘ proj₂) p ⟩∎
      p                                                          ∎

  -- A variant of singleton-contractible.

  Other-singleton : ∀ {a} {A : Set a} → A → Set a
  Other-singleton x = ∃ λ y → x ≡ y

  private

    irr : ∀ {a} {A : Set a} {x : A}
          (p : Other-singleton x) → (x , refl x) ≡ p
    irr p =
      elim (λ {u v} u≡v → _≡_ {A = Other-singleton u}
                              (u , refl u) (v , u≡v))
           (λ _ → refl _)
           (proj₂ p)

  other-singleton-contractible :
    ∀ {a} {A : Set a} (x : A) → Contractible (Other-singleton x)
  other-singleton-contractible x = ((x , refl x) , irr)

  abstract

    -- "Evaluation rule" for other-singleton-contractible.

    other-singleton-contractible-refl :
      ∀ {a} {A : Set a} (x : A) →
      proj₂ (other-singleton-contractible x) (x , refl x) ≡
      refl (x , refl x)
    other-singleton-contractible-refl x =
      elim-refl (λ {u v} u≡v → _≡_ {A = Other-singleton u}
                                   (u , refl u) (v , u≡v))
                _

  -- Christine Paulin-Mohring's version of the J rule.

  elim¹ : ∀ {a p} {A : Set a} {x : A} (P : ∀ {y} → x ≡ y → Set p) →
          P (refl x) →
          ∀ {y} (x≡y : x ≡ y) → P x≡y
  elim¹ {x = x} P p {y} x≡y =
    subst {A = Other-singleton x}
          (P ∘ proj₂)
          (proj₂ (other-singleton-contractible x) (y , x≡y))
          p

  abstract

    -- "Evaluation rule" for elim¹.

    elim¹-refl : ∀ {a p} {A : Set a} {x : A}
                 (P : ∀ {y} → x ≡ y → Set p) (p : P (refl x)) →
                 elim¹ P p (refl x) ≡ p
    elim¹-refl {x = x} P p =
      subst {A = Other-singleton x} (P ∘ proj₂)
            (proj₂ (other-singleton-contractible x) (x , refl x)) p    ≡⟨ cong (λ q → subst {A = Other-singleton x} (P ∘ proj₂) q p)
                                                                               (other-singleton-contractible-refl x) ⟩
      subst {A = Other-singleton x} (P ∘ proj₂) (refl (x , refl x)) p  ≡⟨ subst-refl {A = Other-singleton x} (P ∘ proj₂) p ⟩∎
      p                                                                ∎

  -- A generalisation of dependent-cong (which is defined below).

  dependent-cong′ :
    ∀ {a b} {A : Set a} {B : A → Set b} {x y}
    (f : (x : A) → x ≡ y → B x) (x≡y : x ≡ y) →
    subst B x≡y (f x x≡y) ≡ f y (refl y)
  dependent-cong′ {B = B} {y = y} f x≡y = elim₁
    (λ {x} (x≡y : x ≡ y) →
       (f : ∀ x → x ≡ y → B x) →
       subst B x≡y (f x x≡y) ≡ f y (refl y))
    (λ f → subst B (refl y) (f y (refl y))  ≡⟨ subst-refl _ _ ⟩∎
           f y (refl y)                     ∎)
    x≡y f

  abstract

    -- "Evaluation rule" for dependent-cong′.

    dependent-cong′-refl :
      ∀ {a b} {A : Set a} {B : A → Set b} {y}
      (f : (x : A) → x ≡ y → B x) →
      dependent-cong′ f (refl y) ≡ subst-refl B (f y (refl y))
    dependent-cong′-refl f = cong (_$ f) $ elim₁-refl _ _

  -- A dependent variant of cong.

  dependent-cong :
    ∀ {a b} {A : Set a} {B : A → Set b}
    (f : (x : A) → B x) {x y} (x≡y : x ≡ y) →
    subst B x≡y (f x) ≡ f y
  dependent-cong f = dependent-cong′ (const ∘ f)

  abstract

    -- "Evaluation rule" for dependent-cong.

    dependent-cong-refl :
      ∀ {a b} {A : Set a} {B : A → Set b} (f : (x : A) → B x) {x} →
      dependent-cong f (refl x) ≡ subst-refl B (f x)
    dependent-cong-refl _ = dependent-cong′-refl _

  -- Binary congruence.

  cong₂ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
          (f : A → B → C) {x y : A} {u v : B} →
          x ≡ y → u ≡ v → f x u ≡ f y v
  cong₂ f {x} {y} {u} {v} x≡y u≡v =
    f x u  ≡⟨ cong (flip f u) x≡y ⟩
    f y u  ≡⟨ cong (f y)      u≡v ⟩∎
    f y v  ∎

  abstract

    -- "Evaluation rule" for cong₂.

    cong₂-refl : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
                 (f : A → B → C) {x : A} {y : B} →
                 cong₂ f (refl x) (refl y) ≡ refl (f x y)
    cong₂-refl f {x} {y} =
      trans (cong (flip f y) (refl x)) (cong (f x) (refl y))  ≡⟨ cong₂ trans (cong-refl (flip f y)) (cong-refl (f x)) ⟩
      trans (refl (f x y)) (refl (f x y))                     ≡⟨ trans-refl-refl ⟩∎
      refl (f x y)                                            ∎

  -- The inspect idiom.

  inspect : ∀ {a} {A : Set a} (x : A) → Other-singleton x
  inspect x = x , refl x

  -- The K rule (without computational content).

  K-rule : ∀ a p → Set (lsuc (a ⊔ p))
  K-rule a p = {A : Set a} (P : {x : A} → x ≡ x → Set p) →
               (∀ x → P (refl x)) →
               ∀ {x} (x≡x : x ≡ x) → P x≡x

  -- Proof irrelevance (or maybe "data irrelevance", depending on what
  -- the set is used for).

  Proof-irrelevant : ∀ {ℓ} → Set ℓ → Set ℓ
  Proof-irrelevant A = (x y : A) → x ≡ y

  -- Uniqueness of identity proofs (for a particular type).

  Uniqueness-of-identity-proofs : ∀ {ℓ} → Set ℓ → Set ℓ
  Uniqueness-of-identity-proofs A =
    {x y : A} → Proof-irrelevant (x ≡ y)

  -- The K rule is logically equivalent to uniqueness of identity
  -- proofs (at least for certain combinations of levels).

  K⇔UIP : ∀ {ℓ} →
          K-rule ℓ ℓ ⇔ ({A : Set ℓ} → Uniqueness-of-identity-proofs A)
  K⇔UIP = record
    { from = λ UIP P r {x} x≡x → subst P (UIP (refl x) x≡x) (r x)
    ; to   = λ K {_} →
        elim (λ p → ∀ q → p ≡ q)
             (λ x → K (λ {x} p → refl x ≡ p) (λ x → refl (refl x)))
    }

  abstract

    -- Extensionality at given levels works at lower levels as well.

    lower-extensionality :
      ∀ {a} â {b} b̂ →
      Extensionality (a ⊔ â) (b ⊔ b̂) → Extensionality a b
    lower-extensionality â b̂ ext f≡g =
      cong (λ h → lower ∘ h ∘ lift) $
        ext {A = ↑ â _} {B = ↑ b̂ ∘ _} (cong lift ∘ f≡g ∘ lower)

    lower-extensionality₂ :
      ∀ {a} {A : Set a} {b} b̂ →
      ({B : A → Set (b ⊔ b̂)} → Extensionality′ A B) →
      ({B : A → Set  b     } → Extensionality′ A B)
    lower-extensionality₂ b̂ ext f≡g =
      cong (λ h → lower ∘ h) $
        ext {B = ↑ b̂ ∘ _} (cong lift ∘ f≡g)

    -- Extensionality for explicit function types works for implicit
    -- function types as well.

    implicit-extensionality :
      ∀ {a b} {A : Set a} {B : A → Set b} →
      Extensionality′ A B →
      {f g : {x : A} → B x} →
      (∀ x → f {x} ≡ g {x}) → (λ {x} → f {x}) ≡ g
    implicit-extensionality ext f≡g =
      cong (λ f {x} → f x) $ ext f≡g

  -- A bunch of lemmas that can be used to rearrange equalities.

  abstract

    trans-reflʳ : ∀ {a} {A : Set a} {x y : A} (x≡y : x ≡ y) →
                  trans x≡y (refl y) ≡ x≡y
    trans-reflʳ =
      elim (λ {u v} u≡v → trans u≡v (refl v) ≡ u≡v)
           (λ _ → trans-refl-refl)

    trans-reflˡ : ∀ {a} {A : Set a} {x y : A} (x≡y : x ≡ y) →
                  trans (refl x) x≡y ≡ x≡y
    trans-reflˡ =
      elim (λ {u v} u≡v → trans (refl u) u≡v ≡ u≡v)
           (λ _ → trans-refl-refl)

    trans-assoc : ∀ {a} {A : Set a} {x y z u : A}
                  (x≡y : x ≡ y) (y≡z : y ≡ z) (z≡u : z ≡ u) →
                  trans (trans x≡y y≡z) z≡u ≡ trans x≡y (trans y≡z z≡u)
    trans-assoc =
      elim (λ x≡y → ∀ y≡z z≡u → trans (trans x≡y y≡z) z≡u ≡
                                trans x≡y (trans y≡z z≡u))
           (λ y y≡z z≡u →
              trans (trans (refl y) y≡z) z≡u ≡⟨ cong₂ trans (trans-reflˡ y≡z) (refl z≡u) ⟩
              trans y≡z z≡u                  ≡⟨ sym $ trans-reflˡ (trans y≡z z≡u) ⟩∎
              trans (refl y) (trans y≡z z≡u) ∎)

    sym-sym : ∀ {a} {A : Set a} {x y : A} (x≡y : x ≡ y) →
              sym (sym x≡y) ≡ x≡y
    sym-sym = elim (λ {u v} u≡v → sym (sym u≡v) ≡ u≡v)
                   (λ x → sym (sym (refl x))  ≡⟨ cong sym (sym-refl {x = x}) ⟩
                          sym (refl x)        ≡⟨ sym-refl ⟩∎
                          refl x              ∎)

    sym-trans : ∀ {a} {A : Set a} {x y z : A}
                (x≡y : x ≡ y) (y≡z : y ≡ z) →
                sym (trans x≡y y≡z) ≡ trans (sym y≡z) (sym x≡y)
    sym-trans {a} =
      elim (λ x≡y → ∀ y≡z → sym (trans x≡y y≡z) ≡ trans (sym y≡z) (sym x≡y))
           (λ y y≡z → sym (trans (refl y) y≡z)        ≡⟨ cong sym (trans-reflˡ y≡z) ⟩
                      sym y≡z                         ≡⟨ sym $ trans-reflʳ (sym y≡z) ⟩
                      trans (sym y≡z) (refl y)        ≡⟨ cong {a = a} {b = a} (trans (sym y≡z)) (sym sym-refl)  ⟩∎
                      trans (sym y≡z) (sym (refl y))  ∎)

    trans-symˡ : ∀ {a} {A : Set a} {x y : A} (p : x ≡ y) →
                 trans (sym p) p ≡ refl y
    trans-symˡ =
      elim (λ p → trans (sym p) p ≡ refl _)
           (λ x → trans (sym (refl x)) (refl x)  ≡⟨ trans-reflʳ _ ⟩
                  sym (refl x)                   ≡⟨ sym-refl ⟩∎
                  refl x                         ∎)

    trans-symʳ : ∀ {a} {A : Set a} {x y : A} (p : x ≡ y) →
                 trans p (sym p) ≡ refl _
    trans-symʳ =
      elim (λ p → trans p (sym p) ≡ refl _)
           (λ x → trans (refl x) (sym (refl x))  ≡⟨ trans-reflˡ _ ⟩
                  sym (refl x)                   ≡⟨ sym-refl ⟩∎
                  refl x                         ∎)

    cong-trans : ∀ {a b} {A : Set a} {B : Set b} {x y z : A}
                 (f : A → B) (x≡y : x ≡ y) (y≡z : y ≡ z) →
                 cong f (trans x≡y y≡z) ≡ trans (cong f x≡y) (cong f y≡z)
    cong-trans f =
      elim (λ x≡y → ∀ y≡z → cong f (trans x≡y y≡z) ≡
                            trans (cong f x≡y) (cong f y≡z))
           (λ y y≡z → cong f (trans (refl y) y≡z)           ≡⟨ cong (cong f) (trans-reflˡ _) ⟩
                      cong f y≡z                            ≡⟨ sym $ trans-reflˡ (cong f y≡z) ⟩
                      trans (refl (f y)) (cong f y≡z)       ≡⟨ cong₂ trans (sym (cong-refl f {x = y})) (refl (cong f y≡z)) ⟩∎
                      trans (cong f (refl y)) (cong f y≡z)  ∎)

    cong-id : ∀ {a} {A : Set a} {x y : A} (x≡y : x ≡ y) →
              x≡y ≡ cong id x≡y
    cong-id = elim (λ u≡v → u≡v ≡ cong id u≡v)
                   (λ x → refl x            ≡⟨ sym (cong-refl id {x = x}) ⟩∎
                          cong id (refl x)  ∎)

    cong-const : ∀ {a b} {A : Set a} {B : Set b} {x y : A} {z : B}
                 (x≡y : x ≡ y) →
                 cong (const z) x≡y ≡ refl z
    cong-const {z = z} =
      elim (λ u≡v → cong (const z) u≡v ≡ refl z)
           (λ x → cong (const z) (refl x)  ≡⟨ cong-refl (const z) ⟩∎
                  refl z                   ∎)

    cong-∘ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} {x y : A}
             (f : B → C) (g : A → B) (x≡y : x ≡ y) →
             cong f (cong g x≡y) ≡ cong (f ∘ g) x≡y
    cong-∘ f g = elim (λ x≡y → cong f (cong g x≡y) ≡ cong (f ∘ g) x≡y)
                      (λ x → cong f (cong g (refl x))  ≡⟨ cong (cong f) (cong-refl g) ⟩
                             cong f (refl (g x))       ≡⟨ cong-refl f ⟩
                             refl (f (g x))            ≡⟨ sym (cong-refl (f ∘ g)) ⟩∎
                             cong (f ∘ g) (refl x)     ∎)

    cong-proj₁-cong₂-, :
      ∀ {a b} {A : Set a} {B : Set b} {x y : A} {u v : B}
      (x≡y : x ≡ y) (u≡v : u ≡ v) →
      cong proj₁ (cong₂ _,_ x≡y u≡v) ≡ x≡y
    cong-proj₁-cong₂-, {x = x} {y} {u} {v} x≡y u≡v =
      cong proj₁ (trans (cong (flip _,_ u) x≡y) (cong (_,_ y) u≡v))  ≡⟨ cong-trans proj₁ _ _ ⟩

      trans (cong proj₁ (cong (flip _,_ u) x≡y))
            (cong proj₁ (cong (_,_ y) u≡v))                          ≡⟨ cong₂ trans (cong-∘ proj₁ (flip _,_ u) x≡y) (cong-∘ proj₁ (_,_ y) u≡v) ⟩

      trans (cong id x≡y) (cong (const y) u≡v)                       ≡⟨ cong₂ trans (sym $ cong-id x≡y) (cong-const u≡v) ⟩

      trans x≡y (refl y)                                             ≡⟨ trans-reflʳ x≡y ⟩∎

      x≡y                                                            ∎

    cong-proj₂-cong₂-, :
      ∀ {a b} {A : Set a} {B : Set b} {x y : A} {u v : B}
      (x≡y : x ≡ y) (u≡v : u ≡ v) →
      cong proj₂ (cong₂ _,_ x≡y u≡v) ≡ u≡v
    cong-proj₂-cong₂-, {x = x} {y} {u} {v} x≡y u≡v =
      cong proj₂ (trans (cong (flip _,_ u) x≡y) (cong (_,_ y) u≡v))  ≡⟨ cong-trans proj₂ _ _ ⟩

      trans (cong proj₂ (cong (flip _,_ u) x≡y))
            (cong proj₂ (cong (_,_ y) u≡v))                          ≡⟨ cong₂ trans (cong-∘ proj₂ (flip _,_ u) x≡y) (cong-∘ proj₂ (_,_ y) u≡v) ⟩

      trans (cong (const u) x≡y) (cong id u≡v)                       ≡⟨ cong₂ trans (cong-const x≡y) (sym $ cong-id u≡v) ⟩

      trans (refl u) u≡v                                             ≡⟨ trans-reflˡ u≡v ⟩∎

      u≡v                                                            ∎

    cong-sym : ∀ {a b} {A : Set a} {B : Set b} {x y : A}
               (f : A → B) (x≡y : x ≡ y) →
               cong f (sym x≡y) ≡ sym (cong f x≡y)
    cong-sym f = elim (λ x≡y → cong f (sym x≡y) ≡ sym (cong f x≡y))
                      (λ x → cong f (sym (refl x))  ≡⟨ cong (cong f) sym-refl ⟩
                             cong f (refl x)        ≡⟨ cong-refl f ⟩
                             refl (f x)             ≡⟨ sym sym-refl ⟩
                             sym (refl (f x))       ≡⟨ cong sym $ sym (cong-refl f {x = x}) ⟩∎
                             sym (cong f (refl x))  ∎)

    cong₂-reflˡ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
                  (f : A → B → C) {x : A} {u v : B} {u≡v : u ≡ v} →
                  cong₂ f (refl x) u≡v ≡ cong (f x) u≡v
    cong₂-reflˡ f {x} {u} {u≡v = u≡v} =
      trans (cong (flip f u) (refl x)) (cong (f x) u≡v)  ≡⟨ cong₂ trans (cong-refl (flip f u)) (refl _) ⟩
      trans (refl (f x u)) (cong (f x) u≡v)              ≡⟨ trans-reflˡ _ ⟩∎
      cong (f x) u≡v                                     ∎

    cong₂-reflʳ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
                  (f : A → B → C) {x y : A} {u : B} {x≡y : x ≡ y} →
                  cong₂ f x≡y (refl u) ≡ cong (flip f u) x≡y
    cong₂-reflʳ f {y = y} {u} {x≡y} =
      trans (cong (flip f u) x≡y) (cong (f y) (refl u))  ≡⟨ cong (trans _) (cong-refl (f y)) ⟩
      trans (cong (flip f u) x≡y) (refl (f y u))         ≡⟨ trans-reflʳ _ ⟩∎
      cong (flip f u) x≡y                                ∎

    cong₂-cong-cong :
      ∀ {a b c d} {A : Set a} {B : Set b} {C : Set c} {D : Set d}
        {x₁ x₂} {eq : x₁ ≡ x₂}
      (f : A → B) (g : A → C) (h : B → C → D) →
      cong₂ h (cong f eq) (cong g eq) ≡
      cong (λ x → h (f x) (g x)) eq
    cong₂-cong-cong f g h = elim¹
      (λ eq → cong₂ h (cong f eq) (cong g eq) ≡
              cong (λ x → h (f x) (g x)) eq)
      (cong₂ h (cong f (refl _)) (cong g (refl _))  ≡⟨ cong₂ (cong₂ h) (cong-refl f) (cong-refl g) ⟩
       cong₂ h (refl _) (refl _)                    ≡⟨ cong₂-refl h ⟩
       refl _                                       ≡⟨ sym $ cong-refl (λ x → h (f x) (g x)) ⟩∎
       cong (λ x → h (f x) (g x)) (refl _)          ∎)
      _

    cong-≡id :
      ∀ {a b} {A : Set a} (B : A → Set b) {x} {y : B x} {f : B x → B x}
      (f≡id : f ≡ id) →
      cong (λ g → g (f y)) f≡id ≡
      cong (λ g → f (g y)) f≡id
    cong-≡id B = elim₁
      (λ {f} p → cong (λ g → g (f _)) p ≡ cong (λ g → f (g _)) p)
      (refl _)

    elim-∘ :
      ∀ {a p} {A : Set a} {x y : A}
      (P Q : ∀ {x y} → x ≡ y → Set p)
      (f : ∀ {x y} {x≡y : x ≡ y} → P x≡y → Q x≡y)
      (r : ∀ x → P (refl x)) {x≡y : x ≡ y} →
      f (elim P r x≡y) ≡ elim Q (f ∘ r) x≡y
    elim-∘ {x = x} P Q f r {x≡y} = elim¹
      (λ x≡y → f (elim P r x≡y) ≡
               elim Q (f ∘ r) x≡y)
      (f (elim P r (refl x))    ≡⟨ cong f $ elim-refl P _ ⟩
       f (r x)                  ≡⟨ sym $ elim-refl Q _ ⟩∎
       elim Q (f ∘ r) (refl x)  ∎)
      x≡y

    elim-cong :
      ∀ {a b p} {A : Set a} {B : Set b} {x y : A}
      (P : B → B → Set p) (f : A → B)
      (r : ∀ x → P x x) {x≡y : x ≡ y} →
      elim (λ {x y} _ → P x y) r (cong f x≡y) ≡
      elim (λ {x y} _ → P (f x) (f y)) (r ∘ f) x≡y
    elim-cong {x = x} P f r {x≡y} = elim¹
      (λ x≡y → elim (λ {x y} _ → P x y) r (cong f x≡y) ≡
               elim (λ {x y} _ → P (f x) (f y)) (r ∘ f) x≡y)
      (elim (λ {x y} _ → P x y) r (cong f (refl x))       ≡⟨ cong (elim (λ {x y} _ → P x y) _) $ cong-refl f ⟩
       elim (λ {x y} _ → P x y) r (refl (f x))            ≡⟨ elim-refl (λ {x y} _ → P x y) _ ⟩
       r (f x)                                            ≡⟨ sym $ elim-refl (λ {x y} _ → P (f x) (f y)) _ ⟩∎
       elim (λ {x y} _ → P (f x) (f y)) (r ∘ f) (refl x)  ∎)
      x≡y

  subst-const : ∀ {a p} {A : Set a} {x₁ x₂ : A} (x₁≡x₂ : x₁ ≡ x₂)
                  {P : Set p} {p} →
                subst (const P) x₁≡x₂ p ≡ p
  subst-const x₁≡x₂ {P = P} {p} =
    elim¹ (λ x₁≡x₂ → subst (const P) x₁≡x₂ p ≡ p)
          (subst-refl (const P) _)
          x₁≡x₂

  abstract

    subst-∘ : ∀ {a b p} {A : Set a} {B : Set b} {x y : A}
              (P : B → Set p) (f : A → B) (x≡y : x ≡ y) {p : P (f x)} →
              subst (P ∘ f) x≡y p ≡ subst P (cong f x≡y) p
    subst-∘ P f _ =
      sym $ cong (λ g → g _) $ elim-cong (λ u v → P u → P v) f _

    subst-↑ : ∀ {a p ℓ} {A : Set a} {x y}
              (P : A → Set p) {p : ↑ ℓ (P x)} {x≡y : x ≡ y} →
              subst (↑ ℓ ∘ P) x≡y p ≡ lift (subst P x≡y (lower p))
    subst-↑ {ℓ = ℓ} P {p} = elim¹
      (λ x≡y → subst (↑ ℓ ∘ P) x≡y p ≡ lift (subst P x≡y (lower p)))
      (subst (↑ ℓ ∘ P) (refl _) p         ≡⟨ subst-refl (↑ ℓ ∘ P) _ ⟩
       p                                  ≡⟨ cong lift $ sym $ subst-refl P _ ⟩∎
       lift (subst P (refl _) (lower p))  ∎)
      _

    -- A fusion law for subst.

    subst-subst :
      ∀ {a p} {A : Set a} (P : A → Set p)
      {x y z : A} (x≡y : x ≡ y) (y≡z : y ≡ z) (p : P x) →
      subst P y≡z (subst P x≡y p) ≡ subst P (trans x≡y y≡z) p
    subst-subst P x≡y y≡z p =
      elim (λ {x y} x≡y → ∀ {z} (y≡z : y ≡ z) p →
              subst P y≡z (subst P x≡y p) ≡ subst P (trans x≡y y≡z) p)
           (λ x y≡z p →
              subst P y≡z (subst P (refl x) p)  ≡⟨ cong (subst P y≡z) $ subst-refl P p ⟩
              subst P y≡z p                     ≡⟨ cong (λ q → subst P q p) (sym $ trans-reflˡ _) ⟩∎
              subst P (trans (refl x) y≡z) p    ∎)
           x≡y y≡z p

    -- "Computation rules" for subst-subst.

    subst-subst-reflˡ :
      ∀ {a p} {A : Set a} (P : A → Set p) {x y p} {x≡y : x ≡ y} →
      subst-subst P (refl x) x≡y p ≡
      cong₂ (flip (subst P)) (subst-refl P p) (sym $ trans-reflˡ x≡y)
    subst-subst-reflˡ P =
      cong (λ f → f _ _) $
        elim-refl (λ {x y} x≡y → ∀ {z} (y≡z : y ≡ z) p →
                     subst P y≡z (subst P x≡y p) ≡ _)
                  _

    subst-subst-refl-refl :
      ∀ {a p} {A : Set a} (P : A → Set p) {x p} →
      subst-subst P (refl x) (refl x) p ≡
      cong₂ (flip (subst P)) (subst-refl P p) (sym trans-refl-refl)
    subst-subst-refl-refl P {x} {p} =
      subst-subst P (refl x) (refl x) p                              ≡⟨ subst-subst-reflˡ _ ⟩

      cong₂ (flip (subst P)) (subst-refl P p)
                             (sym $ trans-reflˡ (refl x))            ≡⟨ cong (cong₂ (flip (subst P)) (subst-refl P p) ∘ sym) $
                                                                             elim-refl _ _ ⟩∎
      cong₂ (flip (subst P)) (subst-refl P p) (sym trans-refl-refl)  ∎

    -- The combinator trans is defined in terms of subst. It could
    -- have been defined in another way.

    subst-trans :
      ∀ {a} {A : Set a} {x y z : A} (x≡y : x ≡ y) {y≡z : y ≡ z} →
      subst (λ x → x ≡ z) (sym x≡y) y≡z ≡ trans x≡y y≡z
    subst-trans {y = y} {z} x≡y {y≡z} =
      elim₁ (λ x≡y → subst (λ x → x ≡ z) (sym x≡y) y≡z ≡
                     trans x≡y y≡z)
            (subst (λ x → x ≡ z) (sym (refl y)) y≡z  ≡⟨ cong (λ eq → subst (λ x → x ≡ z) eq y≡z) sym-refl ⟩
             subst (λ x → x ≡ z) (refl y) y≡z        ≡⟨ subst-refl (λ x → x ≡ z) y≡z ⟩
             y≡z                                     ≡⟨ sym $ trans-reflˡ y≡z ⟩∎
             trans (refl y) y≡z                      ∎)
            x≡y

    -- Substitutivity and symmetry sometimes cancel each other out.

    subst-subst-sym :
      ∀ {a p} {A : Set a} (P : A → Set p) {x y : A}
      (x≡y : x ≡ y) (p : P y) →
      subst P x≡y (subst P (sym x≡y) p) ≡ p
    subst-subst-sym {A = A} P {y = y} x≡y p =
      subst P x≡y (subst P (sym x≡y) p)  ≡⟨ subst-subst P _ _ _ ⟩
      subst P (trans (sym x≡y) x≡y) p    ≡⟨ cong (λ q → subst P q p) (trans-symˡ x≡y) ⟩
      subst P (refl y) p                 ≡⟨ subst-refl P p ⟩∎
      p                                  ∎

    -- Some corollaries and variants.

    trans-[trans-sym]- : ∀ {a} {A : Set a} {a b c : A} →
                         (a≡b : a ≡ b) (c≡b : c ≡ b) →
                         trans (trans a≡b (sym c≡b)) c≡b ≡ a≡b
    trans-[trans-sym]- a≡b c≡b = subst-subst-sym (_≡_ _) c≡b a≡b

    trans-[trans]-sym : ∀ {a} {A : Set a} {a b c : A} →
                        (a≡b : a ≡ b) (b≡c : b ≡ c) →
                        trans (trans a≡b b≡c) (sym b≡c) ≡ a≡b
    trans-[trans]-sym a≡b b≡c =
      trans (trans a≡b b≡c)             (sym b≡c)  ≡⟨ sym $ cong (λ eq → trans (trans _ eq) (sym b≡c)) $ sym-sym _ ⟩
      trans (trans a≡b (sym (sym b≡c))) (sym b≡c)  ≡⟨ trans-[trans-sym]- _ _ ⟩∎
      a≡b                                          ∎

    trans--[trans-sym] : ∀ {a} {A : Set a} {a b c : A} →
                         (b≡a : b ≡ a) (b≡c : b ≡ c) →
                         trans b≡a (trans (sym b≡a) b≡c) ≡ b≡c
    trans--[trans-sym] b≡a b≡c =
      trans b≡a (trans (sym b≡a) b≡c)  ≡⟨ sym $ trans-assoc _ _ _ ⟩
      trans (trans b≡a (sym b≡a)) b≡c  ≡⟨ cong (flip trans _) $ trans-symʳ _ ⟩
      trans (refl _) b≡c               ≡⟨ trans-reflˡ _ ⟩∎
      b≡c                              ∎

    trans-sym-[trans] : ∀ {a} {A : Set a} {a b c : A} →
                        (a≡b : a ≡ b) (b≡c : b ≡ c) →
                        trans (sym a≡b) (trans a≡b b≡c) ≡ b≡c
    trans-sym-[trans] a≡b b≡c =
      trans (sym a≡b) (trans a≡b b≡c)              ≡⟨ cong (λ p → trans (sym _) (trans p _)) $ sym $ sym-sym _ ⟩
      trans (sym a≡b) (trans (sym (sym a≡b)) b≡c)  ≡⟨ trans--[trans-sym] _ _ ⟩∎
      b≡c                                          ∎

    -- The lemmas subst-refl and subst-const can cancel each other
    -- out.

    subst-refl-subst-const :
      ∀ {a p} {A : Set a} {x : A} {P : Set p} {p} →
      trans (sym $ subst-refl (λ _ → P) p) (subst-const (refl x)) ≡
      refl p
    subst-refl-subst-const {x = x} {P} {p} =
      trans (sym $ subst-refl (λ _ → P) p)
            (elim¹ (λ eq → subst (λ _ → P) eq p ≡ p)
                   (subst-refl (λ _ → P) _) _)        ≡⟨ cong (trans _) (elim¹-refl (λ eq → subst (λ _ → P) eq p ≡ p) _) ⟩
      trans (sym $ subst-refl (λ _ → P) p)
            (subst-refl (λ _ → P) _)                  ≡⟨ trans-symˡ _ ⟩∎
      refl _                                          ∎

    -- In non-dependent cases one can express dependent-cong using
    -- subst-const and cong.
    --
    -- This is (similar to) Lemma 2.3.8 in the HoTT book.

    dependent-cong-subst-const-cong :
      ∀ {a b} {A : Set a} {B : Set b} (f : A → B) {x y} (x≡y : x ≡ y) →
      dependent-cong f x≡y ≡
      (subst (const B) x≡y (f x)  ≡⟨ subst-const x≡y ⟩
       f x                        ≡⟨ cong f x≡y ⟩∎
       f y                        ∎)
    dependent-cong-subst-const-cong f = elim
      (λ {x y} x≡y → dependent-cong f x≡y ≡
                     trans (subst-const x≡y) (cong f x≡y))
      (λ x →
        dependent-cong f (refl x)                        ≡⟨ dependent-cong-refl f ⟩
        subst-refl (const _) (f x)                       ≡⟨ sym $ trans-reflʳ _ ⟩
        trans (subst-refl (const _) (f x)) (refl (f x))  ≡⟨ cong₂ trans
                                                                  (sym $ elim¹-refl _ _)
                                                                  (sym $ cong-refl f) ⟩∎
        trans (subst-const (refl x)) (cong f (refl x))   ∎)

  -- An equality between pairs can be proved using a pair of
  -- equalities.

  Σ-≡,≡→≡ : ∀ {a b} {A : Set a} {B : A → Set b} {p₁ p₂ : Σ A B} →
            (p : proj₁ p₁ ≡ proj₁ p₂) →
            subst B p (proj₂ p₁) ≡ proj₂ p₂ →
            p₁ ≡ p₂
  Σ-≡,≡→≡ {B = B} p q = elim
    (λ {x₁ y₁} (p : x₁ ≡ y₁) → ∀ {x₂ y₂} →
       subst B p x₂ ≡ y₂ → (x₁ , x₂) ≡ (y₁ , y₂))
    (λ z₁ {x₂} {y₂} x₂≡y₂ → cong (_,_ z₁) (
       x₂                    ≡⟨ sym $ subst-refl B x₂ ⟩
       subst B (refl z₁) x₂  ≡⟨ x₂≡y₂ ⟩∎
       y₂                    ∎))
    p q

  -- The uncurried form of Σ-≡,≡→≡ has an inverse, Σ-≡,≡←≡. (For a
  -- proof, see Bijection.Σ-≡,≡↔≡.)

  Σ-≡,≡←≡ : ∀ {a b} {A : Set a} {B : A → Set b} {p₁ p₂ : Σ A B} →
            p₁ ≡ p₂ →
            ∃ λ (p : proj₁ p₁ ≡ proj₁ p₂) →
              subst B p (proj₂ p₁) ≡ proj₂ p₂
  Σ-≡,≡←≡ {A = A} {B} = elim
    (λ {p₁ p₂ : Σ A B} _ →
       ∃ λ (p : proj₁ p₁ ≡ proj₁ p₂) → subst B p (proj₂ p₁) ≡ proj₂ p₂)
    (λ p → refl _ , subst-refl B _)

  abstract

    -- "Evaluation rules" for Σ-≡,≡→≡.

    Σ-≡,≡→≡-reflˡ :
      ∀ {a b} {A : Set a} {B : A → Set b} {x y₁ y₂} →
      (y₁≡y₂ : subst B (refl x) y₁ ≡ y₂) →
      Σ-≡,≡→≡ {B = B} (refl x) y₁≡y₂ ≡
      cong (_,_ x) (trans (sym $ subst-refl B y₁) y₁≡y₂)
    Σ-≡,≡→≡-reflˡ {B = B} y₁≡y₂ =
      cong (λ f → f y₁≡y₂) $
        elim-refl (λ {x₁ y₁} (p : x₁ ≡ y₁) → ∀ {x₂ y₂} →
                     subst B p x₂ ≡ y₂ → (x₁ , x₂) ≡ (y₁ , y₂))
                  _

    Σ-≡,≡→≡-refl-refl :
      ∀ {a b} {A : Set a} {B : A → Set b} {x y} →
      Σ-≡,≡→≡ {B = B} (refl x) (refl (subst B (refl x) y)) ≡
      cong (_,_ x) (sym (subst-refl B y))
    Σ-≡,≡→≡-refl-refl {B = B} {x} {y} =
      Σ-≡,≡→≡ (refl x) (refl _)                             ≡⟨ Σ-≡,≡→≡-reflˡ (refl _) ⟩
      cong (_,_ x) (trans (sym $ subst-refl B y) (refl _))  ≡⟨ cong (cong (_,_ x)) (trans-reflʳ _) ⟩∎
      cong (_,_ x) (sym (subst-refl B y))                   ∎

    Σ-≡,≡→≡-refl-subst-refl :
      ∀ {a b} {A : Set a} {B : A → Set b} {x y} →
      Σ-≡,≡→≡ (refl x) (subst-refl B y) ≡ refl (x , y)
    Σ-≡,≡→≡-refl-subst-refl {B = B} {x} {y} =
      Σ-≡,≡→≡ (refl x) (subst-refl B y)                             ≡⟨ Σ-≡,≡→≡-reflˡ _ ⟩
      cong (_,_ x) (trans (sym $ subst-refl B y) (subst-refl B y))  ≡⟨ cong (cong _) (trans-symˡ _) ⟩
      cong (_,_ x) (refl y)                                         ≡⟨ cong-refl _ ⟩∎
      refl (x , y)                                                  ∎

    -- "Evaluation rule" for Σ-≡,≡←≡.

    Σ-≡,≡←≡-refl :
      ∀ {a b} {A : Set a} {B : A → Set b} {p : Σ A B} →
      Σ-≡,≡←≡ (refl p) ≡ (refl (proj₁ p) , subst-refl B (proj₂ p))
    Σ-≡,≡←≡-refl {A = A} {B} = elim-refl
      (λ {p₁ p₂ : Σ A B} _ →
         ∃ λ (p : proj₁ p₁ ≡ proj₁ p₂) →
           subst B p (proj₂ p₁) ≡ proj₂ p₂)
      _

    -- Proof transformation rules for Σ-≡,≡→≡.

    proj₁-Σ-≡,≡→≡ :
      ∀ {a b} {A : Set a} {B : A → Set b} {x₁ x₂ y₁ y₂}
      (x₁≡x₂ : x₁ ≡ x₂) (y₁≡y₂ : subst B x₁≡x₂ y₁ ≡ y₂) →
      cong proj₁ (Σ-≡,≡→≡ {B = B} x₁≡x₂ y₁≡y₂) ≡ x₁≡x₂
    proj₁-Σ-≡,≡→≡ {B = B} {y₁ = y₁} x₁≡x₂ y₁≡y₂ = elim¹
      (λ x₁≡x₂ → ∀ {y₂} (y₁≡y₂ : subst B x₁≡x₂ y₁ ≡ y₂) →
         cong proj₁ (Σ-≡,≡→≡ x₁≡x₂ y₁≡y₂) ≡ x₁≡x₂)
      (λ y₁≡y₂ →
         cong proj₁ (Σ-≡,≡→≡ (refl _) y₁≡y₂)                              ≡⟨ cong (cong proj₁) $ Σ-≡,≡→≡-reflˡ y₁≡y₂ ⟩
         cong proj₁ (cong (_,_ _) (trans (sym $ subst-refl B y₁) y₁≡y₂))  ≡⟨ cong-∘ proj₁ (_,_ _) _ ⟩
         cong (const _) (trans (sym $ subst-refl B y₁) y₁≡y₂)             ≡⟨ cong-const _ ⟩∎
         refl _                                                           ∎)
      x₁≡x₂ y₁≡y₂

    Σ-≡,≡→≡-cong :
      ∀ {a b} {A : Set a} {B : A → Set b} {p₁ p₂ : Σ A B}
      {q₁ q₂ : proj₁ p₁ ≡ proj₁ p₂}
      (q₁≡q₂ : q₁ ≡ q₂)
      {r₁ : subst B q₁ (proj₂ p₁) ≡ proj₂ p₂}
      {r₂ : subst B q₂ (proj₂ p₁) ≡ proj₂ p₂}
      (r₁≡r₂ : (subst B q₂ (proj₂ p₁)  ≡⟨ cong (flip (subst B) _) (sym q₁≡q₂) ⟩
                subst B q₁ (proj₂ p₁)  ≡⟨ r₁ ⟩∎
                proj₂ p₂               ∎)
                 ≡
               r₂) →
      Σ-≡,≡→≡ q₁ r₁ ≡ Σ-≡,≡→≡ q₂ r₂
    Σ-≡,≡→≡-cong {B = B} = elim
      (λ {q₁ q₂} q₁≡q₂ →
         ∀ {r₁ r₂}
         (r₁≡r₂ : trans (cong (flip (subst B) _) (sym q₁≡q₂)) r₁ ≡ r₂) →
         Σ-≡,≡→≡ q₁ r₁ ≡ Σ-≡,≡→≡ q₂ r₂)
      (λ q {r₁ r₂} r₁≡r₂ → cong (Σ-≡,≡→≡ q) (
         r₁                                                 ≡⟨ sym $ trans-reflˡ _ ⟩
         trans (refl (subst B q _)) r₁                      ≡⟨ cong (flip trans _) $ sym $ cong-refl (flip (subst B) _) ⟩
         trans (cong (flip (subst B) _) (refl q)) r₁        ≡⟨ cong (λ e → trans (cong (flip (subst B) _) e) _) $ sym sym-refl ⟩
         trans (cong (flip (subst B) _) (sym (refl q))) r₁  ≡⟨ r₁≡r₂ ⟩∎
         r₂                                                 ∎))

    trans-Σ-≡,≡→≡ :
      ∀ {a b} {A : Set a} {B : A → Set b} {p₁ p₂ p₃ : Σ A B} →
      (q₁₂ : proj₁ p₁ ≡ proj₁ p₂) (q₂₃ : proj₁ p₂ ≡ proj₁ p₃)
      (r₁₂ : subst B q₁₂ (proj₂ p₁) ≡ proj₂ p₂)
      (r₂₃ : subst B q₂₃ (proj₂ p₂) ≡ proj₂ p₃) →
      trans (Σ-≡,≡→≡ q₁₂ r₁₂) (Σ-≡,≡→≡ q₂₃ r₂₃) ≡
      Σ-≡,≡→≡ (trans q₁₂ q₂₃)
              (subst B (trans q₁₂ q₂₃) (proj₂ p₁)    ≡⟨ sym $ subst-subst _ _ _ _ ⟩
               subst B q₂₃ (subst B q₁₂ (proj₂ p₁))  ≡⟨ cong (subst _ _) r₁₂ ⟩
               subst B q₂₃ (proj₂ p₂)                ≡⟨ r₂₃ ⟩∎
               proj₂ p₃                              ∎)
    trans-Σ-≡,≡→≡ {B = B} q₁₂ q₂₃ r₁₂ r₂₃ = elim
      (λ {p₂₁ p₃₁} q₂₃ → ∀ {p₁₁} (q₁₂ : p₁₁ ≡ p₂₁)
         {p₁₂ p₂₂} (r₁₂ : subst B q₁₂ p₁₂ ≡ p₂₂)
         {p₃₂} (r₂₃ : subst B q₂₃ p₂₂ ≡ p₃₂) →
         trans (Σ-≡,≡→≡ q₁₂ r₁₂) (Σ-≡,≡→≡ q₂₃ r₂₃) ≡
         Σ-≡,≡→≡ (trans q₁₂ q₂₃)
                 (trans (sym $ subst-subst _ _ _ _)
                        (trans (cong (subst _ _) r₁₂) r₂₃)))
      (λ x → elim₁
         (λ q₁₂ →
          ∀ {p₁₂ p₂₂} (r₁₂ : subst B q₁₂ p₁₂ ≡ p₂₂)
            {p₃₂} (r₂₃ : subst B (refl _) p₂₂ ≡ p₃₂) →
            trans (Σ-≡,≡→≡ q₁₂ r₁₂) (Σ-≡,≡→≡ (refl _) r₂₃) ≡
            Σ-≡,≡→≡ (trans q₁₂ (refl _))
                    (trans (sym $ subst-subst _ _ _ _)
                           (trans (cong (subst _ _) r₁₂) r₂₃)))
         (λ {y} → elim¹
            (λ {p₂₂} r₁₂ →
             ∀ {p₃₂} (r₂₃ : subst B (refl _) p₂₂ ≡ p₃₂) →
               trans (Σ-≡,≡→≡ (refl _) r₁₂) (Σ-≡,≡→≡ (refl _) r₂₃) ≡
               Σ-≡,≡→≡ (trans (refl _) (refl _))
                       (trans (sym $ subst-subst _ _ _ _)
                              (trans (cong (subst _ _) r₁₂) r₂₃)))
            (elim¹
              (λ r₂₃ →
                 trans (Σ-≡,≡→≡ (refl _) (refl _))
                       (Σ-≡,≡→≡ (refl _) r₂₃) ≡
                 Σ-≡,≡→≡ (trans (refl _) (refl _))
                         (trans (sym $ subst-subst _ _ _ _)
                                (trans (cong (subst _ _) (refl _))
                                       r₂₃)))
              (let lemma₁ =
                     sym (subst-refl B (subst B (refl x) y))          ≡⟨⟩

                     sym (cong (λ f → f (subst B (refl x) y))
                               (subst-refl≡id B))                     ≡⟨ cong sym $ cong-≡id B _ ⟩

                     sym (cong (λ f → subst B (refl x) (f y))
                               (subst-refl≡id B))                     ≡⟨ cong sym $ sym $ cong-∘ _ _ _ ⟩∎

                     sym (cong (subst B (refl x)) (subst-refl B y))   ∎

                   lemma₂ =
                     sym (cong (subst B _) (subst-refl B _))          ≡⟨ sym $ trans-sym-[trans] _ _ ⟩

                     trans (sym $ cong (flip (subst B) _)
                                       trans-refl-refl)
                           (trans (cong (flip (subst B) _)
                                        trans-refl-refl)
                                  (sym (cong (subst B _)
                                             (subst-refl B _))))      ≡⟨ cong (flip trans _) $ sym $ cong-sym (flip (subst B) _) _ ⟩∎

                     trans (cong (flip (subst B) _)
                                 (sym trans-refl-refl))
                           (trans (cong (flip (subst B) _)
                                        trans-refl-refl)
                                  (sym (cong (subst B _)
                                             (subst-refl B _))))      ∎

                   lemma₃ =
                     trans (cong (flip (subst B) _) trans-refl-refl)
                           (sym (cong (subst B _) (subst-refl B _)))     ≡⟨ cong (λ e → trans (cong (flip (subst B) _) e)
                                                                                              (sym $ cong (subst B _) (subst-refl B _))) $
                                                                                 sym $ sym-sym _ ⟩
                     trans (cong (flip (subst B) _)
                                 (sym $ sym trans-refl-refl))
                           (sym (cong (subst B _) (subst-refl B _)))     ≡⟨ cong (flip trans _) $ cong-sym (flip (subst B) _) _ ⟩

                     trans (sym (cong (flip (subst B) _)
                                      (sym trans-refl-refl)))
                           (sym (cong (subst B _) (subst-refl B _)))     ≡⟨ sym $ sym-trans _ _ ⟩

                     sym (trans (cong (subst B _) (subst-refl B _))
                                (cong (flip (subst B) _)
                                      (sym trans-refl-refl)))            ≡⟨⟩

                     sym (cong₂ (flip (subst B)) (subst-refl B _)
                                                 (sym trans-refl-refl))  ≡⟨ cong sym $ sym $ subst-subst-refl-refl _ ⟩

                     sym (subst-subst _ _ _ _)                           ≡⟨ sym $ trans-reflʳ _ ⟩

                     trans (sym $ subst-subst _ _ _ _) (refl _)          ≡⟨ cong (trans (sym $ subst-subst _ _ _ _)) $ sym trans-refl-refl ⟩

                     trans (sym $ subst-subst _ _ _ _)
                           (trans (refl _) (refl _))                     ≡⟨ cong (λ x → trans (sym $ subst-subst _ _ _ _) (trans x (refl _))) $
                                                                                 sym $ cong-refl _ ⟩∎
                     trans (sym $ subst-subst _ _ _ _)
                           (trans (cong (subst _ _) (refl _)) (refl _))  ∎
               in
               trans (Σ-≡,≡→≡ (refl _) (refl _))
                     (Σ-≡,≡→≡ (refl _) (refl _))                          ≡⟨ cong₂ trans Σ-≡,≡→≡-refl-refl Σ-≡,≡→≡-refl-refl ⟩

               trans (cong (_ ,_) (sym (subst-refl B _)))
                     (cong (_ ,_) (sym (subst-refl B _)))                 ≡⟨ sym $ cong-trans _ _ _ ⟩

               cong (_ ,_) (trans (sym (subst-refl B _))
                                  (sym (subst-refl B _)))                 ≡⟨ cong (cong (_ ,_) ∘ trans _) lemma₁ ⟩

               cong (_ ,_)
                    (trans (sym (subst-refl B _))
                           (sym (cong (subst B _) (subst-refl B _))))     ≡⟨ sym $ Σ-≡,≡→≡-reflˡ _ ⟩

               Σ-≡,≡→≡ (refl _)
                       (sym (cong (subst B _) (subst-refl B _)))          ≡⟨ cong (Σ-≡,≡→≡ _) lemma₂ ⟩

               Σ-≡,≡→≡ (refl _)
                 (trans (cong (flip (subst B) _) (sym trans-refl-refl))
                    (trans (cong (flip (subst B) _) trans-refl-refl)
                       (sym (cong (subst B _) (subst-refl B _)))))        ≡⟨ sym $ Σ-≡,≡→≡-cong _ (refl _) ⟩

               Σ-≡,≡→≡ (trans (refl _) (refl _))
                       (trans (cong (flip (subst B) _) trans-refl-refl)
                              (sym (cong (subst B _) (subst-refl B _))))  ≡⟨ cong (Σ-≡,≡→≡ (trans (refl _) (refl _))) lemma₃ ⟩∎

               Σ-≡,≡→≡ (trans (refl _) (refl _))
                       (trans (sym $ subst-subst _ _ _ _)
                              (trans (cong (subst _ _) (refl _))
                                     (refl _)))                           ∎))))
      q₂₃ q₁₂ r₁₂ r₂₃

    Σ-≡,≡→≡-subst-const :
      ∀ {a b} {A : Set a} {B : Set b} {p₁ p₂ : A × B} →
      (p : proj₁ p₁ ≡ proj₁ p₂) (q : proj₂ p₁ ≡ proj₂ p₂) →
      Σ-≡,≡→≡ p (trans (subst-const p) q) ≡ cong₂ _,_ p q
    Σ-≡,≡→≡-subst-const {B = B} {_ , y₁} {_ , y₂} p q = elim
      (λ {x₁ y₁} (p : x₁ ≡ y₁) →
         Σ-≡,≡→≡ p (trans (subst-const _) q) ≡ cong₂ _,_ p q)
      (λ x →
         let lemma =
               trans (sym $ subst-refl (λ _ → B) y₁)
                     (trans (subst-const _) q)               ≡⟨ sym $ trans-assoc _ _ _ ⟩
               trans (trans (sym $ subst-refl (λ _ → B) y₁)
                            (subst-const _))
                     q                                       ≡⟨ cong₂ trans subst-refl-subst-const (refl _) ⟩
               trans (refl y₁) q                             ≡⟨ trans-reflˡ _ ⟩∎
               q                                             ∎ in

         Σ-≡,≡→≡ (refl x) (trans (subst-const _) q)           ≡⟨ Σ-≡,≡→≡-reflˡ _ ⟩
         cong (_,_ x) (trans (sym $ subst-refl (λ _ → B) y₁)
                             (trans (subst-const _) q))       ≡⟨ cong (cong (_,_ x)) lemma ⟩
         cong (_,_ x) q                                       ≡⟨ sym $ cong₂-reflˡ _,_ ⟩∎
         cong₂ _,_ (refl x) q                                 ∎)
      p

    -- Proof simplification rule for Σ-≡,≡←≡.

    proj₁-Σ-≡,≡←≡ :
      ∀ {a b} {A : Set a} {B : A → Set b} {p₁ p₂ : Σ A B}
      (p₁≡p₂ : p₁ ≡ p₂) →
      proj₁ (Σ-≡,≡←≡ p₁≡p₂) ≡ cong proj₁ p₁≡p₂
    proj₁-Σ-≡,≡←≡ = elim
      (λ p₁≡p₂ → proj₁ (Σ-≡,≡←≡ p₁≡p₂) ≡ cong proj₁ p₁≡p₂)
      (λ p →
         proj₁ (Σ-≡,≡←≡ (refl p))  ≡⟨ cong proj₁ $ Σ-≡,≡←≡-refl ⟩
         refl (proj₁ p)            ≡⟨ sym $ cong-refl proj₁ ⟩∎
         cong proj₁ (refl p)       ∎)

  -- A binary variant of subst.

  subst₂ : ∀ {a b p} {A : Set a} {B : A → Set b}
           (P : Σ A B → Set p) {x₁ x₂ y₁ y₂} →
           (x₁≡x₂ : x₁ ≡ x₂) → subst B x₁≡x₂ y₁ ≡ y₂ →
           P (x₁ , y₁) → P (x₂ , y₂)
  subst₂ P x₁≡x₂ y₁≡y₂ = subst P (Σ-≡,≡→≡ x₁≡x₂ y₁≡y₂)

  abstract

    -- "Evaluation rule" for subst₂.

    subst₂-refl-refl :
      ∀ {a b p} {A : Set a} {B : A → Set b}
      (P : Σ A B → Set p) {x y p} →
      subst₂ P (refl _) (refl _) p ≡
      subst (curry P x) (sym $ subst-refl B y) p
    subst₂-refl-refl {B = B} P {x} {y} {p} =
      subst P (Σ-≡,≡→≡ (refl x) (refl _)) p            ≡⟨ cong (λ eq₁ → subst P eq₁ p) Σ-≡,≡→≡-refl-refl ⟩
      subst P (cong (_,_ x) (sym (subst-refl B y))) p  ≡⟨ sym $ subst-∘ P (_,_ x) _ ⟩∎
      subst (curry P x) (sym $ subst-refl B y) p       ∎

    -- The subst function can be "pushed" inside pairs.

    push-subst-pair :
      ∀ {a b c} {A : Set a} {y z : A} {y≡z : y ≡ z}
      (B : A → Set b) (C : Σ A B → Set c) {p} →
      subst (λ x → Σ (B x) (curry C x)) y≡z p ≡
      (subst B y≡z (proj₁ p) , subst₂ C y≡z (refl _) (proj₂ p))
    push-subst-pair {y≡z = y≡z} B C {p} = elim¹
      (λ y≡z →
         subst (λ x → Σ (B x) (curry C x)) y≡z p ≡
         (subst B y≡z (proj₁ p) , subst₂ C y≡z (refl _) (proj₂ p)))
      (subst (λ x → Σ (B x) (curry C x)) (refl _) p  ≡⟨ subst-refl (λ x → Σ (B x) (curry C x)) _ ⟩
       p                                             ≡⟨ Σ-≡,≡→≡ (sym (subst-refl B _)) (sym (subst₂-refl-refl C)) ⟩∎
       (subst B (refl _) (proj₁ p) ,
        subst₂ C (refl _) (refl _) (proj₂ p))        ∎)
      y≡z

    -- A corollary of push-subst-pair.

    push-subst-pair′ :
      ∀ {a b c} {A : Set a} {y z : A} {y≡z : y ≡ z}
      (B : A → Set b) (C : Σ A B → Set c) {p p₁} →
      (p₁≡p₁ : subst B y≡z (proj₁ p) ≡ p₁) →
      subst (λ x → Σ (B x) (curry C x)) y≡z p ≡
      (p₁ , subst₂ C y≡z p₁≡p₁ (proj₂ p))
    push-subst-pair′ {y≡z = y≡z} B C {p} =
      elim¹ (λ {p₁} p₁≡p₁ →
               subst (λ x → Σ (B x) (curry C x)) y≡z p ≡
               (p₁ , subst₂ C y≡z p₁≡p₁ (proj₂ p)))
            (push-subst-pair B C)

    -- A proof simplification rule for subst₂.

    subst₂-proj₁ :
      ∀ {a b p} {A : Set a} {B : A → Set b} {x₁ x₂ y₁ y₂}
        {x₁≡x₂ : x₁ ≡ x₂} {y₁≡y₂ : subst B x₁≡x₂ y₁ ≡ y₂}
      (P : A → Set p) {p} →
      subst₂ {B = B} (P ∘ proj₁) x₁≡x₂ y₁≡y₂ p ≡ subst P x₁≡x₂ p
    subst₂-proj₁ {x₁≡x₂ = x₁≡x₂} {y₁≡y₂} P {p} =
      subst₂ (P ∘ proj₁) x₁≡x₂ y₁≡y₂ p              ≡⟨ subst-∘ P proj₁ _ ⟩
      subst P (cong proj₁ (Σ-≡,≡→≡ x₁≡x₂ y₁≡y₂)) p  ≡⟨ cong (λ eq → subst P eq p) (proj₁-Σ-≡,≡→≡ _ _) ⟩∎
      subst P x₁≡x₂ p                               ∎

    -- The subst function can be "pushed" inside non-dependent pairs.

    push-subst-, :
      ∀ {a b c} {A : Set a} {y z : A} {y≡z : y ≡ z}
      (B : A → Set b) (C : A → Set c) {p} →
      subst (λ x → B x × C x) y≡z p ≡
      (subst B y≡z (proj₁ p) , subst C y≡z (proj₂ p))
    push-subst-, {y≡z = y≡z} B C {x , y} =
      subst (λ x → B x × C x) y≡z (x , y)                           ≡⟨ push-subst-pair B (C ∘ proj₁) ⟩
      (subst B y≡z x , subst (C ∘ proj₁) (Σ-≡,≡→≡ y≡z (refl _)) y)  ≡⟨ cong (_,_ _) $ subst₂-proj₁ C ⟩∎
      (subst B y≡z x , subst C y≡z y)                               ∎

    -- The subst function can be "pushed" inside inj₁ and inj₂.

    push-subst-inj₁ :
      ∀ {a b c} {A : Set a} {y z : A} {y≡z : y ≡ z}
      (B : A → Set b) (C : A → Set c) {x} →
      subst (λ x → B x ⊎ C x) y≡z (inj₁ x) ≡ inj₁ (subst B y≡z x)
    push-subst-inj₁ {y≡z = y≡z} B C {x} = elim¹
      (λ y≡z → subst (λ x → B x ⊎ C x) y≡z (inj₁ x) ≡
               inj₁ (subst B y≡z x))
      (subst (λ x → B x ⊎ C x) (refl _) (inj₁ x)  ≡⟨ subst-refl (λ x → B x ⊎ C x) _ ⟩
       inj₁ x                                     ≡⟨ cong inj₁ $ sym $ subst-refl B _ ⟩∎
       inj₁ (subst B (refl _) x)                  ∎)
      y≡z

    push-subst-inj₂ :
      ∀ {a b c} {A : Set a} {y z : A} {y≡z : y ≡ z}
      (B : A → Set b) (C : A → Set c) {x} →
      subst (λ x → B x ⊎ C x) y≡z (inj₂ x) ≡ inj₂ (subst C y≡z x)
    push-subst-inj₂ {y≡z = y≡z} B C {x} = elim¹
      (λ y≡z → subst (λ x → B x ⊎ C x) y≡z (inj₂ x) ≡
               inj₂ (subst C y≡z x))
      (subst (λ x → B x ⊎ C x) (refl _) (inj₂ x)  ≡⟨ subst-refl (λ x → B x ⊎ C x) _ ⟩
       inj₂ x                                     ≡⟨ cong inj₂ $ sym $ subst-refl C _ ⟩∎
       inj₂ (subst C (refl _) x)                  ∎)
      y≡z

    -- The subst function can be "pushed" inside applications.

    push-subst-application :
      ∀ {a b c} {A : Set a} {B : A → Set b} {x₁ x₂ : A}
      (x₁≡x₂ : x₁ ≡ x₂) (C : (x : A) → B x → Set c)
      {f : (x : A) → B x} {g : (y : B x₁) → C x₁ y} →
      subst (λ x → C x (f x)) x₁≡x₂ (g (f x₁)) ≡
      subst (λ x → (y : B x) → C x y) x₁≡x₂ g (f x₂)
    push-subst-application {x₁ = x₁} x₁≡x₂ C {f} {g} = elim¹
      (λ {x₂} x₁≡x₂ →
         subst (λ x → C x (f x)) x₁≡x₂ (g (f x₁)) ≡
         subst (λ x → ∀ y → C x y) x₁≡x₂ g (f x₂))
      (subst (λ x → C x (f x)) (refl _) (g (f x₁))  ≡⟨ subst-refl (λ x → C x (f x)) _ ⟩
       g (f x₁)                                     ≡⟨ cong (_$ f x₁) $ sym $ subst-refl (λ x → ∀ y → C x y) _ ⟩∎
       subst (λ x → ∀ y → C x y) (refl _) g (f x₁)  ∎)
      x₁≡x₂

    push-subst-implicit-application :
      ∀ {a b c} {A : Set a} {B : A → Set b} {x₁ x₂ : A}
      (x₁≡x₂ : x₁ ≡ x₂) (C : (x : A) → B x → Set c)
      {f : (x : A) → B x} {g : {y : B x₁} → C x₁ y} →
      subst (λ x → C x (f x)) x₁≡x₂ (g {y = f x₁}) ≡
      subst (λ x → {y : B x} → C x y) x₁≡x₂ g {y = f x₂}
    push-subst-implicit-application {x₁ = x₁} x₁≡x₂ C {f} {g} = elim¹
      (λ {x₂} x₁≡x₂ →
         subst (λ x → C x (f x)) x₁≡x₂ (g {y = f x₁}) ≡
         subst (λ x → ∀ {y} → C x y) x₁≡x₂ g {y = f x₂})
      (subst (λ x → C x (f x)) (refl _) (g {y = f x₁})    ≡⟨ subst-refl (λ x → C x (f x)) _ ⟩
       g {y = f x₁}                                       ≡⟨ cong (λ g → g {y = f x₁}) $ sym $ subst-refl (λ x → ∀ {y} → C x y) _ ⟩∎
       subst (λ x → ∀ {y} → C x y) (refl _) g {y = f x₁}  ∎)
      x₁≡x₂

    subst-∀ :
      ∀ {a b c} {A : Set a} {B : A → Set b} {x₁ x₂ : A} {y : B x₁}
        {C : (x : A) → B x → Set c} {f : (y : B x₂) → C x₂ y}
        {x₁≡x₂ : x₁ ≡ x₂} →
      subst (λ x → (y : B x) → C x y) (sym x₁≡x₂) f y ≡
      subst (uncurry C) (sym $ Σ-≡,≡→≡ x₁≡x₂ (refl _))
        (f (subst B x₁≡x₂ y))
    subst-∀ {B = B} {C = C} {x₁≡x₂ = x₁≡x₂} = elim
      (λ {x₁ x₂} x₁≡x₂ →
         {y : B x₁} (f : (y : B x₂) → C x₂ y) →
         subst (λ x → (y : B x) → C x y) (sym x₁≡x₂) f y ≡
         subst (uncurry C) (sym $ Σ-≡,≡→≡ x₁≡x₂ (refl _))
           (f (subst B x₁≡x₂ y)))
      (λ x {y} f →
         let lemma =
               cong (x ,_) (subst-refl B y)              ≡⟨ cong (cong (x ,_)) $ sym $ sym-sym _ ⟩
               cong (x ,_) (sym $ sym $ subst-refl B y)  ≡⟨ cong-sym _ _ ⟩
               sym $ cong (x ,_) (sym $ subst-refl B y)  ≡⟨ cong sym $ sym Σ-≡,≡→≡-refl-refl ⟩∎
               sym $ Σ-≡,≡→≡ (refl x) (refl _)           ∎
         in
         subst (λ x → (y : B x) → C x y) (sym (refl x)) f y     ≡⟨ cong (λ eq → subst (λ x → (y : B x) → C x y) eq _ _) sym-refl ⟩

         subst (λ x → (y : B x) → C x y) (refl x) f y           ≡⟨ cong (_$ y) $ subst-refl _ _ ⟩

         f y                                                    ≡⟨ sym $ dependent-cong f _ ⟩

         subst (C x) (subst-refl B _) (f (subst B (refl x) y))  ≡⟨ subst-∘ _ _ _ ⟩

         subst (uncurry C) (cong (x ,_) (subst-refl B y))
           (f (subst B (refl x) y))                             ≡⟨ cong (λ eq → subst (uncurry C) eq (f (subst B (refl x) y))) lemma ⟩∎

         subst (uncurry C) (sym $ Σ-≡,≡→≡ (refl x) (refl _))
           (f (subst B (refl x) y))                             ∎)
      x₁≡x₂ _

    subst-→ :
      ∀ {a b c} {A : Set a} {B : A → Set b} {x₁ x₂ : A} {y : B x₂}
      {C : A → Set c} {f : B x₁ → C x₁}
      {x₁≡x₂ : x₁ ≡ x₂} →
      subst (λ x → B x → C x) x₁≡x₂ f y ≡
      subst C x₁≡x₂ (f (subst B (sym x₁≡x₂) y))
    subst-→ {B = B} {y = y} {C} {f} {x₁≡x₂} =
      subst (λ x → B x → C x) x₁≡x₂ f y                          ≡⟨ cong (λ eq → subst (λ x → B x → C x) eq f y) $ sym $
                                                                      sym-sym _ ⟩
      subst (λ x → B x → C x) (sym $ sym x₁≡x₂) f y              ≡⟨ subst-∀ ⟩

      subst (C ∘ proj₁) (sym $ Σ-≡,≡→≡ (sym x₁≡x₂) (refl _))
        (f (subst B (sym x₁≡x₂) y))                              ≡⟨ subst-∘ _ _ _ ⟩

      subst C (cong proj₁ $ sym $ Σ-≡,≡→≡ (sym x₁≡x₂) (refl _))
        (f (subst B (sym x₁≡x₂) y))                              ≡⟨ cong (λ eq → subst C eq (f (subst B (sym x₁≡x₂) y))) $
                                                                      cong-sym _ _ ⟩
      subst C (sym $ cong proj₁ $ Σ-≡,≡→≡ (sym x₁≡x₂) (refl _))
        (f (subst B (sym x₁≡x₂) y))                              ≡⟨ cong (λ eq → subst C (sym eq) (f (subst B (sym x₁≡x₂) y))) $
                                                                      proj₁-Σ-≡,≡→≡ _ _ ⟩
      subst C (sym $ sym x₁≡x₂) (f (subst B (sym x₁≡x₂) y))      ≡⟨ cong (λ eq → subst C eq (f (subst B (sym x₁≡x₂) y))) $
                                                                      sym-sym _ ⟩∎
      subst C x₁≡x₂ (f (subst B (sym x₁≡x₂) y))                  ∎

    subst-→-domain :
      ∀ {a b c} {A : Set a} {x y : A}
      (B : A → Set b) {C : Set c} {f : B x → C}
      (x≡y : x ≡ y) →
      subst (λ x → B x → C) x≡y f ≡ f ∘ subst B (sym x≡y)
    subst-→-domain B {C} x≡y = elim
      (λ {x y} x≡y → (f : B x → C) →
                     subst (λ x → B x → C) x≡y f ≡
                     f ∘ subst B (sym x≡y))
      (λ x f →
         subst (λ x → B x → C) (refl x) f  ≡⟨ subst-refl (λ x → B x → _) _ ⟩
         f                                 ≡⟨ cong (f ∘_) $ sym $ subst-refl≡id B ⟩
         f ∘ subst B (refl x)              ≡⟨ cong (λ p → f ∘ subst B p) $ sym sym-refl ⟩∎
         f ∘ subst B (sym (refl x))        ∎)
      x≡y _

    -- The following lemma is Proposition 2 from "Generalizations of
    -- Hedberg's Theorem" by Kraus, Escardó, Coquand and Altenkirch.

    subst-in-terms-of-trans-and-cong :
      ∀ {a b} {A : Set a} {B : Set b} {f g : A → B} {x y}
        {x≡y : x ≡ y} {fx≡gx : f x ≡ g x} →
      subst (λ z → f z ≡ g z) x≡y fx≡gx ≡
      trans (sym (cong f x≡y)) (trans fx≡gx (cong g x≡y))
    subst-in-terms-of-trans-and-cong {f = f} {g} = elim
      (λ {x y} x≡y →
           (fx≡gx : f x ≡ g x) →
           subst (λ z → f z ≡ g z) x≡y fx≡gx ≡
           trans (sym (cong f x≡y)) (trans fx≡gx (cong g x≡y)))
      (λ x fx≡gx →
           subst (λ z → f z ≡ g z) (refl x) fx≡gx                         ≡⟨ subst-refl _ _ ⟩
           fx≡gx                                                          ≡⟨ sym $ trans-reflˡ _ ⟩
           trans (refl (f x)) fx≡gx                                       ≡⟨ sym $ cong₂ trans sym-refl (trans-reflʳ _)  ⟩
           trans (sym (refl (f x))) (trans fx≡gx (refl (g x)))            ≡⟨ sym $ cong₂ (λ p q → trans (sym p) (trans _ q))
                                                                                         (cong-refl f) (cong-refl g) ⟩∎
           trans (sym (cong f (refl x))) (trans fx≡gx (cong g (refl x)))  ∎ )
      _
      _

    -- Some rearrangement lemmas for equalities between equalities.

    [trans≡]≡[≡trans-symʳ] :
      ∀ {a} {A : Set a} {a₁ a₂ a₃ : A}
      (p₁₂ : a₁ ≡ a₂) (p₁₃ : a₁ ≡ a₃) (p₂₃ : a₂ ≡ a₃) →
      (trans p₁₂ p₂₃ ≡ p₁₃)
        ≡
      (p₁₂ ≡ trans p₁₃ (sym p₂₃))
    [trans≡]≡[≡trans-symʳ] p₁₂ p₁₃ p₂₃ = elim
      (λ {a₂ a₃} p₂₃ →
         ∀ {a₁} (p₁₂ : a₁ ≡ a₂) (p₁₃ : a₁ ≡ a₃) →
         (trans p₁₂ p₂₃ ≡ p₁₃)
           ≡
         (p₁₂ ≡ trans p₁₃ (sym p₂₃)))
      (λ a₂₃ p₁₂ p₁₃ →
         trans p₁₂ (refl a₂₃) ≡ p₁₃        ≡⟨ cong₂ _≡_ (trans-reflʳ _) (sym $ trans-reflʳ _) ⟩
         p₁₂ ≡ trans p₁₃ (refl a₂₃)        ≡⟨ cong ((_ ≡_) ∘ trans _) (sym sym-refl) ⟩∎
         p₁₂ ≡ trans p₁₃ (sym (refl a₂₃))  ∎)
      p₂₃ p₁₂ p₁₃

    [trans≡]≡[≡trans-symˡ] :
      ∀ {a} {A : Set a} {a₁ a₂ a₃ : A}
      (p₁₂ : a₁ ≡ a₂) (p₁₃ : a₁ ≡ a₃) (p₂₃ : a₂ ≡ a₃) →
      (trans p₁₂ p₂₃ ≡ p₁₃)
        ≡
      (p₂₃ ≡ trans (sym p₁₂) p₁₃)
    [trans≡]≡[≡trans-symˡ] p₁₂ = elim
      (λ {a₁ a₂} p₁₂ →
         ∀ {a₃} (p₁₃ : a₁ ≡ a₃) (p₂₃ : a₂ ≡ a₃) →
         (trans p₁₂ p₂₃ ≡ p₁₃)
           ≡
         (p₂₃ ≡ trans (sym p₁₂) p₁₃))
      (λ a₁₂ p₁₃ p₂₃ →
         trans (refl a₁₂) p₂₃ ≡ p₁₃        ≡⟨ cong₂ _≡_ (trans-reflˡ _) (sym $ trans-reflˡ _) ⟩
         p₂₃ ≡ trans (refl a₁₂) p₁₃        ≡⟨ cong ((_ ≡_) ∘ flip trans _) (sym sym-refl) ⟩∎
         p₂₃ ≡ trans (sym (refl a₁₂)) p₁₃  ∎)
      p₁₂

    -- The following lemma is basically Theorem 2.11.5 from the HoTT
    -- book (the book's lemma gives an equivalence between equality
    -- types, rather than an equality between equality types).

    [subst≡]≡[trans≡trans] :
      ∀ {a} {A : Set a} {x y : A} {p : x ≡ y} {q : x ≡ x} {r : y ≡ y} →
      (subst (λ z → z ≡ z) p q ≡ r)
        ≡
      (trans q p ≡ trans p r)
    [subst≡]≡[trans≡trans] {p = p} {q} {r} = elim
      (λ {x y} p → {q : x ≡ x} {r : y ≡ y} →
                   (subst (λ z → z ≡ z) p q ≡ r)
                     ≡
                   (trans q p ≡ trans p r))
      (λ x {q r} →
         subst (λ z → z ≡ z) (refl x) q ≡ r   ≡⟨ cong (_≡ _) (subst-refl (λ z → z ≡ z) _) ⟩
         q ≡ r                                ≡⟨ sym $ cong₂ _≡_ (trans-reflʳ _) (trans-reflˡ _) ⟩∎
         trans q (refl x) ≡ trans (refl x) r  ∎)
      p

    -- "Evaluation rule" for [subst≡]≡[trans≡trans].

    [subst≡]≡[trans≡trans]-refl :
      ∀ {a} {A : Set a} {x : A} {q : x ≡ x} {r : x ≡ x} →
      [subst≡]≡[trans≡trans] {p = refl x} {q = q} {r = r} ≡
      trans (cong (_≡ r) (subst-refl (λ z → z ≡ z) q))
            (sym $ cong₂ _≡_ (trans-reflʳ q) (trans-reflˡ r))
    [subst≡]≡[trans≡trans]-refl {q = q} {r = r} =
      cong (λ f → f {q = q} {r = r}) $
        elim-refl (λ {x y} _ → {q : x ≡ x} {r : y ≡ y} → _) _

    -- Sometimes one can turn two ("modified") copies of a proof into
    -- one.

    trans-cong-cong :
      ∀ {a b} {A : Set a} {B : Set b} {x y : A}
      (f : A → A → B) (p : x ≡ y) →
      trans (cong (λ z → f z x) p)
            (cong (λ z → f y z) p) ≡
             cong (λ z → f z z) p
    trans-cong-cong f = elim
      (λ {x y} p → trans (cong (λ z → f z x) p)
                         (cong (λ z → f y z) p) ≡
                          cong (λ z → f z z) p)
      (λ x → trans (cong (λ z → f z x) (refl x))
                   (cong (λ z → f x z) (refl x))  ≡⟨ cong₂ trans (cong-refl (λ z → f z x)) (cong-refl (λ z → f x z)) ⟩

             trans (refl (f x x)) (refl (f x x))  ≡⟨ trans-refl-refl ⟩

             refl (f x x)                         ≡⟨ sym $ cong-refl (λ z → f z z) ⟩∎

             cong (λ z → f z z) (refl x)          ∎)

    -- If f and g agree on a decidable subset of their common domain, then
    -- cong f eq is equal to (modulo some uses of transitivity) cong g eq
    -- for proofs eq between elements in this subset.

    cong-respects-relevant-equality :
      ∀ {a b} {A : Set a} {B : Set b} {x y} {x≡y : x ≡ y} {f g : A → B}
      (p : A → Bool) (f≡g : ∀ x → T (p x) → f x ≡ g x)
      {px : T (p x)} {py : T (p y)} →
      trans (cong f x≡y) (f≡g y py) ≡ trans (f≡g x px) (cong g x≡y)
    cong-respects-relevant-equality {f = f} {g} p f≡g = elim
      (λ {x y} x≡y →
         {px : T (p x)} {py : T (p y)} →
         trans (cong f x≡y) (f≡g y py) ≡ trans (f≡g x px) (cong g x≡y))
      (λ x {px px′} →
         trans (cong f (refl x)) (f≡g x px′)  ≡⟨ cong (flip trans _) (cong-refl f) ⟩
         trans (refl (f x)) (f≡g x px′)       ≡⟨ trans-reflˡ _ ⟩
         f≡g x px′                            ≡⟨ cong (f≡g x) (T-irr (p x) px′ px) ⟩
         f≡g x px                             ≡⟨ sym $ trans-reflʳ _ ⟩
         trans (f≡g x px) (refl (g x))        ≡⟨ cong (trans _) (sym $ cong-refl _) ⟩∎
         trans (f≡g x px) (cong g (refl x))   ∎)
      _
      where
      T-irr : ∀ b → Proof-irrelevant (T b)
      T-irr true  _ _ = refl _
      T-irr false ()

    -- If f z evaluates to z for a decidable set of values which
    -- includes x and y, do we have
    --
    --   cong f x≡y ≡ x≡y
    --
    -- for any x≡y : x ≡ y? The equation above is not well-typed if f
    -- is a variable, but the approximation below can be proved.

    cong-roughly-id :
      ∀ {a} {A : Set a} (f : A → A) (p : A → Bool) {x y : A}
      (x≡y : x ≡ y) (px : T (p x)) (py : T (p y))
      (f≡id : ∀ z → T (p z) → f z ≡ z) →
      cong f x≡y ≡
      trans (f≡id x px) (trans x≡y $ sym (f≡id y py))
    cong-roughly-id f p {x} {y} x≡y px py f≡id =
      let lemma =
            trans (cong id x≡y) (sym (f≡id y py))  ≡⟨ cong-respects-relevant-equality p (λ x → sym ∘ f≡id x) ⟩∎
            trans (sym (f≡id x px)) (cong f x≡y)   ∎
      in
      cong f x≡y                                                 ≡⟨ sym $ subst (λ eq → eq → trans (f≡id x px)
                                                                                                   (trans (cong id x≡y) (sym (f≡id y py))) ≡
                                                                                             cong f x≡y)
                                                                                ([trans≡]≡[≡trans-symˡ] _ _ _) id lemma ⟩
      trans (f≡id x px) (trans (cong id x≡y) $ sym (f≡id y py))  ≡⟨ cong (λ eq → trans _ (trans eq _)) (sym $ cong-id _) ⟩∎
      trans (f≡id x px) (trans x≡y $ sym (f≡id y py))            ∎


==> anc/equality/src/Equality/Decidable-UIP.agda <==
------------------------------------------------------------------------
-- Sets with decidable equality have unique identity proofs
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- The part up to "decidable⇒UIP" follows a proof by Michael Hedberg
-- ("A coherence theorem for Martin-Löf's type theory", JFP 1998).

open import Equality

module Equality.Decidable-UIP
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open Derived-definitions-and-properties eq
open import Logical-equivalence using (module _⇔_)
open import H-level eq
open import Prelude

-- Weakly constant functions.

Constant : ∀ {a b} {A : Set a} {B : Set b} → (A → B) → Set (a ⊔ b)
Constant f = ∀ x y → f x ≡ f y

-- Left inverses.

_Left-inverse-of_ : ∀ {a b} {A : Set a} {B : Set b} →
                    (B → A) → (A → B) → Set a
g Left-inverse-of f = ∀ x → g (f x) ≡ x

abstract

  -- A set with a constant endofunction with a left inverse is proof
  -- irrelevant.

  irrelevant : ∀ {a} {A : Set a} →
               (f : ∃ λ (f : A → A) → Constant f) →
               (∃ λ g → g Left-inverse-of (proj₁ f)) →
               Proof-irrelevant A
  irrelevant (f , constant) (g , left-inverse) x y =
    x        ≡⟨ sym (left-inverse x) ⟩
    g (f x)  ≡⟨ cong g (constant x y) ⟩
    g (f y)  ≡⟨ left-inverse y ⟩∎
    y        ∎

  -- Endofunction families on _≡_ always have left inverses.

  left-inverse :
    ∀ {a} {A : Set a} (f : (x y : A) → x ≡ y → x ≡ y) →
    ∀ {x y} → ∃ λ g → g Left-inverse-of f x y
  left-inverse {A = A} f {x} {y} =
    (λ x≡y →
       x  ≡⟨ x≡y ⟩
       y  ≡⟨ sym (f y y (refl y)) ⟩∎
       y  ∎) ,
    elim (λ {x y} x≡y → trans (f x y x≡y) (sym (f y y (refl y))) ≡ x≡y)
         (λ _ → trans-symʳ _)

  -- A set A has unique identity proofs if there is a family of
  -- constant endofunctions on _≡_ {A = A}.

  constant⇒UIP :
    ∀ {a} {A : Set a} →
    ((x y : A) → ∃ λ (f : x ≡ y → x ≡ y) → Constant f) →
    Uniqueness-of-identity-proofs A
  constant⇒UIP constant {x} {y} =
    irrelevant (constant x y)
               (left-inverse (λ x y → proj₁ $ constant x y))

  -- Sets which are decidable come with constant endofunctions.

  decidable⇒constant : ∀ {a} {A : Set a} → Dec A →
                       ∃ λ (f : A → A) → Constant f
  decidable⇒constant (yes x) = (const x , λ _ _ → refl x)
  decidable⇒constant (no ¬x) = (id      , λ _ → ⊥-elim ∘ ¬x)

  -- Sets with decidable equality have unique identity proofs.

  decidable⇒UIP : ∀ {a} {A : Set a} →
    Decidable-equality A → Uniqueness-of-identity-proofs A
  decidable⇒UIP dec =
    constant⇒UIP (λ x y → decidable⇒constant (dec x y))

  -- Types with decidable equality are sets.

  decidable⇒set : ∀ {a} {A : Set a} → Decidable-equality A → Is-set A
  decidable⇒set {A = A} dec =
    _⇔_.from {To = Uniqueness-of-identity-proofs A}
             set⇔UIP (decidable⇒UIP dec)

  -- Non-dependent functions with propositional domains are constant.

  propositional-domain⇒constant :
    ∀ {a b} {A : Set a} {B : Set b} →
    Is-proposition A → (f : A → B) → Constant f
  propositional-domain⇒constant A-prop f = λ x y →
    cong f (_⇔_.to propositional⇔irrelevant A-prop x y)

  -- If there is a propositional, reflexive relation on A, and related
  -- elements are equal, then A is a set.
  --
  -- (The statement of this lemma is one part of the statement of
  -- Theorem 7.2.2 in "Homotopy Type Theory: Univalent Foundations of
  -- Mathematics" (first edition).)

  propositional-identity⇒set :
    ∀ {a b} {A : Set a}
    (B : A → A → Set b) →
    (∀ x y → Is-proposition (B x y)) →
    (∀ x → B x x) →
    (∀ x y → B x y → x ≡ y) →
    Is-set A
  propositional-identity⇒set B B-prop B-refl f =
    _⇔_.from set⇔UIP $ constant⇒UIP λ x y →
      (λ eq → f x y (subst (B x) eq (B-refl x))) ,
      (λ _ _ → propositional-domain⇒constant (B-prop x y) (f x y) _ _)

  -- The following two results come from "Generalizations of Hedberg's
  -- Theorem" by Kraus, Escardó, Coquand and Altenkirch.

  -- Proposition 3.

  cong-constant :
    ∀ {a b} {A : Set a} {B : Set b} {f : A → B} {x} {x≡x : x ≡ x} →
    (c : Constant f) →
    cong f x≡x ≡ refl (f x)
  cong-constant {f = f} {x} {x≡x} c =
    cong f x≡x                   ≡⟨ elim (λ {x y} x≡y →
                                              cong f x≡y ≡ trans (sym (c x x)) (c x y))
                                         (λ x →
            cong f (refl x)                  ≡⟨ cong-refl _ ⟩
            refl (f x)                       ≡⟨ sym $ trans-symˡ _ ⟩∎
            trans (sym (c x x)) (c x x)      ∎)
                                         _ ⟩
    trans (sym (c x x)) (c x x)  ≡⟨ trans-symˡ _ ⟩∎
    refl (f x)                   ∎

  -- The "Fixed Point Lemma".

  fixpoint-lemma :
    ∀ {a} {A : Set a} →
    (f : A → A) →
    Constant f →
    Is-proposition (∃ λ x → f x ≡ x)
  fixpoint-lemma f constant =
    _⇔_.from propositional⇔irrelevant λ { (x , fx≡x) (y , fy≡y) →
      let x≡y = x    ≡⟨ sym fx≡x ⟩
                f x  ≡⟨ constant x y ⟩
                f y  ≡⟨ fy≡y ⟩∎
                y    ∎

          x≡x = x    ≡⟨ sym fx≡x ⟩
                f x  ≡⟨ subst (λ z → f z ≡ z) (sym x≡y) fy≡y ⟩∎
                x    ∎

          lemma =
            subst (λ z → f z ≡ z) x≡x fx≡x                       ≡⟨ subst-in-terms-of-trans-and-cong ⟩

            trans (sym (cong f x≡x)) (trans fx≡x (cong id x≡x))  ≡⟨ cong₂ (λ p q → trans (sym p) (trans _ q))
                                                                          (cong-constant constant) (sym $ cong-id _) ⟩
            trans (sym (refl (f x))) (trans fx≡x x≡x)            ≡⟨ cong (λ p → trans p (trans fx≡x x≡x)) sym-refl ⟩

            trans (refl (f x)) (trans fx≡x x≡x)                  ≡⟨ trans-reflˡ _ ⟩

            trans fx≡x x≡x                                       ≡⟨ sym $ trans-assoc _ _ _ ⟩

            trans (trans fx≡x (sym fx≡x))
                  (subst (λ z → f z ≡ z) (sym x≡y) fy≡y)         ≡⟨ cong (λ p → trans p (subst (λ z → f z ≡ z) (sym x≡y) fy≡y)) $
                                                                      trans-symʳ _ ⟩
            trans (refl (f x))
                  (subst (λ z → f z ≡ z) (sym x≡y) fy≡y)         ≡⟨ trans-reflˡ _ ⟩∎

            subst (λ z → f z ≡ z) (sym x≡y) fy≡y                 ∎
      in
      x , fx≡x                                  ≡⟨ Σ-≡,≡→≡ x≡x lemma ⟩
      x , subst (λ z → f z ≡ z) (sym x≡y) fy≡y  ≡⟨ sym $ Σ-≡,≡→≡ (sym x≡y) (refl _) ⟩∎
      y , fy≡y                                  ∎ }


==> anc/equality/src/Equality/Decision-procedures.agda <==
------------------------------------------------------------------------
-- Some decision procedures for equality
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Equality.Decision-procedures
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open Derived-definitions-and-properties eq
open import Equality.Decidable-UIP eq
open import Prelude
  hiding (module ⊤; module ⊥; module ℕ; module Σ; module List)

------------------------------------------------------------------------
-- The unit type

module ⊤ where

  -- Equality of values of the unit type is decidable.

  _≟_ : Decidable-equality ⊤
  _ ≟ _ = yes (refl _)

------------------------------------------------------------------------
-- The empty type

module ⊥ {ℓ} where

  -- Equality of values of the empty type is decidable.

  _≟_ : Decidable-equality (⊥ {ℓ = ℓ})
  () ≟ ()

------------------------------------------------------------------------
-- Booleans

module Bool where

  -- The values true and false are distinct.

  abstract

    true≢false : true ≢ false
    true≢false true≡false = subst T true≡false _

  -- Equality of booleans is decidable.

  _≟_ : Decidable-equality Bool
  true  ≟ true  = yes (refl _)
  false ≟ false = yes (refl _)
  true  ≟ false = no true≢false
  false ≟ true  = no (true≢false ∘ sym)

------------------------------------------------------------------------
-- Σ-types

module Σ {a b} {A : Set a} {B : A → Set b} where

  -- Σ preserves decidability of equality.

  module Dec (_≟A_ : Decidable-equality A)
             (_≟B_ : {x : A} → Decidable-equality (B x)) where

    _≟_ : Decidable-equality (Σ A B)
    (x₁ , y₁) ≟ (x₂ , y₂) with x₁ ≟A x₂
    ... | no  x₁≢x₂ = no (x₁≢x₂ ∘ cong proj₁)
    ... | yes x₁≡x₂ with subst B x₁≡x₂ y₁ ≟B y₂
    ...   | yes cast-y₁≡y₂ = yes (Σ-≡,≡→≡ x₁≡x₂ cast-y₁≡y₂)
    ...   | no  cast-y₁≢y₂ =
      no (cast-y₁≢y₂ ∘
          subst (λ p → subst B p y₁ ≡ y₂) (decidable⇒UIP _≟A_ _ _) ∘
          proj₂ ∘ Σ-≡,≡←≡)

------------------------------------------------------------------------
-- Binary products

module × {a b} {A : Set a} {B : Set b} where

  -- _×_ preserves decidability of equality.

  module Dec (_≟A_ : Decidable-equality A)
             (_≟B_ : Decidable-equality B) where

    _≟_ : Decidable-equality (A × B)
    _≟_ = Σ.Dec._≟_ _≟A_ _≟B_

------------------------------------------------------------------------
-- Binary sums

module ⊎ {a b} {A : Set a} {B : Set b} where

  abstract

    -- The values inj₁ x and inj₂ y are never equal.

    inj₁≢inj₂ : {x : A} {y : B} → inj₁ x ≢ inj₂ y
    inj₁≢inj₂ = Bool.true≢false ∘ cong (if_then true else false)

  -- The inj₁ and inj₂ constructors are cancellative.

  cancel-inj₁ : {x y : A} → _≡_ {A = A ⊎ B} (inj₁ x) (inj₁ y) → x ≡ y
  cancel-inj₁ {x = x} = cong {A = A ⊎ B} {B = A} [ id , const x ]

  cancel-inj₂ : {x y : B} → _≡_ {A = A ⊎ B} (inj₂ x) (inj₂ y) → x ≡ y
  cancel-inj₂ {x = x} = cong {A = A ⊎ B} {B = B} [ const x , id ]

  -- _⊎_ preserves decidability of equality.

  module Dec (_≟A_ : Decidable-equality A)
             (_≟B_ : Decidable-equality B) where

    _≟_ : Decidable-equality (A ⊎ B)
    inj₁ x ≟ inj₁ y = ⊎-map (cong (inj₁ {B = B})) (λ x≢y → x≢y ∘ cancel-inj₁) (x ≟A y)
    inj₂ x ≟ inj₂ y = ⊎-map (cong (inj₂ {A = A})) (λ x≢y → x≢y ∘ cancel-inj₂) (x ≟B y)
    inj₁ x ≟ inj₂ y = no inj₁≢inj₂
    inj₂ x ≟ inj₁ y = no (inj₁≢inj₂ ∘ sym)

------------------------------------------------------------------------
-- Lists

module List {a} {A : Set a} where

  abstract

    -- The values [] and x ∷ xs are never equal.

    []≢∷ : ∀ {x : A} {xs} → [] ≢ x ∷ xs
    []≢∷ = Bool.true≢false ∘
             cong (λ { [] → true; (_ ∷ _) → false })

  -- The _∷_ constructor is cancellative in both arguments.

  private

    head? : A → List A → A
    head? x []      = x
    head? _ (x ∷ _) = x

    tail? : List A → List A
    tail? []       = []
    tail? (_ ∷ xs) = xs

  cancel-∷-head : ∀ {x y : A} {xs ys} → x ∷ xs ≡ y ∷ ys → x ≡ y
  cancel-∷-head {x} = cong (head? x)

  cancel-∷-tail : ∀ {x y : A} {xs ys} → x ∷ xs ≡ y ∷ ys → xs ≡ ys
  cancel-∷-tail = cong tail?

  abstract

    -- An η-like result for the cancellation lemmas.

    unfold-∷ : ∀ {x y : A} {xs ys} (eq : x ∷ xs ≡ y ∷ ys) →
               eq ≡ cong₂ _∷_ (cancel-∷-head eq) (cancel-∷-tail eq)
    unfold-∷ {x} eq =
      eq                                             ≡⟨ sym $ trans-reflʳ eq ⟩
      trans eq (refl _)                              ≡⟨ sym $ cong (trans eq) sym-refl ⟩
      trans eq (sym (refl _))                        ≡⟨ sym $ trans-reflˡ _ ⟩
      trans (refl _) (trans eq (sym (refl _)))       ≡⟨ sym $ cong-roughly-id (λ xs → head? x xs ∷ tail? xs)
                                                                              non-empty eq tt tt lemma₁ ⟩
      cong (λ xs → head? x xs ∷ tail? xs) eq         ≡⟨ lemma₂ _∷_ (head? x) tail? eq ⟩∎
      cong₂ _∷_ (cong (head? x) eq) (cong tail? eq)  ∎
      where
      non-empty : List A → Bool
      non-empty []      = false
      non-empty (_ ∷ _) = true

      lemma₁ : (xs : List A) →
               if non-empty xs then ⊤ else ⊥ →
               head? x xs ∷ tail? xs ≡ xs
      lemma₁ []      ()
      lemma₁ (_ ∷ _) _ = refl _

      lemma₂ : {A B C D : Set a} {x y : A}
               (f : B → C → D) (g : A → B) (h : A → C) →
               (eq : x ≡ y) →
               cong (λ x → f (g x) (h x)) eq ≡
               cong₂ f (cong g eq) (cong h eq)
      lemma₂ f g h =
        elim (λ eq → cong (λ x → f (g x) (h x)) eq ≡
                     cong₂ f (cong g eq) (cong h eq))
             (λ x → cong (λ x → f (g x) (h x)) (refl x)          ≡⟨ cong-refl (λ x → f (g x) (h x)) ⟩
                    refl (f (g x) (h x))                         ≡⟨ sym $ cong₂-refl f ⟩
                    cong₂ f (refl (g x)) (refl (h x))            ≡⟨ sym $ cong₂ (cong₂ f) (cong-refl g) (cong-refl h) ⟩∎
                    cong₂ f (cong g (refl x)) (cong h (refl x))  ∎)

  -- List preserves decidability of equality.

  module Dec (_≟A_ : Decidable-equality A) where

    _≟_ : Decidable-equality (List A)
    []       ≟ []       = yes (refl [])
    []       ≟ (_ ∷ _)  = no []≢∷
    (_ ∷ _)  ≟ []       = no ([]≢∷ ∘ sym)
    (x ∷ xs) ≟ (y ∷ ys) with x ≟A y
    ... | no  x≢y = no (x≢y ∘ cancel-∷-head)
    ... | yes x≡y with xs ≟ ys
    ...   | yes xs≡ys = yes (cong₂ _∷_ x≡y xs≡ys)
    ...   | no  xs≢ys = no  (xs≢ys ∘ cancel-∷-tail)

------------------------------------------------------------------------
-- Finite sets

module Fin where

  -- Equality of finite numbers is decidable.

  _≟_ : ∀ {n} → Decidable-equality (Fin n)
  _≟_ {zero}  = λ ()
  _≟_ {suc n} = ⊎.Dec._≟_ (λ _ _ → yes (refl tt)) (_≟_ {n})


==> anc/equality/src/Equality/Groupoid.agda <==
------------------------------------------------------------------------
-- The equality can be turned into a groupoid which is sometimes
-- commutative
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Equality.Groupoid
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open Derived-definitions-and-properties eq
open import Equality.Tactic eq
open import Groupoid eq
open import Prelude hiding (id; _∘_)

------------------------------------------------------------------------
-- _≡_ comes with a groupoid structure

groupoid : ∀ {a} (A : Set a) → Groupoid a a
groupoid A = record
  { Object = A
  ; _∼_    = _≡_

  ; id  = refl _
  ; _∘_ = flip trans
  ; _⁻¹ = sym

  ; left-identity  = trans-reflʳ
  ; right-identity = trans-reflˡ
  ; assoc          = λ z≡u y≡z x≡y → trans-assoc x≡y y≡z z≡u
  ; left-inverse   = trans-symʳ
  ; right-inverse  = trans-symˡ
  }

------------------------------------------------------------------------
-- In some cases transitivity is commutative

-- This proof is based on an informal proof due to Thierry Coquand,
-- based on a result from homotopy theory.

module Transitivity-commutative
  {a} {A : Set a} (e : A) (_∙_ : A → A → A)
  (left-identity  : ∀ x → (e ∙ x) ≡ x)
  (right-identity : ∀ x → (x ∙ e) ≡ x)
  where

  open Groupoid (groupoid A) hiding (left-identity; right-identity)

  abstract

    commutative : (p q : e ≡ e) → p ∘ q ≡ q ∘ p
    commutative p q =
      p ∘ q                                 ≡⟨ cong (_∘_ p) (lem₁ _) ⟩
      p ∘ (ri ∘ li ⁻¹ ∘ q′ ∘ li ∘ ri ⁻¹)    ≡⟨ prove (Trans (Trans (Trans (Trans (Trans (Sym (Lift ri)) (Lift li)) (Lift q′))
                                                                          (Sym (Lift li))) (Lift ri)) (Lift p))
                                                     (Trans (Trans (Sym (Lift ri))
                                                                              (Trans (Trans (Lift li) (Lift q′)) (Sym (Lift li))))
                                                            (Trans (Lift ri) (Lift p)))
                                                     (refl _) ⟩
      (p ∘ ri) ∘ (li ⁻¹ ∘ q′ ∘ li) ∘ ri ⁻¹  ≡⟨ cong₂ (λ p q → p ∘ q ∘ ri ⁻¹) (lem₂ _) (lem₃ _) ⟩
      (ri ∘ lc p) ∘ rc q′ ∘ ri ⁻¹           ≡⟨ prove (Trans (Trans (Sym (Lift ri)) (Lift (rc q′))) (Trans (Lift (lc p)) (Lift ri)))
                                                     (Trans (Trans (Sym (Lift ri)) (Trans (Lift (rc q′)) (Lift (lc p)))) (Lift ri))
                                                     (refl _) ⟩
      ri ∘ (lc p ∘ rc q′) ∘ ri ⁻¹           ≡⟨ cong (λ p → ri ∘ p ∘ ri ⁻¹) (lem₄ _ _) ⟩
      ri ∘ (rc q′ ∘ lc p) ∘ ri ⁻¹           ≡⟨ prove (Trans (Trans (Sym (Lift ri)) (Trans (Lift (lc p)) (Lift (rc q′)))) (Lift ri))
                                                     (Trans (Trans (Trans (Sym (Lift ri)) (Lift (lc p))) (Lift (rc q′))) (Lift ri))
                                                     (refl _) ⟩
      ri ∘ rc q′ ∘ (lc p ∘ ri ⁻¹)           ≡⟨ cong₂ (λ p q → ri ∘ p ∘ q) (sym (lem₃ _)) (lem₅ _) ⟩
      ri ∘ (li ⁻¹ ∘ q′ ∘ li) ∘ (ri ⁻¹ ∘ p)  ≡⟨ prove (Trans (Trans (Trans (Lift p) (Sym (Lift ri)))
                                                                   (Trans (Trans (Lift li) (Lift q′)) (Sym (Lift li))))
                                                            (Lift ri))
                                                     (Trans (Lift p) (Trans (Trans (Trans (Trans (Sym (Lift ri)) (Lift li)) (Lift q′))
                                                                                   (Sym (Lift li)))
                                                                            (Lift ri)))
                                                     (refl _) ⟩
      (ri ∘ li ⁻¹ ∘ q′ ∘ li ∘ ri ⁻¹) ∘ p    ≡⟨ cong (λ q → q ∘ p) (sym (lem₁ _)) ⟩∎
      q ∘ p                                 ∎
      where

      -- Abbreviations.

      li : ∀ {x} → (e ∙ x) ≡ x
      li = left-identity _

      ri : ∀ {x} → (x ∙ e) ≡ x
      ri = right-identity _

      q′ : e ≡ e
      q′ = li ∘ ri ⁻¹ ∘ q ∘ ri ∘ li ⁻¹

      lc : ∀ {x y} → x ≡ y → (x ∙ e) ≡ (y ∙ e)
      lc = cong (λ x → (x ∙ e))

      rc : ∀ {x y} → x ≡ y → (e ∙ x) ≡ (e ∙ y)
      rc = cong (λ y → (e ∙ y))

      -- Lemmas.

      lem₁ : (p : e ≡ e) →
             p ≡ ri ∘ li ⁻¹ ∘ (li ∘ ri ⁻¹ ∘ p ∘ ri ∘ li ⁻¹) ∘ li ∘ ri ⁻¹
      lem₁ p =
        p                                                          ≡⟨ prove (Lift p) (Trans (Trans Refl (Lift p)) Refl) (refl _) ⟩
        refl _ ∘ p ∘ refl _                                        ≡⟨ sym (cong₂ (λ q r → q ∘ p ∘ r)
                                                                                 (right-inverse _) (right-inverse _)) ⟩
        (ri ∘ ri ⁻¹) ∘ p ∘ (ri ∘ ri ⁻¹)                            ≡⟨ prove (Trans (Trans (Trans (Sym (Lift ri)) (Lift ri)) (Lift p))
                                                                                   (Trans (Sym (Lift ri)) (Lift ri)))
                                                                            (Trans (Trans (Trans (Trans (Trans (Trans
                                                                               (Sym (Lift ri)) Refl) (Lift ri)) (Lift p))
                                                                               (Sym (Lift ri))) Refl) (Lift ri))
                                                                            (refl _) ⟩
        ri ∘ refl _ ∘ ri ⁻¹ ∘ p ∘ ri ∘ refl _ ∘ ri ⁻¹              ≡⟨ sym (cong₂ (λ q r → ri ∘ q ∘ ri ⁻¹ ∘ p ∘ ri ∘ r ∘ ri ⁻¹)
                                                                                 (left-inverse _) (left-inverse _)) ⟩
        ri ∘ (li ⁻¹ ∘ li) ∘ ri ⁻¹ ∘ p ∘ ri ∘ (li ⁻¹ ∘ li) ∘ ri ⁻¹  ≡⟨ prove (Trans (Trans (Trans (Trans (Trans (Trans
                                                                               (Sym (Lift ri)) (Trans (Lift li) (Sym (Lift li))))
                                                                               (Lift ri)) (Lift p)) (Sym (Lift ri)))
                                                                               (Trans (Lift li) (Sym (Lift li)))) (Lift ri))
                                                                            (Trans (Trans (Trans (Trans
                                                                               (Sym (Lift ri)) (Lift li))
                                                                               (Trans (Trans (Trans (Trans
                                                                                  (Sym (Lift li)) (Lift ri)) (Lift p)) (Sym (Lift ri)))
                                                                                  (Lift li))) (Sym (Lift li))) (Lift ri))
                                                                            (refl _) ⟩∎
        ri ∘ li ⁻¹ ∘ (li ∘ ri ⁻¹ ∘ p ∘ ri ∘ li ⁻¹) ∘ li ∘ ri ⁻¹    ∎

      lem₂ : ∀ {x y} (p : x ≡ y) → p ∘ ri ≡ ri ∘ lc p
      lem₂ = elim (λ p → p ∘ ri ≡ ri ∘ lc p) λ _ →
        prove (Trans (Lift ri) Refl)
              (Trans (Cong (λ x → (x ∙ e)) Refl) (Lift ri))
              (refl _)

      lem₃ : ∀ {x y} (p : x ≡ y) → li ⁻¹ ∘ p ∘ li ≡ rc p
      lem₃ = elim (λ p → li ⁻¹ ∘ p ∘ li ≡ rc p) λ x →
        li ⁻¹ ∘ refl x ∘ li  ≡⟨ prove (Trans (Trans (Lift li) Refl) (Sym (Lift li)))
                                      (Trans (Lift li) (Sym (Lift li)))
                                      (refl _) ⟩
        li ⁻¹ ∘ li           ≡⟨ left-inverse _ ⟩
        refl (e ∙ x)         ≡⟨ prove Refl (Cong (λ y → (e ∙ y)) Refl) (refl _) ⟩∎
        rc (refl x)          ∎

      lem₄ : (p q : e ≡ e) → lc p ∘ rc q ≡ rc q ∘ lc p
      lem₄ p q = elim
        (λ {x y} x≡y → lc x≡y ∘ cong (λ z → (x ∙ z)) q ≡
                       cong (λ z → (y ∙ z)) q ∘ lc x≡y)
        (λ x → prove (Trans (Cong (λ z → x ∙ z) (Lift q))
                            (Cong (λ x → x ∙ e) Refl))
                     (Trans (Cong (λ x → x ∙ e) Refl)
                            (Cong (λ z → x ∙ z) (Lift q)))
                     (refl _))
        p

      lem₅ : ∀ {x y} (p : x ≡ y) → lc p ∘ ri ⁻¹ ≡ ri ⁻¹ ∘ p
      lem₅ = elim (λ p → lc p ∘ ri ⁻¹ ≡ ri ⁻¹ ∘ p) λ _ →
        prove (Trans (Sym (Lift ri)) (Cong (λ x → (x ∙ e)) Refl))
              (Trans Refl (Sym (Lift ri)))
              (refl _)

-- In particular, groupoid (Ω n X x) is commutative for n greater than
-- or equal to 2.

mutual

  Ω : ℕ → ∀ {x} (X : Set x) → X → Set x
  Ω zero    X x = X
  Ω (suc n) X x = Ω-elem n x ≡ Ω-elem n x

  Ω-elem : ∀ n {x} {X : Set x} (x : X) → Ω n X x
  Ω-elem zero    x = x
  Ω-elem (suc n) x = refl (Ω-elem n x)

Ω[2+n]-commutative : ∀ {ℓ} {X : Set ℓ} {x : X} {n} →
  let open Groupoid (groupoid (Ω (2 + n) X x)) in
  (p q : Ω (3 + n) X x) → p ∘ q ≡ q ∘ p
Ω[2+n]-commutative {X = X} {x} {n} p q =
  Transitivity-commutative.commutative
    id _∘_ left-identity right-identity p q
  where open Groupoid (groupoid (Ω (1 + n) X x))


==> anc/equality/src/Equality/Instances-isomorphic.agda <==
------------------------------------------------------------------------
-- All instances of the equality axioms are isomorphic
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Equality.Instances-isomorphic where

import Bijection
open import Equality
open import Prelude

-- One of the instances is used to define what "isomorphic" means.

all-instances-isomorphic :
  ∀ {refl₁ refl₂}
  (eq₁ : ∀ {a p} → Equality-with-J a p refl₁)
  (eq₂ : ∀ {a p} → Equality-with-J a p refl₂) →
  let open Bijection eq₁ in
  ∀ {a} {A : Set a} {x y : A} →
  Reflexive-relation′._≡_ refl₁ x y ↔ Reflexive-relation′._≡_ refl₂ x y
all-instances-isomorphic {refl₁} {refl₂} eq₁ eq₂ = record
  { surjection = record
    { logical-equivalence = record
      { to   = to refl₂ eq₁
      ; from = to refl₁ eq₂
      }
    ; right-inverse-of = λ x≡y → to refl₁ eq₂ (to∘to _ _ eq₂ eq₁ x≡y)
    }
  ; left-inverse-of = to∘to _ _ eq₁ eq₂
  }
  where
  open Reflexive-relation′
  open Equality-with-J′ hiding (_≡_; refl)

  to : ∀ {refl₁} refl₂ (eq₁ : ∀ {a p} → Equality-with-J a p refl₁)
       {a} {A : Set a} {x y : A} →
       _≡_ refl₁ x y → _≡_ refl₂ x y
  to refl₂ eq₁ {x = x} x≡y = subst eq₁ (_≡_ refl₂ x) x≡y (refl refl₂ x)

  to∘to : ∀ refl₁ refl₂
          (eq₁ : ∀ {a p} → Equality-with-J a p refl₁)
          (eq₂ : ∀ {a p} → Equality-with-J a p refl₂) →
          ∀ {a} {A : Set a} {x y : A} (x≡y : _≡_ refl₁ x y) →
          _≡_ refl₁ (to refl₁ eq₂ (to refl₂ eq₁ x≡y)) x≡y
  to∘to refl₁ refl₂ eq₁ eq₂ = elim eq₁
    (λ {x y} x≡y → _≡_ refl₁ (to refl₁ eq₂ (to refl₂ eq₁ x≡y)) x≡y)
    (λ x → to refl₁ eq₂ (to refl₂ eq₁ (refl refl₁ x))  ≡⟨ cong eq₁ (to refl₁ eq₂) (subst-refl eq₁ (_≡_ refl₂ x) (refl refl₂ x)) ⟩
           to refl₁ eq₂ (refl refl₂ x)                 ≡⟨ to refl₁ eq₂ $ subst-refl eq₂ (_≡_ refl₁ x) (refl refl₁ x) ⟩∎
           refl refl₁ x                                ∎)
    where
    open Derived-definitions-and-properties eq₁
      using (step-≡; finally)


==> anc/equality/src/Equality/Propositional.agda <==
------------------------------------------------------------------------
-- Propositional equality
------------------------------------------------------------------------

{-# OPTIONS --without-K --rewriting #-}

module Equality.Propositional where

open import Equality
open import Logical-equivalence hiding (_∘_)
open import Prelude

------------------------------------------------------------------------
-- Equality

open import Agda.Builtin.Equality public using (_≡_; refl)

{-# BUILTIN REWRITE _≡_ #-}

private

  refl′ : ∀ {a} {A : Set a} (x : A) → x ≡ x
  refl′ x = refl

  elim : ∀ {a p} {A : Set a} (P : {x y : A} → x ≡ y → Set p) →
         (∀ x → P (refl′ x)) →
         ∀ {x y} (x≡y : x ≡ y) → P x≡y
  elim P r refl = r _

  elim-refl : ∀ {a p} {A : Set a} (P : {x y : A} → x ≡ y → Set p)
              (r : ∀ x → P (refl′ x)) {x} →
              elim P r (refl′ x) ≡ r x
  elim-refl P r = refl

------------------------------------------------------------------------
-- Various derived definitions and properties

reflexive-relation : ∀ ℓ → Reflexive-relation ℓ
Reflexive-relation._≡_  (reflexive-relation _) = _≡_
Reflexive-relation.refl (reflexive-relation _) = refl′

equality-with-J : ∀ {a p} → Equality-with-J a p reflexive-relation
Equality-with-J.elim      equality-with-J = elim
Equality-with-J.elim-refl equality-with-J = elim-refl

open Derived-definitions-and-properties equality-with-J public
  hiding (_≡_; refl)


==> anc/equality/src/Equality/Tactic.agda <==
------------------------------------------------------------------------
-- A simple tactic for proving equality of equality proofs
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Equality.Tactic
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open Derived-definitions-and-properties eq
open import Prelude hiding (Level; lift; lower)

------------------------------------------------------------------------
-- Equality expressions

-- Equality expressions.
--
-- Note that the presence of the Refl constructor means that Eq is a
-- definition of equality with a concrete, evaluating eliminator.

data Eq {a} {A : Set a} : A → A → Set (lsuc a) where
  Lift  : ∀ {x y} (x≡y : x ≡ y) → Eq x y
  Refl  : ∀ {x} → Eq x x
  Sym   : ∀ {x y} (x≈y : Eq x y) → Eq y x
  Trans : ∀ {x y z} (x≈y : Eq x y) (y≈z : Eq y z) → Eq x z
  Cong  : ∀ {B : Set a} {x y}
          (f : B → A) (x≈y : Eq x y) → Eq (f x) (f y)

-- Semantics.

⟦_⟧ : ∀ {a} {A : Set a} {x y : A} → Eq x y → x ≡ y
⟦ Lift x≡y      ⟧ = x≡y
⟦ Refl          ⟧ = refl _
⟦ Sym x≈y       ⟧ = sym ⟦ x≈y ⟧
⟦ Trans x≈y y≈z ⟧ = trans ⟦ x≈y ⟧ ⟦ y≈z ⟧
⟦ Cong f x≈y    ⟧ = cong f ⟦ x≈y ⟧

-- A derived combinator.

Cong₂ : ∀ {a} {A B C : Set a} (f : A → B → C) {x y : A} {u v : B} →
        Eq x y → Eq u v → Eq (f x u) (f y v)
Cong₂ f {y = y} {u} x≈y u≈v =
  Trans (Cong (flip f u) x≈y) (Cong (f y) u≈v)

private

  Cong₂-correct :
    ∀ {a} {A B C : Set a} (f : A → B → C) {x y : A} {u v : B}
    (x≈y : Eq x y) (u≈v : Eq u v) →
    ⟦ Cong₂ f x≈y u≈v ⟧ ≡ cong₂ f ⟦ x≈y ⟧ ⟦ u≈v ⟧
  Cong₂-correct f x≈y u≈v = refl _

------------------------------------------------------------------------
-- Simplified expressions

private

  -- The simplified expressions are stratified into three levels.

  data Level : Set where
    upper middle lower : Level

  data EqS {a} {A : Set a} : Level → A → A → Set (lsuc a) where

    -- Bottom layer: a single use of congruence applied to an actual
    -- equality.

    Cong : {B : Set a} {x y : B} (f : B → A) (x≡y : x ≡ y) →
           EqS lower (f x) (f y)

    -- Middle layer: at most one use of symmetry.

    No-Sym : ∀ {x y} (x≈y : EqS lower x y) → EqS middle x y
    Sym    : ∀ {x y} (x≈y : EqS lower x y) → EqS middle y x

    -- Uppermost layer: a sequence of equalities, combined using
    -- transitivity and a single use of reflexivity.

    Refl : ∀ {x} → EqS upper x x
    Cons : ∀ {x y z} (x≈y : EqS middle x y) (y≈z : EqS upper y z) →
           EqS upper x z

  -- Semantics of simplified expressions.

  ⟦_⟧S : ∀ {ℓ a} {A : Set a} {x y : A} → EqS ℓ x y → x ≡ y
  ⟦ Cong f x≡y   ⟧S = cong f x≡y
  ⟦ No-Sym x≈y   ⟧S =     ⟦ x≈y ⟧S
  ⟦ Sym    x≈y   ⟧S = sym ⟦ x≈y ⟧S
  ⟦ Refl         ⟧S = refl _
  ⟦ Cons x≈y y≈z ⟧S = trans ⟦ x≈y ⟧S ⟦ y≈z ⟧S

------------------------------------------------------------------------
-- Manipulation of expressions

private

  lift : ∀ {a} {A : Set a} {x y : A} →
         x ≡ y → EqS upper x y
  lift x≡y = Cons (No-Sym (Cong id x≡y)) Refl

  abstract

    lift-correct : ∀ {a} {A : Set a} {x y : A}
                   (x≡y : x ≡ y) → x≡y ≡ ⟦ lift x≡y ⟧S
    lift-correct x≡y =
      x≡y                           ≡⟨ cong-id _ ⟩
      cong id x≡y                   ≡⟨ sym (trans-reflʳ _) ⟩∎
      trans (cong id x≡y) (refl _)  ∎

  snoc : ∀ {a} {A : Set a} {x y z : A} →
         EqS upper x y → EqS middle y z → EqS upper x z
  snoc Refl           y≈z = Cons y≈z Refl
  snoc (Cons x≈y y≈z) z≈u = Cons x≈y (snoc y≈z z≈u)

  abstract

    snoc-correct :
      ∀ {a} {A : Set a} {x y z : A} {x≡y y≡z}
      (z≈y : EqS upper z y) (y≈x : EqS middle y x) →
      sym y≡z ≡ ⟦ z≈y ⟧S → sym x≡y ≡ ⟦ y≈x ⟧S →
      sym (trans x≡y y≡z) ≡ ⟦ snoc z≈y y≈x ⟧S
    snoc-correct {x≡y = x≡y} {y≡z} Refl y≈z h₁ h₂ =
      sym (trans x≡y y≡z)        ≡⟨ sym-trans _ _ ⟩
      trans (sym y≡z) (sym x≡y)  ≡⟨ cong₂ trans h₁ h₂ ⟩
      trans (refl _) ⟦ y≈z ⟧S    ≡⟨ trans-reflˡ _ ⟩
      ⟦ y≈z ⟧S                   ≡⟨ sym (trans-reflʳ _) ⟩∎
      trans ⟦ y≈z ⟧S (refl _)    ∎
    snoc-correct {x≡y = x≡y} {y≡z} (Cons x≈y y≈z) z≈u h₁ h₂ =
      sym (trans x≡y y≡z)                                    ≡⟨ sym-trans _ _ ⟩
      trans (sym y≡z) (sym x≡y)                              ≡⟨ cong₂ trans h₁ (refl (sym x≡y)) ⟩
      trans (trans ⟦ x≈y ⟧S ⟦ y≈z ⟧S) (sym x≡y)              ≡⟨ trans-assoc _ _ _ ⟩
      trans ⟦ x≈y ⟧S (trans ⟦ y≈z ⟧S (sym x≡y))              ≡⟨ cong (trans ⟦ x≈y ⟧S) $
                                                                  cong₂ trans (sym (sym-sym ⟦ y≈z ⟧S)) (refl (sym x≡y)) ⟩
      trans ⟦ x≈y ⟧S (trans (sym (sym ⟦ y≈z ⟧S)) (sym x≡y))  ≡⟨ cong (trans _) $ sym (sym-trans x≡y (sym ⟦ y≈z ⟧S)) ⟩
      trans ⟦ x≈y ⟧S (sym (trans x≡y (sym ⟦ y≈z ⟧S)))        ≡⟨ cong (trans _) $ snoc-correct y≈z z≈u (sym-sym _) h₂ ⟩∎
      trans ⟦ x≈y ⟧S ⟦ snoc y≈z z≈u ⟧S                       ∎

  append : ∀ {a} {A : Set a} {x y z : A} →
           EqS upper x y → EqS upper y z → EqS upper x z
  append Refl           x≈y = x≈y
  append (Cons x≈y y≈z) z≈u = Cons x≈y (append y≈z z≈u)

  abstract

    append-correct :
      ∀ {a} {A : Set a} {x y z : A} {x≡y y≡z}
      (x≈y : EqS upper x y) (y≈z : EqS upper y z) →
      x≡y ≡ ⟦ x≈y ⟧S → y≡z ≡ ⟦ y≈z ⟧S →
      trans x≡y y≡z ≡ ⟦ append x≈y y≈z ⟧S
    append-correct {x≡y = x≡y} {y≡z} Refl x≈y h₁ h₂ =
      trans x≡y y≡z            ≡⟨ cong₂ trans h₁ h₂ ⟩
      trans (refl _) ⟦ x≈y ⟧S  ≡⟨ trans-reflˡ _ ⟩∎
      ⟦ x≈y ⟧S                 ∎
    append-correct {x≡y = x≡z} {z≡u} (Cons x≈y y≈z) z≈u h₁ h₂ =
      trans x≡z z≡u                        ≡⟨ cong₂ trans h₁ (refl z≡u) ⟩
      trans (trans ⟦ x≈y ⟧S ⟦ y≈z ⟧S) z≡u  ≡⟨ trans-assoc _ _ _ ⟩
      trans ⟦ x≈y ⟧S (trans ⟦ y≈z ⟧S z≡u)  ≡⟨ cong (trans _) $ append-correct y≈z z≈u (refl _) h₂ ⟩∎
      trans ⟦ x≈y ⟧S ⟦ append y≈z z≈u ⟧S   ∎

  map-sym : ∀ {a} {A : Set a} {x y : A} →
            EqS middle x y → EqS middle y x
  map-sym (No-Sym x≈y) = Sym    x≈y
  map-sym (Sym    x≈y) = No-Sym x≈y

  abstract

    map-sym-correct :
      ∀ {a} {A : Set a} {x y : A} {x≡y}
      (x≈y : EqS middle x y) →
      x≡y ≡ ⟦ x≈y ⟧S → sym x≡y ≡ ⟦ map-sym x≈y ⟧S
    map-sym-correct {x≡y = x≡y} (No-Sym x≈y) h =
      sym x≡y       ≡⟨ cong sym h ⟩∎
      sym ⟦ x≈y ⟧S  ∎
    map-sym-correct {x≡y = x≡y} (Sym x≈y) h =
      sym x≡y             ≡⟨ cong sym h ⟩
      sym (sym ⟦ x≈y ⟧S)  ≡⟨ sym-sym _ ⟩∎
      ⟦ x≈y ⟧S            ∎

  reverse : ∀ {a} {A : Set a} {x y : A} →
            EqS upper x y → EqS upper y x
  reverse Refl           = Refl
  reverse (Cons x≈y y≈z) = snoc (reverse y≈z) (map-sym x≈y)

  abstract

    reverse-correct :
      ∀ {a} {A : Set a} {x y : A} {x≡y}
      (x≈y : EqS upper x y) →
      x≡y ≡ ⟦ x≈y ⟧S → sym x≡y ≡ ⟦ reverse x≈y ⟧S
    reverse-correct {x≡y = x≡y} Refl h =
      sym x≡y       ≡⟨ cong sym h ⟩
      sym (refl _)  ≡⟨ sym-refl ⟩∎
      refl _        ∎
    reverse-correct {x≡y = x≡y} (Cons x≈y y≈z) h =
      sym x≡y                                ≡⟨ cong sym h ⟩
      sym (trans ⟦ x≈y ⟧S ⟦ y≈z ⟧S)          ≡⟨ snoc-correct (reverse y≈z) _
                                                             (reverse-correct y≈z (refl _))
                                                             (map-sym-correct x≈y (refl _)) ⟩∎
      ⟦ snoc (reverse y≈z) (map-sym x≈y) ⟧S  ∎

  map-cong : ∀ {ℓ a} {A B : Set a} {x y : A}
             (f : A → B) →
             EqS ℓ x y → EqS ℓ (f x) (f y)
  map-cong {lower}  f (Cong g x≡y)   = Cong (f ∘ g) x≡y
  map-cong {middle} f (No-Sym x≈y)   = No-Sym (map-cong f x≈y)
  map-cong {middle} f (Sym    y≈x)   = Sym (map-cong f y≈x)
  map-cong {upper}  f Refl           = Refl
  map-cong {upper}  f (Cons x≈y y≈z) =
    Cons (map-cong f x≈y) (map-cong f y≈z)

  abstract

    map-cong-correct :
      ∀ {ℓ a} {A B : Set a} {x y : A} (f : A → B) {x≡y}
      (x≈y : EqS ℓ x y) →
      x≡y ≡ ⟦ x≈y ⟧S → cong f x≡y ≡ ⟦ map-cong f x≈y ⟧S
    map-cong-correct {lower}  f {gx≡gy} (Cong g x≡y)   h = cong f gx≡gy         ≡⟨ cong (cong f) h ⟩
                                                           cong f (cong g x≡y)  ≡⟨ cong-∘ f g _ ⟩∎
                                                           cong (f ∘ g) x≡y     ∎
    map-cong-correct {middle} f {x≡y}   (No-Sym x≈y)   h = cong f x≡y           ≡⟨ map-cong-correct f x≈y h ⟩∎
                                                           ⟦ map-cong f x≈y ⟧S  ∎
    map-cong-correct {middle} f {x≡y}   (Sym    y≈x)   h = cong f x≡y               ≡⟨ cong (cong f) h ⟩
                                                           cong f (sym ⟦ y≈x ⟧S)    ≡⟨ cong-sym f _ ⟩
                                                           sym (cong f ⟦ y≈x ⟧S)    ≡⟨ cong sym (map-cong-correct f y≈x (refl _)) ⟩∎
                                                           sym ⟦ map-cong f y≈x ⟧S  ∎
    map-cong-correct {upper}  f {x≡y}    Refl          h = cong f x≡y       ≡⟨ cong (cong f) h ⟩
                                                           cong f (refl _)  ≡⟨ cong-refl f ⟩∎
                                                           refl _           ∎
    map-cong-correct {upper}  f {x≡y}   (Cons x≈y y≈z) h =
      cong f x≡y                                     ≡⟨ cong (cong f) h ⟩
      cong f (trans ⟦ x≈y ⟧S ⟦ y≈z ⟧S)               ≡⟨ cong-trans f _ _ ⟩
      trans (cong f ⟦ x≈y ⟧S) (cong f ⟦ y≈z ⟧S)      ≡⟨ cong₂ trans (map-cong-correct f x≈y (refl _))
                                                                    (map-cong-correct f y≈z (refl _)) ⟩∎
      trans ⟦ map-cong f x≈y ⟧S ⟦ map-cong f y≈z ⟧S  ∎

-- Equality-preserving simplifier.

simplify : ∀ {a} {A : Set a} {x y : A} →
           Eq x y → EqS upper x y
simplify (Lift x≡y)      = lift x≡y
simplify Refl            = Refl
simplify (Sym x≡y)       = reverse (simplify x≡y)
simplify (Trans x≡y y≡z) = append (simplify x≡y) (simplify y≡z)
simplify (Cong f x≡y)    = map-cong f (simplify x≡y)

abstract

  simplify-correct :
    ∀ {a} {A : Set a} {x y : A}
    (x≈y : Eq x y) → ⟦ x≈y ⟧ ≡ ⟦ simplify x≈y ⟧S
  simplify-correct (Lift x≡y)      = lift-correct x≡y
  simplify-correct Refl            = refl _
  simplify-correct (Sym x≈y)       = reverse-correct (simplify x≈y)
                                       (simplify-correct x≈y)
  simplify-correct (Trans x≈y y≈z) = append-correct (simplify x≈y) _
                                       (simplify-correct x≈y)
                                       (simplify-correct y≈z)
  simplify-correct (Cong f x≈y)    = map-cong-correct f (simplify x≈y)
                                       (simplify-correct x≈y)

------------------------------------------------------------------------
-- Tactic

abstract

  -- Simple tactic for proving equality of equality proofs.

  prove : ∀ {a} {A : Set a} {x y : A} (x≡y x≡y′ : Eq x y) →
          ⟦ simplify x≡y ⟧S ≡ ⟦ simplify x≡y′ ⟧S →
          ⟦ x≡y ⟧ ≡ ⟦ x≡y′ ⟧
  prove x≡y x≡y′ hyp =
    ⟦ x≡y ⟧             ≡⟨ simplify-correct x≡y ⟩
    ⟦ simplify x≡y  ⟧S  ≡⟨ hyp ⟩
    ⟦ simplify x≡y′ ⟧S  ≡⟨ sym (simplify-correct x≡y′) ⟩∎
    ⟦ x≡y′ ⟧            ∎

------------------------------------------------------------------------
-- Some examples

private
  module Examples {A : Set} {x y : A} (x≡y : x ≡ y) where

    ex₁ : trans (refl x) (sym (sym x≡y)) ≡ x≡y
    ex₁ = prove (Trans Refl (Sym (Sym (Lift x≡y)))) (Lift x≡y) (refl _)

    ex₂ : cong proj₂ (sym (cong (_,_ x) x≡y)) ≡ sym x≡y
    ex₂ = prove (Cong proj₂ (Sym (Cong (_,_ x) (Lift x≡y))))
                (Sym (Lift x≡y))
                (refl _)

-- Non-examples: The tactic cannot prove trans-symˡ or trans-symʳ.


==> anc/equality/src/Equivalence.agda <==
------------------------------------------------------------------------
-- Equivalences
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Partly based on Voevodsky's work on so-called univalent
-- foundations.

open import Equality

module Equivalence
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq as Bijection hiding (id; _∘_; inverse)
open Derived-definitions-and-properties eq
open import Equality.Decidable-UIP eq using (propositional-identity⇒set)
open import Equality.Decision-procedures eq
open import Groupoid eq
open import H-level eq as H-level
open import H-level.Closure eq
open import Injection eq using (_↣_; module _↣_; Injective)
open import Logical-equivalence as L-eq hiding (id; _∘_; inverse)
open import Nat eq
open import Preimage eq as Preimage using (_⁻¹_)
open import Prelude as P hiding (id) renaming (_∘_ to _⊚_)
open import Surjection eq as Surjection using (_↠_; module _↠_)

------------------------------------------------------------------------
-- Is-equivalence

-- A function f is an equivalence if all preimages under f are
-- contractible.

Is-equivalence : ∀ {a b} {A : Set a} {B : Set b} →
                 (A → B) → Set (a ⊔ b)
Is-equivalence f = ∀ y → Contractible (f ⁻¹ y)

abstract

  -- Is-equivalence f is a proposition, assuming extensional equality.

  propositional :
    ∀ {a b} → Extensionality (a ⊔ b) (a ⊔ b) →
    {A : Set a} {B : Set b} (f : A → B) →
    Is-proposition (Is-equivalence f)
  propositional {a} ext f =
    Π-closure (lower-extensionality a lzero ext) 1 λ _ →
      Contractible-propositional ext

  -- If the domain is contractible and the codomain is propositional,
  -- then Is-equivalence f is contractible.

  sometimes-contractible :
    ∀ {a b} → Extensionality (a ⊔ b) (a ⊔ b) →
    {A : Set a} {B : Set b} {f : A → B} →
    Contractible A → Is-proposition B →
    Contractible (Is-equivalence f)
  sometimes-contractible {a} ext A-contr B-prop =
    Π-closure (lower-extensionality a lzero ext) 0 λ _ →
      cojoin ext (Σ-closure 0 A-contr (λ _ → B-prop _ _))

  -- Is-equivalence f is not always contractible.

  not-always-contractible₁ :
    ∀ {a b} →
    ∃ λ (A : Set a) → ∃ λ (B : Set b) → ∃ λ (f : A → B) →
      Is-proposition A × Contractible B ×
      ¬ Contractible (Is-equivalence f)
  not-always-contractible₁ =
    ⊥ ,
    ↑ _ ⊤ ,
    const (lift tt) ,
    ⊥-propositional ,
    ↑-closure 0 ⊤-contractible ,
    λ c → ⊥-elim (proj₁ (proj₁ (proj₁ c (lift tt))))

  not-always-contractible₂ :
    ∀ {a b} →
    ∃ λ (A : Set a) → ∃ λ (B : Set b) → ∃ λ (f : A → B) →
      Contractible A × Is-set B ×
      ¬ Contractible (Is-equivalence f)
  not-always-contractible₂ =
    ↑ _ ⊤ ,
    ↑ _ Bool ,
    const (lift true) ,
    ↑-closure 0 ⊤-contractible ,
    ↑-closure 2 Bool-set ,
    λ c → Bool.true≢false (cong lower
            (proj₂ (proj₁ (proj₁ c (lift false)))))

-- Is-equivalence respects extensional equality.

respects-extensional-equality :
  ∀ {a b} {A : Set a} {B : Set b} {f g : A → B} →
  (∀ x → f x ≡ g x) →
  Is-equivalence f → Is-equivalence g
respects-extensional-equality f≡g f-eq = λ b →
  H-level.respects-surjection
    (_↔_.surjection (Preimage.respects-extensional-equality f≡g))
    0
    (f-eq b)

abstract

  -- If Σ-map id f is an equivalence, then f is also an equivalence.

  drop-Σ-map-id :
    ∀ {a b} {A : Set a} {B C : A → Set b} (f : ∀ {x} → B x → C x) →
    Is-equivalence {A = Σ A B} {B = Σ A C} (Σ-map P.id f) →
    ∀ x → Is-equivalence (f {x = x})
  drop-Σ-map-id {b = b} {A} {B} {C} f eq x z =
    H-level.respects-surjection surj 0 (eq (x , z))
    where
    map-f : Σ A B → Σ A C
    map-f = Σ-map P.id f

    to-P : ∀ {x y} {p : ∃ C} → (x , f y) ≡ p → Set b
    to-P {y = y} {p} _ = ∃ λ y′ → f y′ ≡ proj₂ p

    to : map-f ⁻¹ (x , z) → f ⁻¹ z
    to ((x′ , y) , eq) = elim¹ to-P (y , refl (f y)) eq

    from : f ⁻¹ z → map-f ⁻¹ (x , z)
    from (y , eq) = (x , y) , cong (_,_ x) eq

    to∘from : ∀ p → to (from p) ≡ p
    to∘from (y , eq) = elim¹
      (λ {z′} (eq : f y ≡ z′) →
         _≡_ {A = ∃ λ (y : B x) → f y ≡ z′}
             (elim¹ to-P (y , refl (f y)) (cong (_,_ x) eq))
             (y , eq))
      (elim¹ to-P (y , refl (f y)) (cong (_,_ x) (refl (f y)))  ≡⟨ cong (elim¹ to-P (y , refl (f y))) $
                                                                        cong-refl (_,_ x) {x = f y} ⟩
       elim¹ to-P (y , refl (f y)) (refl (x , f y))             ≡⟨ elim¹-refl to-P _ ⟩∎
       (y , refl (f y))                                         ∎)
      eq

    surj : map-f ⁻¹ (x , z) ↠ f ⁻¹ z
    surj = record
      { logical-equivalence = record { to = to; from = from }
      ; right-inverse-of    = to∘from
      }

------------------------------------------------------------------------
-- _≃_

-- Equivalences.

infix 4 _≃_

record _≃_ {a b} (A : Set a) (B : Set b) : Set (a ⊔ b) where
  constructor ⟨_,_⟩
  field
    to             : A → B
    is-equivalence : Is-equivalence to

  -- Equivalent sets are isomorphic.

  from : B → A
  from y = proj₁ (proj₁ (is-equivalence y))

  right-inverse-of : ∀ x → to (from x) ≡ x
  right-inverse-of x = proj₂ (proj₁ (is-equivalence x))

  abstract

    left-inverse-of : ∀ x → from (to x) ≡ x
    left-inverse-of x =
      cong (proj₁ {B = λ x′ → to x′ ≡ to x}) (
        proj₁ (is-equivalence (to x))  ≡⟨ proj₂ (is-equivalence (to x)) (x , refl (to x)) ⟩∎
        (x , refl (to x))              ∎)

  bijection : A ↔ B
  bijection = record
    { surjection = record
      { logical-equivalence = record
        { to   = to
        ; from = from
        }
      ; right-inverse-of = right-inverse-of
      }
    ; left-inverse-of = left-inverse-of
    }

  open _↔_ bijection public
    hiding (from; to; right-inverse-of; left-inverse-of)

  abstract

    -- All preimages of an element under the equivalence are equal.

    irrelevance : ∀ y (p : to ⁻¹ y) → (from y , right-inverse-of y) ≡ p
    irrelevance y = proj₂ (is-equivalence y)

    -- The two proofs left-inverse-of and right-inverse-of are
    -- related.

    left-right-lemma :
      ∀ x → cong to (left-inverse-of x) ≡ right-inverse-of (to x)
    left-right-lemma x =
      lemma₁ to _ _ (lemma₂ (irrelevance (to x) (x , refl (to x))))
      where
      lemma₁ : {x y : A} (f : A → B) (p : x ≡ y) (q : f x ≡ f y) →
               refl (f y) ≡ trans (cong f (sym p)) q →
               cong f p ≡ q
      lemma₁ f = elim
        (λ {x y} p → ∀ q → refl (f y) ≡ trans (cong f (sym p)) q →
                           cong f p ≡ q)
        (λ x q hyp →
           cong f (refl x)                  ≡⟨ cong-refl f ⟩
           refl (f x)                       ≡⟨ hyp ⟩
           trans (cong f (sym (refl x))) q  ≡⟨ cong (λ p → trans (cong f p) q) sym-refl ⟩
           trans (cong f (refl x)) q        ≡⟨ cong (λ p → trans p q) (cong-refl f) ⟩
           trans (refl (f x)) q             ≡⟨ trans-reflˡ _ ⟩∎
           q                                ∎)

      lemma₂ : ∀ {f : A → B} {y} {f⁻¹y₁ f⁻¹y₂ : f ⁻¹ y}
               (p : f⁻¹y₁ ≡ f⁻¹y₂) →
               proj₂ f⁻¹y₂ ≡
               trans (cong f (sym (cong (proj₁ {B = λ x → f x ≡ y}) p)))
                     (proj₂ f⁻¹y₁)
      lemma₂ {f} {y} =
        let pr = proj₁ {B = λ x → f x ≡ y} in
        elim {A = f ⁻¹ y}
          (λ {f⁻¹y₁ f⁻¹y₂} p →
             proj₂ f⁻¹y₂ ≡
               trans (cong f (sym (cong pr p))) (proj₂ f⁻¹y₁))
          (λ f⁻¹y →
             proj₂ f⁻¹y                                               ≡⟨ sym $ trans-reflˡ _ ⟩
             trans (refl (f (proj₁ f⁻¹y))) (proj₂ f⁻¹y)               ≡⟨ cong (λ p → trans p (proj₂ f⁻¹y)) (sym (cong-refl f)) ⟩
             trans (cong f (refl (proj₁ f⁻¹y))) (proj₂ f⁻¹y)          ≡⟨ cong (λ p → trans (cong f p) (proj₂ f⁻¹y)) (sym sym-refl) ⟩
             trans (cong f (sym (refl (proj₁ f⁻¹y)))) (proj₂ f⁻¹y)    ≡⟨ cong (λ p → trans (cong f (sym p)) (proj₂ f⁻¹y))
                                                                              (sym (cong-refl pr)) ⟩∎
             trans (cong f (sym (cong pr (refl f⁻¹y)))) (proj₂ f⁻¹y)  ∎)

    right-left-lemma :
      ∀ x → cong from (right-inverse-of x) ≡ left-inverse-of (from x)
    right-left-lemma x = subst
      (λ x → cong from (right-inverse-of x) ≡ left-inverse-of (from x))
      (right-inverse-of x)
      (let y = from x in

       cong from (right-inverse-of (to y))                          ≡⟨ cong (cong from) $ sym $ left-right-lemma y ⟩
       cong from (cong to (left-inverse-of y))                      ≡⟨ cong-∘ from to _ ⟩
       cong (from ⊚ to) (left-inverse-of y)                         ≡⟨ cong-roughly-id (from ⊚ to) (λ _ → true) (left-inverse-of y)
                                                                                       _ _ (λ z _ → left-inverse-of z) ⟩
       trans (left-inverse-of (from (to y)))
             (trans (left-inverse-of y) (sym (left-inverse-of y)))  ≡⟨ cong (trans _) $ trans-symʳ _ ⟩
       trans (left-inverse-of (from (to y))) (refl _)               ≡⟨ trans-reflʳ _ ⟩∎
       left-inverse-of (from (to y))                                ∎)

-- Equivalences are isomorphic to pairs.

≃-as-Σ : ∀ {a b} {A : Set a} {B : Set b} →
         A ≃ B ↔ ∃ λ (f : A → B) → Is-equivalence f
≃-as-Σ = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { ⟨ f , is ⟩ → f , is }
      ; from = uncurry ⟨_,_⟩
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = refl
  }

-- Bijections are equivalences.

↔⇒≃ : ∀ {a b} {A : Set a} {B : Set b} → A ↔ B → A ≃ B
↔⇒≃ A↔B = record
  { to             = to
  ; is-equivalence = λ y →
      (from y , right-inverse-of y) , irrelevance y
  }
  where
  open _↔_ A↔B using (to; from)

  is-equivalence : Is-equivalence to
  is-equivalence = Preimage.bijection⁻¹-contractible A↔B

  right-inverse-of : ∀ x → to (from x) ≡ x
  right-inverse-of = proj₂ ⊚ proj₁ ⊚ is-equivalence

  irrelevance : ∀ y (p : to ⁻¹ y) → (from y , right-inverse-of y) ≡ p
  irrelevance = proj₂ ⊚ is-equivalence

-- The function subst is an equivalence family.

subst-as-equivalence :
  ∀ {a p} {A : Set a} (P : A → Set p) {x y : A} (x≡y : x ≡ y) →
  P x ≃ P y
subst-as-equivalence P {y = y} x≡y = ↔⇒≃ (record
  { surjection = record
    { logical-equivalence = record
      { to   = subst P x≡y
      ; from = subst P (sym x≡y)
      }
    ; right-inverse-of = subst-subst-sym P x≡y
    }
  ; left-inverse-of = λ p →
      subst P (sym x≡y) (subst P x≡y p)              ≡⟨ cong (λ eq → subst P (sym x≡y) (subst P eq _)) $ sym $ sym-sym _ ⟩
      subst P (sym x≡y) (subst P (sym (sym x≡y)) p)  ≡⟨ subst-subst-sym P _ _ ⟩∎
      p                                              ∎
  })

abstract

  subst-is-equivalence :
    ∀ {a p} {A : Set a} (P : A → Set p) {x y : A} (x≡y : x ≡ y) →
    Is-equivalence (subst P x≡y)
  subst-is-equivalence P x≡y =
    _≃_.is-equivalence (subst-as-equivalence P x≡y)

------------------------------------------------------------------------
-- Equivalence

-- Equivalences are equivalence relations.

id : ∀ {a} {A : Set a} → A ≃ A
id = ⟨ P.id , singleton-contractible ⟩

inverse : ∀ {a b} {A : Set a} {B : Set b} → A ≃ B → B ≃ A
inverse A≃B = ⟨ from , (λ y → (to y , left-inverse-of y) , irr y) ⟩
  where
  open _≃_ A≃B

  abstract

    irr : ∀ y (p : from ⁻¹ y) → (to y , left-inverse-of y) ≡ p
    irr y (x , from-x≡y) =
      Σ-≡,≡→≡ (from-to from-x≡y) (elim¹
        (λ {y} ≡y → subst (λ z → from z ≡ y)
                          (trans (cong to (sym ≡y))
                                 (right-inverse-of x))
                          (left-inverse-of y) ≡ ≡y)
        (let lemma =
               trans (cong to (sym (refl (from x))))
                     (right-inverse-of x)              ≡⟨ cong (λ eq → trans (cong to eq) (right-inverse-of x)) sym-refl ⟩

               trans (cong to (refl (from x)))
                     (right-inverse-of x)              ≡⟨ cong (λ eq → trans eq (right-inverse-of x)) $ cong-refl to ⟩

               trans (refl (to (from x)))
                     (right-inverse-of x)              ≡⟨ trans-reflˡ (right-inverse-of x) ⟩∎

               right-inverse-of x                      ∎
         in

         subst (λ z → from z ≡ from x)
               (trans (cong to (sym (refl (from x))))
                      (right-inverse-of x))
               (left-inverse-of (from x))                    ≡⟨ cong₂ (subst (λ z → from z ≡ from x))
                                                                      lemma (sym $ right-left-lemma x) ⟩
         subst (λ z → from z ≡ from x)
               (right-inverse-of x)
               (cong from $ right-inverse-of x)              ≡⟨ subst-∘ (λ z → z ≡ from x) from _ ⟩

         subst (λ z → z ≡ from x)
               (cong from $ right-inverse-of x)
               (cong from $ right-inverse-of x)              ≡⟨ cong (λ eq → subst (λ z → z ≡ from x) eq
                                                                                   (cong from $ right-inverse-of x)) $
                                                                     sym $ sym-sym _ ⟩
         subst (λ z → z ≡ from x)
               (sym $ sym $ cong from $ right-inverse-of x)
               (cong from $ right-inverse-of x)              ≡⟨ subst-trans _ ⟩

         trans (sym $ cong from $ right-inverse-of x)
               (cong from $ right-inverse-of x)              ≡⟨ trans-symˡ _ ⟩∎

         refl (from x)                                       ∎)
        from-x≡y)

infixr 9 _∘_

_∘_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
      B ≃ C → A ≃ B → A ≃ C
f ∘ g = record
  { to             = to
  ; is-equivalence = λ y →
      (from y , right-inverse-of y) , irrelevance y
  }
  where
  f∘g  = ↔⇒≃ $ Bijection._∘_ (_≃_.bijection f) (_≃_.bijection g)
  to   = _≃_.to   f∘g
  from = _≃_.from f∘g

  abstract
    right-inverse-of : ∀ x → to (from x) ≡ x
    right-inverse-of = _≃_.right-inverse-of f∘g

    irrelevance : ∀ y (p : to ⁻¹ y) → (from y , right-inverse-of y) ≡ p
    irrelevance = _≃_.irrelevance f∘g

-- Equational reasoning combinators.

infix  -1 finally-≃
infixr -2 step-≃

-- For an explanation of why step-≃ is defined in this way, see
-- Equality.step-≡.

step-≃ : ∀ {a b c} (A : Set a) {B : Set b} {C : Set c} →
         B ≃ C → A ≃ B → A ≃ C
step-≃ _ = _∘_

syntax step-≃ A B≃C A≃B = A ≃⟨ A≃B ⟩ B≃C

finally-≃ : ∀ {a b} (A : Set a) (B : Set b) → A ≃ B → A ≃ B
finally-≃ _ _ A≃B = A≃B

syntax finally-≃ A B A≃B = A ≃⟨ A≃B ⟩□ B □

abstract

  -- Some simplification lemmas.

  right-inverse-of-id :
    ∀ {a} {A : Set a} {x : A} →
    _≃_.right-inverse-of id x ≡ refl x
  right-inverse-of-id {x = x} = refl (refl x)

  left-inverse-of-id :
    ∀ {a} {A : Set a} {x : A} →
    _≃_.left-inverse-of id x ≡ refl x
  left-inverse-of-id {x = x} =
     left-inverse-of x               ≡⟨⟩
     left-inverse-of (P.id x)        ≡⟨ sym $ right-left-lemma x ⟩
     cong P.id (right-inverse-of x)  ≡⟨ sym $ cong-id _ ⟩
     right-inverse-of x              ≡⟨ right-inverse-of-id ⟩∎
     refl x                          ∎
     where open _≃_ id

  right-inverse-of∘inverse :
    ∀ {a b} {A : Set a} {B : Set b} →
    ∀ (A≃B : A ≃ B) {x} →
    _≃_.right-inverse-of (inverse A≃B) x ≡
    _≃_.left-inverse-of A≃B x
  right-inverse-of∘inverse A≃B = refl _

  left-inverse-of∘inverse :
    ∀ {a b} {A : Set a} {B : Set b} →
    ∀ (A≃B : A ≃ B) {x} →
    _≃_.left-inverse-of (inverse A≃B) x ≡
    _≃_.right-inverse-of A≃B x
  left-inverse-of∘inverse {A = A} {B} A≃B {x} =
    subst (λ x → _≃_.left-inverse-of (inverse A≃B) x ≡
                 right-inverse-of x)
          (right-inverse-of x)
          (_≃_.left-inverse-of (inverse A≃B) (to (from x))        ≡⟨ sym $ _≃_.right-left-lemma (inverse A≃B) (from x) ⟩
           cong to (_≃_.right-inverse-of (inverse A≃B) (from x))  ≡⟨ cong (cong to) $ right-inverse-of∘inverse A≃B ⟩
           cong to (left-inverse-of (from x))                     ≡⟨ left-right-lemma (from x) ⟩∎
           right-inverse-of (to (from x))                         ∎)
    where open _≃_ A≃B

------------------------------------------------------------------------
-- One can replace either of the functions with an extensionally equal
-- function

with-other-function :
  ∀ {a b} {A : Set a} {B : Set b}
  (A≃B : A ≃ B) (f : A → B) →
  (∀ x → _≃_.to A≃B x ≡ f x) →
  A ≃ B
with-other-function ⟨ g , is-equivalence ⟩ f g≡f =
  ⟨ f , respects-extensional-equality g≡f is-equivalence ⟩

with-other-inverse :
  ∀ {a b} {A : Set a} {B : Set b}
  (A≃B : A ≃ B) (f : B → A) →
  (∀ x → _≃_.from A≃B x ≡ f x) →
  A ≃ B
with-other-inverse A≃B f from≡f =
  inverse $ with-other-function (inverse A≃B) f from≡f

private

  -- The two functions above compute in the right way.

  to∘with-other-function :
    ∀ {a b} {A : Set a} {B : Set b}
    (A≃B : A ≃ B) (f : A → B)
    (to≡f : ∀ x → _≃_.to A≃B x ≡ f x) →
    _≃_.to (with-other-function A≃B f to≡f) ≡ f
  to∘with-other-function _ _ _ = refl _

  from∘with-other-function :
    ∀ {a b} {A : Set a} {B : Set b}
    (A≃B : A ≃ B) (f : A → B)
    (to≡f : ∀ x → _≃_.to A≃B x ≡ f x) →
    _≃_.from (with-other-function A≃B f to≡f) ≡ _≃_.from A≃B
  from∘with-other-function _ _ _ = refl _

  to∘with-other-inverse :
    ∀ {a b} {A : Set a} {B : Set b}
    (A≃B : A ≃ B) (g : B → A)
    (from≡g : ∀ x → _≃_.from A≃B x ≡ g x) →
    _≃_.to (with-other-inverse A≃B g from≡g) ≡ _≃_.to A≃B
  to∘with-other-inverse _ _ _ = refl _

  from∘with-other-inverse :
    ∀ {a b} {A : Set a} {B : Set b}
    (A≃B : A ≃ B) (g : B → A)
    (from≡g : ∀ x → _≃_.from A≃B x ≡ g x) →
    _≃_.from (with-other-inverse A≃B g from≡g) ≡ g
  from∘with-other-inverse _ _ _ = refl _

------------------------------------------------------------------------
-- The two-out-of-three property

-- If two out of three of f, g and g ∘ f are equivalences, then the
-- third one is also an equivalence.

record Two-out-of-three
         {a b c} {A : Set a} {B : Set b} {C : Set c}
         (f : A → B) (g : B → C) : Set (a ⊔ b ⊔ c) where
  field
    f-g   : Is-equivalence f → Is-equivalence g → Is-equivalence (g ⊚ f)
    g-g∘f : Is-equivalence g → Is-equivalence (g ⊚ f) → Is-equivalence f
    g∘f-f : Is-equivalence (g ⊚ f) → Is-equivalence f → Is-equivalence g

two-out-of-three :
  ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
  (f : A → B) (g : B → C) → Two-out-of-three f g
two-out-of-three f g = record
  { f-g   = λ f-eq g-eq →
              _≃_.is-equivalence (⟨ g , g-eq ⟩ ∘ ⟨ f , f-eq ⟩)
  ; g-g∘f = λ g-eq g∘f-eq →
              respects-extensional-equality
                (λ x → let g⁻¹ = _≃_.from ⟨ g , g-eq ⟩ in
                   g⁻¹ (g (f x))  ≡⟨ _≃_.left-inverse-of ⟨ g , g-eq ⟩ (f x) ⟩∎
                   f x            ∎)
                (_≃_.is-equivalence
                   (inverse ⟨ g , g-eq ⟩ ∘ ⟨ _ , g∘f-eq ⟩))
  ; g∘f-f = λ g∘f-eq f-eq →
              respects-extensional-equality
                (λ x → let f⁻¹ = _≃_.from ⟨ f , f-eq ⟩ in
                   g (f (f⁻¹ x))  ≡⟨ cong g (_≃_.right-inverse-of ⟨ f , f-eq ⟩ x) ⟩∎
                   g x            ∎)
                (_≃_.is-equivalence
                   (⟨ _ , g∘f-eq ⟩ ∘ inverse ⟨ f , f-eq ⟩))
  }

------------------------------------------------------------------------
-- f ≡ g and ∀ x → f x ≡ g x are isomorphic (assuming extensionality)

private
 module Separate-abstract-block where
  abstract

    -- Functions between contractible types are equivalences.

    function-between-contractible-types-is-equivalence :
      ∀ {a b} {A : Set a} {B : Set b} (f : A → B) →
      Contractible A → Contractible B → Is-equivalence f
    function-between-contractible-types-is-equivalence f cA cB =
      Two-out-of-three.g-g∘f
        (two-out-of-three f (const tt))
        (lemma cB)
        (lemma cA)
      where
      -- Functions from a contractible type to the unit type are
      -- contractible.

      lemma : ∀ {b} {C : Set b} → Contractible C →
              Is-equivalence (λ (_ : C) → tt)
      lemma (x , irr) _ = (x , refl tt) , λ p →
        (x , refl tt)  ≡⟨ Σ-≡,≡→≡
                            (irr (proj₁ p))
                            (subst (λ _ → tt ≡ tt)
                               (irr (proj₁ p)) (refl tt)  ≡⟨ elim (λ eq → subst (λ _ → tt ≡ tt) eq (refl tt) ≡ refl tt)
                                                                  (λ _ → subst-refl (λ _ → tt ≡ tt) (refl tt))
                                                                  (irr (proj₁ p)) ⟩
                             refl tt                      ≡⟨ elim (λ eq → refl tt ≡ eq) (refl ⊚ refl) (proj₂ p) ⟩∎
                             proj₂ p                      ∎) ⟩∎
        p              ∎

    -- ext⁻¹ is an equivalence (assuming extensionality).

    ext⁻¹-is-equivalence :
      ∀ {a b} {A : Set a} →
      ({B : A → Set b} → Extensionality′ A B) →
      {B : A → Set b} {f g : (x : A) → B x} →
      Is-equivalence (ext⁻¹ {f = f} {g = g})
    ext⁻¹-is-equivalence ext {f = f} {g} =
      let surj : (∀ x → Singleton (g x)) ↠ (∃ λ f → ∀ x → f x ≡ g x)
          surj = record
            { logical-equivalence = record
              { to   = λ f → proj₁ ⊚ f , proj₂ ⊚ f
              ; from = λ p x → proj₁ p x , proj₂ p x
              }
            ; right-inverse-of = refl
            }

          lemma₁ : Contractible (∃ λ f → ∀ x → f x ≡ g x)
          lemma₁ =
            H-level.respects-surjection surj 0 $
              _⇔_.from Π-closure-contractible⇔extensionality
                ext (singleton-contractible ⊚ g)

          lemma₂ : Is-equivalence (Σ-map P.id ext⁻¹)
          lemma₂ = function-between-contractible-types-is-equivalence
                     _ (singleton-contractible g) lemma₁

      in drop-Σ-map-id ext⁻¹ lemma₂ f

open Separate-abstract-block public

-- f ≡ g and ∀ x → f x ≡ g x are isomorphic (assuming extensionality).

extensionality-isomorphism :
  ∀ {a b} {A : Set a} →
  ({B : A → Set b} → Extensionality′ A B) →
  {B : A → Set b} {f g : (x : A) → B x} →
  (∀ x → f x ≡ g x) ≃ (f ≡ g)
extensionality-isomorphism ext =
  inverse ⟨ _ , ext⁻¹-is-equivalence ext ⟩

-- Note that the isomorphism gives us a really well-behaved notion of
-- extensionality.

good-ext : ∀ {a b} → Extensionality a b → Extensionality a b
good-ext ext = _≃_.to (extensionality-isomorphism ext)

abstract

  good-ext-is-equivalence :
    ∀ {a b} (ext : Extensionality a b) →
    {A : Set a} {B : A → Set b} {f g : (x : A) → B x} →
    Is-equivalence {A = ∀ x → f x ≡ g x} (good-ext ext)
  good-ext-is-equivalence ext =
    _≃_.is-equivalence (extensionality-isomorphism ext)

  good-ext-refl :
    ∀ {a b} (ext : Extensionality a b)
    {A : Set a} {B : A → Set b} (f : (x : A) → B x) →
    good-ext ext (λ x → refl (f x)) ≡ refl f
  good-ext-refl ext f =
    _≃_.to (extensionality-isomorphism ext) (λ x → refl (f x))  ≡⟨ cong (_≃_.to (extensionality-isomorphism ext)) $ sym $
                                                                        ext (λ _ → ext⁻¹-refl f) ⟩
    _≃_.to (extensionality-isomorphism ext) (ext⁻¹ (refl f))    ≡⟨ _≃_.right-inverse-of (extensionality-isomorphism ext) _ ⟩∎
    refl f                                                      ∎

  cong-good-ext :
    ∀ {a b} (ext : Extensionality a b)
    {A : Set a} {B : A → Set b} {f g : (x : A) → B x}
    (f≡g : ∀ x → f x ≡ g x) {x} →
    cong (_$ x) (good-ext ext f≡g) ≡ f≡g x
  cong-good-ext ext f≡g {x} =
    cong (_$ x) (good-ext ext f≡g)  ≡⟨⟩
    ext⁻¹ (good-ext ext f≡g) x      ≡⟨ cong (_$ x) $ _≃_.left-inverse-of (extensionality-isomorphism ext) f≡g ⟩∎
    f≡g x                           ∎

  subst-good-ext :
    ∀ {a b p} (ext : Extensionality a b)
    {A : Set a} {B : A → Set b} {f g : (x : A) → B x} {x}
    (P : B x → Set p) {p}
    (f≡g : ∀ x → f x ≡ g x) →
    subst (λ f → P (f x)) (good-ext ext f≡g) p ≡ subst P (f≡g x) p
  subst-good-ext ext {f = f} {g} {x = x} P {p} f≡g =
    subst (λ f → P (f x)) (good-ext ext f≡g) p  ≡⟨ subst-∘ P (_$ x) _ ⟩
    subst P (cong (_$ x) (good-ext ext f≡g)) p  ≡⟨ cong (λ eq → subst P eq p) (cong-good-ext ext f≡g) ⟩∎
    subst P (f≡g x) p                           ∎

  elim-good-ext :
    ∀ {a b p}
    (ext : Extensionality a b)
    {A : Set a} {B : A → Set b} {x : A}
    (P : B x → B x → Set p)
    (p : (y : B x) → P y y)
    {f g : (x : A) → B x}
    (f≡g : ∀ x → f x ≡ g x) →
    elim (λ {f g} _ → P (f x) (g x)) (p ⊚ (_$ x)) (good-ext ext f≡g) ≡
    elim (λ {x y} _ → P x y) p (f≡g x)
  elim-good-ext ext {x = x} P p f≡g =
    elim (λ {f g} _ → P (f x) (g x)) (p ⊚ (_$ x)) (good-ext ext f≡g)  ≡⟨ sym $ elim-cong _ _ _ ⟩
    elim (λ {x y} _ → P x y) p (cong (_$ x) (good-ext ext f≡g))       ≡⟨ cong (elim (λ {x y} _ → P x y) p) (cong-good-ext ext f≡g) ⟩
    elim (λ {x y} _ → P x y) p (f≡g x)                                ∎

  -- I based the statements of the following three lemmas on code in
  -- the Lean Homotopy Type Theory Library with Jakob von Raumer and
  -- Floris van Doorn listed as authors. The file was claimed to have
  -- been ported from the Coq HoTT library.

  good-ext-sym :
    ∀ {a b} (ext : Extensionality a b)
    {A : Set a} {B : A → Set b} {f g : (x : A) → B x}
    (f≡g : ∀ x → f x ≡ g x) →
    good-ext ext (sym ⊚ f≡g) ≡ sym (good-ext ext f≡g)
  good-ext-sym ext f≡g =
    good-ext ext (sym ⊚ f≡g)                                   ≡⟨ cong (good-ext ext ⊚ (sym ⊚_)) $ sym $
                                                                    _≃_.left-inverse-of (extensionality-isomorphism ext) _ ⟩
    good-ext ext (sym ⊚ ext⁻¹ (good-ext ext f≡g))              ≡⟨⟩
    good-ext ext (λ x → sym $ cong (_$ x) (good-ext ext f≡g))  ≡⟨ cong (good-ext ext) $ ext (λ _ → sym $ cong-sym _ _) ⟩
    good-ext ext (λ x → cong (_$ x) (sym $ good-ext ext f≡g))  ≡⟨⟩
    good-ext ext (ext⁻¹ (sym $ good-ext ext f≡g))              ≡⟨ _≃_.right-inverse-of (extensionality-isomorphism ext) _ ⟩∎
    sym (good-ext ext f≡g)                                     ∎

  good-ext-trans :
    ∀ {a b} (ext : Extensionality a b)
    {A : Set a} {B : A → Set b} {f g h : (x : A) → B x}
    (f≡g : ∀ x → f x ≡ g x) (g≡h : ∀ x → g x ≡ h x) →
    good-ext ext (λ x → trans (f≡g x) (g≡h x)) ≡
    trans (good-ext ext f≡g) (good-ext ext g≡h)
  good-ext-trans ext f≡g g≡h =
    good-ext ext (λ x → trans (f≡g x) (g≡h x))                          ≡⟨ sym $ cong₂ (λ f g → good-ext ext (λ x → trans (f x) (g x)))
                                                                             (_≃_.left-inverse-of (extensionality-isomorphism ext) _)
                                                                             (_≃_.left-inverse-of (extensionality-isomorphism ext) _) ⟩
    good-ext ext (λ x → trans (ext⁻¹ (good-ext ext f≡g) x)
                              (ext⁻¹ (good-ext ext g≡h) x))             ≡⟨⟩

    good-ext ext (λ x → trans (cong (_$ x) (good-ext ext f≡g))
                              (cong (_$ x) (good-ext ext g≡h)))         ≡⟨ cong (good-ext ext) $ ext (λ _ → sym $
                                                                             cong-trans _ _ _) ⟩
    good-ext ext (λ x →
      cong (_$ x) (trans (good-ext ext f≡g) (good-ext ext g≡h)))        ≡⟨⟩

    good-ext ext (ext⁻¹ (trans (good-ext ext f≡g) (good-ext ext g≡h)))  ≡⟨ _≃_.right-inverse-of (extensionality-isomorphism ext) _ ⟩∎

    trans (good-ext ext f≡g) (good-ext ext g≡h)                         ∎

  cong-post-∘-good-ext :
    ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
      {f g : A → B} {h : B → C}
    (ext₁ : Extensionality a b)
    (ext₂ : Extensionality a c)
    (f≡g : ∀ x → f x ≡ g x) →
    cong (h ⊚_) (good-ext ext₁ f≡g) ≡ good-ext ext₂ (cong h ⊚ f≡g)
  cong-post-∘-good-ext {f = f} {g} {h} ext₁ ext₂ f≡g =
    cong (h ⊚_) (good-ext ext₁ f≡g)                                      ≡⟨ sym $ _≃_.right-inverse-of (extensionality-isomorphism ext₂) _ ⟩
    good-ext ext₂ (ext⁻¹ (cong (h ⊚_) (good-ext ext₁ f≡g)))              ≡⟨⟩
    good-ext ext₂ (λ x → cong (_$ x) (cong (h ⊚_) (good-ext ext₁ f≡g)))  ≡⟨ cong (good-ext ext₂) $ ext₂ (λ _ → cong-∘ _ _ _) ⟩
    good-ext ext₂ (λ x → cong (λ f → h (f x)) (good-ext ext₁ f≡g))       ≡⟨ cong (good-ext ext₂) $ ext₂ (λ _ → sym $ cong-∘ _ _ _) ⟩
    good-ext ext₂ (λ x → cong h (cong (_$ x) (good-ext ext₁ f≡g)))       ≡⟨⟩
    good-ext ext₂ (cong h ⊚ ext⁻¹ (good-ext ext₁ f≡g))                   ≡⟨ cong (good-ext ext₂ ⊚ (cong h ⊚_)) $
                                                                              _≃_.left-inverse-of (extensionality-isomorphism ext₁) _ ⟩∎
    good-ext ext₂ (cong h ⊚ f≡g)                                         ∎

  cong-pre-∘-good-ext :
    ∀ {a b c} {A : Set a} {B : Set b} {C : B → Set c}
      {f g : (x : B) → C x} {h : A → B}
    (ext₁ : Extensionality a c)
    (ext₂ : Extensionality b c)
    (f≡g : ∀ x → f x ≡ g x) →
    cong (_⊚ h) (good-ext ext₂ f≡g) ≡ good-ext ext₁ (f≡g ⊚ h)
  cong-pre-∘-good-ext {f = f} {g} {h} ext₁ ext₂ f≡g =
    cong (_⊚ h) (good-ext ext₂ f≡g)                                      ≡⟨ sym $ _≃_.right-inverse-of (extensionality-isomorphism ext₁) _ ⟩
    good-ext ext₁ (ext⁻¹ (cong (_⊚ h) (good-ext ext₂ f≡g)))              ≡⟨⟩
    good-ext ext₁ (λ x → cong (_$ x) (cong (_⊚ h) (good-ext ext₂ f≡g)))  ≡⟨ cong (good-ext ext₁) $ ext₁ (λ _ → cong-∘ _ _ _) ⟩
    good-ext ext₁ (λ x → cong (_$ h x) (good-ext ext₂ f≡g))              ≡⟨ cong (good-ext ext₁) $ ext₁ (λ _ → cong-good-ext ext₂ _) ⟩
    good-ext ext₁ (λ x → f≡g (h x))                                      ≡⟨⟩
    good-ext ext₁ (f≡g ⊚ h)                                              ∎

------------------------------------------------------------------------
-- Groupoid

abstract

  -- Two proofs of equivalence are equal if the function components
  -- are equal (assuming extensionality).
  --
  -- See also Function-universe.≃-to-≡↔≡.

  lift-equality :
    ∀ {a b} → Extensionality (a ⊔ b) (a ⊔ b) →
    {A : Set a} {B : Set b} {p q : A ≃ B} →
    _≃_.to p ≡ _≃_.to q → p ≡ q
  lift-equality {a} {b} ext {p = ⟨ f , f-eq ⟩} {q = ⟨ g , g-eq ⟩} f≡g =
    elim (λ {f g} f≡g → ∀ f-eq g-eq → ⟨ f , f-eq ⟩ ≡ ⟨ g , g-eq ⟩)
         (λ f f-eq g-eq →
            cong (⟨_,_⟩ f)
              (_⇔_.to {To = Proof-irrelevant _}
                      propositional⇔irrelevant
                      (propositional ext f) f-eq g-eq))
         f≡g f-eq g-eq

  -- Two proofs of equivalence are equal if the /inverses/ of the
  -- function components are equal (assuming extensionality).
  --
  -- See also Function-universe.≃-from-≡↔≡.

  lift-equality-inverse :
    ∀ {a b} → Extensionality (a ⊔ b) (a ⊔ b) →
    {A : Set a} {B : Set b} {p q : A ≃ B} →
    _≃_.from p ≡ _≃_.from q → p ≡ q
  lift-equality-inverse ext {p = p} {q = q} f≡g =
    p                    ≡⟨ lift-equality ext (refl _) ⟩
    inverse (inverse p)  ≡⟨ cong inverse $ lift-equality ext f≡g ⟩
    inverse (inverse q)  ≡⟨ lift-equality ext (refl _) ⟩∎
    q                    ∎

-- _≃_ comes with a groupoid structure (assuming extensionality).

groupoid : ∀ {ℓ} → Extensionality ℓ ℓ → Groupoid (lsuc ℓ) ℓ
groupoid {ℓ} ext = record
  { Object         = Set ℓ
  ; _∼_            = _≃_
  ; id             = id
  ; _∘_            = _∘_
  ; _⁻¹            = inverse
  ; left-identity  = left-identity
  ; right-identity = right-identity
  ; assoc          = assoc
  ; left-inverse   = left-inverse
  ; right-inverse  = right-inverse
  }
  where
  abstract
    left-identity : {X Y : Set ℓ} (p : X ≃ Y) → id ∘ p ≡ p
    left-identity _ = lift-equality ext (refl _)

    right-identity : {X Y : Set ℓ} (p : X ≃ Y) → p ∘ id ≡ p
    right-identity _ = lift-equality ext (refl _)

    assoc : {W X Y Z : Set ℓ} (p : Y ≃ Z) (q : X ≃ Y) (r : W ≃ X) →
            p ∘ (q ∘ r) ≡ (p ∘ q) ∘ r
    assoc _ _ _ = lift-equality ext (refl _)

    left-inverse : {X Y : Set ℓ} (p : X ≃ Y) → inverse p ∘ p ≡ id
    left-inverse p = lift-equality ext (ext $ _≃_.left-inverse-of p)

    right-inverse : {X Y : Set ℓ} (p : X ≃ Y) → p ∘ inverse p ≡ id
    right-inverse p = lift-equality ext (ext $ _≃_.right-inverse-of p)

-- Inverse is involutive (assuming extensionality).
--
-- This property is more general than
-- Groupoid.involutive (groupoid …), because A and B do not have to
-- have the same size.

inverse-involutive :
  ∀ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  (p : A ≃ B) →
  inverse (inverse p) ≡ p
inverse-involutive ext p = lift-equality ext (refl _)

-- Inverse is an isomorphism (assuming extensionality).
--
-- This property is more general than
-- Groupoid.⁻¹-bijection (groupoid …), because A and B do not have to
-- have the same size.

inverse-isomorphism :
  ∀ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  A ≃ B ↔ B ≃ A
inverse-isomorphism ext = record
  { surjection = record
    { logical-equivalence = record
      { to   = inverse
      ; from = inverse
      }
    ; right-inverse-of = inverse-involutive ext
    }
  ; left-inverse-of = inverse-involutive ext
  }

------------------------------------------------------------------------
-- A surjection from A ↔ B to A ≃ B, and related results

private
 abstract

  -- ↔⇒≃ is a left inverse of _≃_.bijection (assuming extensionality).

  ↔⇒≃-left-inverse :
    ∀ {a b} {A : Set a} {B : Set b} →
    Extensionality (a ⊔ b) (a ⊔ b) →
    (A≃B : A ≃ B) →
    ↔⇒≃ (_≃_.bijection A≃B) ≡ A≃B
  ↔⇒≃-left-inverse ext _ = lift-equality ext (refl _)

  -- When sets are used ↔⇒≃ is a right inverse of _≃_.bijection
  -- (assuming extensionality).

  ↔⇒≃-right-inverse :
    ∀ {a b} {A : Set a} {B : Set b} →
    Extensionality (a ⊔ b) (a ⊔ b) →
    Is-set A → (A↔B : A ↔ B) →
    _≃_.bijection (↔⇒≃ A↔B) ≡ A↔B
  ↔⇒≃-right-inverse {a} {b} {B = B} ext A-set A↔B =
    cong₂ (λ l r → record
             { surjection = record
               { logical-equivalence = _↔_.logical-equivalence A↔B
               ; right-inverse-of    = r
               }
             ; left-inverse-of = l
             })
          (lower-extensionality b b ext λ _ → _⇔_.to set⇔UIP A-set _ _)
          (lower-extensionality a a ext λ _ → _⇔_.to set⇔UIP B-set _ _)
    where
    B-set : Is-set B
    B-set = respects-surjection (_↔_.surjection A↔B) 2 A-set

-- There is a surjection from A ↔ B to A ≃ B (assuming
-- extensionality).

↔↠≃ :
  ∀ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  (A ↔ B) ↠ (A ≃ B)
↔↠≃ ext = record
  { logical-equivalence = record
    { to   = ↔⇒≃
    ; from = _≃_.bijection
    }
  ; right-inverse-of = ↔⇒≃-left-inverse ext
  }

-- When A is a set A ↔ B and A ≃ B are isomorphic (assuming
-- extensionality).

↔↔≃ :
  ∀ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  Is-set A → (A ↔ B) ↔ (A ≃ B)
↔↔≃ ext A-set = record
  { surjection      = ↔↠≃ ext
  ; left-inverse-of = ↔⇒≃-right-inverse ext A-set
  }

-- When B is a set A ↔ B and A ≃ B are isomorphic (assuming
-- extensionality).

↔↔≃′ :
  ∀ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  Is-set B → (A ↔ B) ↔ (A ≃ B)
↔↔≃′ ext B-set = record
  { surjection      = ↔↠≃ ext
  ; left-inverse-of = λ A↔B →
      ↔⇒≃-right-inverse
        ext
        (H-level.respects-surjection
           (_↔_.surjection $ Bijection.inverse A↔B) 2 B-set)
        A↔B
  }

-- For propositional types there is a split surjection from
-- equivalence to logical equivalence.

≃↠⇔ : ∀ {a b} {A : Set a} {B : Set b} →
      Is-proposition A → Is-proposition B → (A ≃ B) ↠ (A ⇔ B)
≃↠⇔ {A = A} {B} A-prop B-prop = record
  { logical-equivalence = record
    { to   = _≃_.logical-equivalence
    ; from = ⇔→≃
    }
  ; right-inverse-of = refl
  }
  where
  ⇔→≃ : A ⇔ B → A ≃ B
  ⇔→≃ A⇔B = ↔⇒≃ record
    { surjection = record
      { logical-equivalence = A⇔B
      ; right-inverse-of    = to∘from
      }
    ; left-inverse-of = from∘to
    }
    where
    open _⇔_ A⇔B

    abstract

      to∘from : ∀ x → to (from x) ≡ x
      to∘from _ = _⇔_.to propositional⇔irrelevant B-prop _ _

      from∘to : ∀ x → from (to x) ≡ x
      from∘to _ = _⇔_.to propositional⇔irrelevant A-prop _ _

-- For propositional types logical equivalence is isomorphic to
-- equivalence (assuming extensionality).

⇔↔≃ : ∀ {a b} → Extensionality (a ⊔ b) (a ⊔ b) →
      {A : Set a} {B : Set b} →
      Is-proposition A → Is-proposition B → (A ⇔ B) ↔ (A ≃ B)
⇔↔≃ ext {A} {B} A-prop B-prop = record
  { surjection = record
    { logical-equivalence = L-eq.inverse $ _↠_.logical-equivalence $
                              ≃↠⇔ A-prop B-prop
    ; right-inverse-of    = λ _ → lift-equality ext (refl _)
    }
  ; left-inverse-of = refl
  }

-- If there is a propositional, reflexive relation on A, and related
-- elements are equal, then A is a set, and (assuming extensionality)
-- the relation is equivalent to equality.
--
-- (This is more or less Theorem 7.2.2 from "Homotopy Type Theory:
-- Univalent Foundations of Mathematics" (first edition).)

propositional-identity≃≡ :
  ∀ {a b} {A : Set a}
  (B : A → A → Set b) →
  (∀ x y → Is-proposition (B x y)) →
  (∀ x → B x x) →
  (∀ x y → B x y → x ≡ y) →
  Is-set A ×
  (Extensionality (a ⊔ b) (a ⊔ b) → ∀ {x y} → B x y ≃ (x ≡ y))
propositional-identity≃≡ B B-prop B-refl f =
    A-set
  , λ ext →
      _↔_.to (⇔↔≃ ext (B-prop _ _) (A-set _ _))
        (record
           { to   = f _ _
           ; from = λ x≡y → subst (B _) x≡y (B-refl _)
           })
  where
  A-set = propositional-identity⇒set B B-prop B-refl f

------------------------------------------------------------------------
-- Closure, preservation

abstract

  -- All h-levels are closed under the equivalence operator (assuming
  -- extensionality).

  h-level-closure :
    ∀ {a b} →
    Extensionality (a ⊔ b) (a ⊔ b) →
    ∀ {A : Set a} {B : Set b} n →
    H-level n A → H-level n B → H-level n (A ≃ B)
  h-level-closure {a} {b} ext {A = A} {B} n hA hB =
    H-level.respects-surjection
      (_↔_.surjection $ Bijection.inverse ≃-as-Σ) n lemma₂
    where
    lemma₁ : ∀ n {to : A → B} →
             H-level n A → H-level n B →
             H-level n (Is-equivalence to)
    lemma₁ zero    cA cB = sometimes-contractible ext cA (mono₁ 0 cB)
    lemma₁ (suc n) _  _  = mono (m≤m+n 1 n) (propositional ext _)

    lemma₂ : H-level n (∃ λ (to : A → B) → Is-equivalence to)
    lemma₂ = Σ-closure n
              (Π-closure (lower-extensionality b a ext) n (λ _ → hB))
              (λ _ → lemma₁ n hA hB)

  -- For positive h-levels it is enough if one of the sides has the
  -- given h-level.

  left-closure :
    ∀ {a b} →
    Extensionality (a ⊔ b) (a ⊔ b) →
    ∀ {A : Set a} {B : Set b} n →
    H-level (1 + n) A → H-level (1 + n) (A ≃ B)
  left-closure ext {A = A} {B} n hA =
    H-level.[inhabited⇒+]⇒+ n λ (A≃B : A ≃ B) →
      h-level-closure ext (1 + n) hA $
        H-level.respects-surjection (_≃_.surjection A≃B) (1 + n) hA

  right-closure :
    ∀ {a b} →
    Extensionality (a ⊔ b) (a ⊔ b) →
    ∀ {A : Set a} {B : Set b} n →
    H-level (1 + n) B → H-level (1 + n) (A ≃ B)
  right-closure ext {A = A} {B} n hB =
    H-level.[inhabited⇒+]⇒+ n λ (A≃B : A ≃ B) →
      left-closure ext n $
        H-level.respects-surjection
          (_≃_.surjection (inverse A≃B)) (1 + n) hB

  -- This is not enough for level 0.

  ¬-left-closure :
    ∀ {a b} →
    Extensionality (a ⊔ b) (a ⊔ b) →
    ∃ λ (A : Set a) → ∃ λ (B : Set b) →
      Contractible A × Is-proposition B × ¬ Contractible (A ≃ B)
  ¬-left-closure ext =
    ↑ _ ⊤ ,
    ⊥ ,
    ↑-closure 0 ⊤-contractible ,
    ⊥-propositional ,
    λ c → ⊥-elim (_≃_.to (proj₁ c) _)

  ¬-right-closure :
    ∀ {a b} →
    Extensionality (a ⊔ b) (a ⊔ b) →
    ∃ λ (A : Set a) → ∃ λ (B : Set b) →
      Is-proposition A × Contractible B × ¬ Contractible (A ≃ B)
  ¬-right-closure ext =
    ⊥ ,
    ↑ _ ⊤ ,
    ⊥-propositional ,
    ↑-closure 0 ⊤-contractible ,
    λ c → ⊥-elim (_≃_.from (proj₁ c) _)

  -- ⊥ ≃ ⊥ is contractible (assuming extensionality).

  ⊥≃⊥-contractible :
    ∀ {ℓ₁ ℓ₂} →
    Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂) →
    Contractible (⊥ {ℓ = ℓ₁} ≃ ⊥ {ℓ = ℓ₂})
  ⊥≃⊥-contractible {ℓ₁} {ℓ₂} ext =
    ↔⇒≃ ⊥↔⊥ , λ ⊥↔⊥′ →
      lift-equality ext $ lower-extensionality ℓ₂ ℓ₁ ext λ x → ⊥-elim x
    where
    ⊥↔⊥ : ⊥ {ℓ = ℓ₁} ↔ ⊥ {ℓ = ℓ₂}
    ⊥↔⊥ = record
      { surjection = record
        { logical-equivalence = record
          { to   = ⊥-elim
          ; from = ⊥-elim
          }
        ; right-inverse-of = λ x → ⊥-elim x
        }
      ; left-inverse-of = λ x → ⊥-elim x
      }

-- Equalities are closed, in a strong sense, under applications of
-- equivalences.

≃-≡ : ∀ {a b} {A : Set a} {B : Set b} (A≃B : A ≃ B) {x y : A} →
      let open _≃_ A≃B in
      (to x ≡ to y) ≃ (x ≡ y)
≃-≡ A≃B {x} {y} = ↔⇒≃ record
  { surjection      = surjection′
  ; left-inverse-of = left-inverse-of′
  }
  where
  open _≃_ A≃B

  surjection′ : (to x ≡ to y) ↠ (x ≡ y)
  surjection′ =
    Surjection.↠-≡ $
    _↔_.surjection $
    Bijection.inverse $
    _≃_.bijection A≃B

  abstract
    left-inverse-of′ :
      ∀ p → _↠_.from surjection′ (_↠_.to surjection′ p) ≡ p
    left-inverse-of′ = λ to-x≡to-y →
      cong to (
        trans (sym (left-inverse-of x)) $
        trans (cong from to-x≡to-y) $
        left-inverse-of y)                         ≡⟨ cong-trans to _ _ ⟩
      trans (cong to (sym (left-inverse-of x))) (
        cong to (trans (cong from to-x≡to-y) (
                 left-inverse-of y)))              ≡⟨ cong₂ trans (cong-sym to _) (cong-trans to _ _) ⟩
      trans (sym (cong to (left-inverse-of x))) (
        trans (cong to (cong from to-x≡to-y)) (
        cong to (left-inverse-of y)))              ≡⟨ cong₂ (λ eq₁ eq₂ → trans (sym eq₁) $
                                                                         trans (cong to (cong from to-x≡to-y)) $
                                                                         eq₂)
                                                           (left-right-lemma x)
                                                           (left-right-lemma y) ⟩
      trans (sym (right-inverse-of (to x))) (
        trans (cong to (cong from to-x≡to-y)) (
        right-inverse-of (to y)))                  ≡⟨ _↠_.right-inverse-of (Surjection.↠-≡ $ _≃_.surjection A≃B) to-x≡to-y ⟩∎
      to-x≡to-y                                    ∎

abstract
  private

    -- We can push subst through certain function applications.

    push-subst :
      ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
        (B₁ : A₁ → Set b₁) {B₂ : A₂ → Set b₂}
        {f : A₂ → A₁} {x₁ x₂ : A₂} {y : B₁ (f x₁)}
      (g : ∀ x → B₁ (f x) → B₂ x) (eq : x₁ ≡ x₂) →
      subst B₂ eq (g x₁ y) ≡ g x₂ (subst B₁ (cong f eq) y)
    push-subst B₁ {B₂} {f} g eq = elim
      (λ {x₁ x₂} eq → ∀ y → subst B₂ eq (g x₁ y) ≡
                            g x₂ (subst B₁ (cong f eq) y))
      (λ x y → subst B₂ (refl x) (g x y)           ≡⟨ subst-refl B₂ _ ⟩
               g x y                               ≡⟨ sym $ cong (g x) $ subst-refl B₁ _ ⟩
               g x (subst B₁ (refl (f x)) y)       ≡⟨ cong (λ eq → g x (subst B₁ eq y)) (sym $ cong-refl f) ⟩∎
               g x (subst B₁ (cong f (refl x)) y)  ∎)
      eq _

    push-subst′ :
      ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
      (A₁≃A₂ : A₁ ≃ A₂) (B₁ : A₁ → Set b₁) (B₂ : A₂ → Set b₂) →
      let open _≃_ A₁≃A₂ in {x₁ x₂ : A₁} {y : B₁ (from (to x₁))}
      (g : ∀ x → B₁ (from (to x)) → B₂ (to x)) (eq : to x₁ ≡ to x₂) →
      subst B₂ eq (g x₁ y) ≡ g x₂ (subst B₁ (cong from eq) y)
    push-subst′ A₁≃A₂ B₁ B₂ {x₁} {x₂} {y} g eq =
      subst B₂ eq (g x₁ y)                    ≡⟨ cong (subst B₂ eq) $ sym $ g′-lemma _ _ ⟩
      subst B₂ eq (g′ (to x₁) y)              ≡⟨ push-subst B₁ g′ eq ⟩
      g′ (to x₂) (subst B₁ (cong from eq) y)  ≡⟨ g′-lemma _ _ ⟩∎
      g x₂ (subst B₁ (cong from eq) y)        ∎
      where
      open _≃_ A₁≃A₂

      g′ : ∀ x′ → B₁ (from x′) → B₂ x′
      g′ x′ y = subst B₂ (right-inverse-of x′) $
                g (from x′) $
                subst B₁ (sym $ cong from $ right-inverse-of x′) y

      g′-lemma : ∀ x y → g′ (to x) y ≡ g x y
      g′-lemma x y =
        let lemma = λ y →
              let gy = g (from (to x)) $
                         subst B₁
                           (sym $ cong from $ cong to (refl _)) y in
              subst B₂ (cong to (refl _)) gy             ≡⟨ cong (λ p → subst B₂ p gy) $ cong-refl to ⟩
              subst B₂ (refl _) gy                       ≡⟨ subst-refl B₂ gy ⟩
              gy                                         ≡⟨ cong (λ p → g (from (to x)) $ subst B₁ (sym $ cong from p) y) $ cong-refl to ⟩
              g (from (to x))
                (subst B₁ (sym $ cong from (refl _)) y)  ≡⟨ cong (λ p → g (from (to x)) $ subst B₁ (sym p) y) $ cong-refl from ⟩
              g (from (to x))
                (subst B₁ (sym (refl _)) y)              ≡⟨ cong (λ p → g (from (to x)) $ subst B₁ p y) sym-refl ⟩
              g (from (to x)) (subst B₁ (refl _) y)      ≡⟨ cong (g (from (to x))) $ subst-refl B₁ y ⟩∎
              g (from (to x)) y                          ∎
        in
        subst B₂ (right-inverse-of (to x))
          (g (from (to x)) $
           subst B₁ (sym $ cong from $
                       right-inverse-of (to x)) y)  ≡⟨ cong (λ p → subst B₂ p (g (from (to x)) $ subst B₁ (sym $ cong from p) y)) $
                                                         sym $ left-right-lemma x ⟩
        subst B₂ (cong to $ left-inverse-of x)
          (g (from (to x)) $
           subst B₁ (sym $ cong from $ cong to $
                       left-inverse-of x) y)        ≡⟨ elim¹
                                                         (λ {x′} eq →
                                                            (y : B₁ (from (to x′))) →
                                                            subst B₂ (cong to eq)
                                                              (g (from (to x)) $ subst B₁ (sym $ cong from $ cong to eq) y) ≡
                                                            g x′ y)
                                                         lemma
                                                         (left-inverse-of x) y ⟩∎
        g x y                                       ∎

-- If the first component is instantiated to id, then the following
-- lemmas state that ∃ preserves functions, logical equivalences,
-- injections, surjections and bijections.

∃-preserves-functions :
  ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
    {B₁ : A₁ → Set b₁} {B₂ : A₂ → Set b₂}
  (A₁≃A₂ : A₁ ≃ A₂) → (∀ x → B₁ x → B₂ (_≃_.to A₁≃A₂ x)) →
  Σ A₁ B₁ → Σ A₂ B₂
∃-preserves-functions A₁≃A₂ B₁→B₂ = Σ-map (_≃_.to A₁≃A₂) (B₁→B₂ _)

∃-preserves-logical-equivalences :
  ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
    {B₁ : A₁ → Set b₁} {B₂ : A₂ → Set b₂}
  (A₁≃A₂ : A₁ ≃ A₂) → (∀ x → B₁ x ⇔ B₂ (_≃_.to A₁≃A₂ x)) →
  Σ A₁ B₁ ⇔ Σ A₂ B₂
∃-preserves-logical-equivalences {B₂ = B₂} A₁≃A₂ B₁⇔B₂ = record
  { to   = ∃-preserves-functions A₁≃A₂ (_⇔_.to ⊚ B₁⇔B₂)
  ; from =
     ∃-preserves-functions
       (inverse A₁≃A₂)
       (λ x y → _⇔_.from
                  (B₁⇔B₂ (_≃_.from A₁≃A₂ x))
                  (subst B₂ (sym (_≃_.right-inverse-of A₁≃A₂ x)) y))
  }

∃-preserves-injections :
  ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
    {B₁ : A₁ → Set b₁} {B₂ : A₂ → Set b₂}
  (A₁≃A₂ : A₁ ≃ A₂) → (∀ x → B₁ x ↣ B₂ (_≃_.to A₁≃A₂ x)) →
  Σ A₁ B₁ ↣ Σ A₂ B₂
∃-preserves-injections {A₁ = A₁} {A₂} {B₁} {B₂} A₁≃A₂ B₁↣B₂ = record
  { to        = to′
  ; injective = injective′
  }
  where
  open _↣_

  to′ : Σ A₁ B₁ → Σ A₂ B₂
  to′ = ∃-preserves-functions A₁≃A₂ (_↣_.to ⊚ B₁↣B₂)

  abstract
    injective′ : Injective to′
    injective′ {x = (x₁ , x₂)} {y = (y₁ , y₂)} =
      _↔_.to Σ-≡,≡↔≡ ⊚
      Σ-map (_≃_.injective A₁≃A₂) (λ {eq₁} eq₂ →
        let lemma =
              to (B₁↣B₂ y₁) (subst B₁ (_≃_.injective A₁≃A₂ eq₁) x₂)      ≡⟨ refl _ ⟩
              to (B₁↣B₂ y₁)
                (subst B₁ (trans (sym (_≃_.left-inverse-of A₁≃A₂ x₁)) $
                           trans (cong (_≃_.from A₁≃A₂) eq₁)
                                 (_≃_.left-inverse-of A₁≃A₂ y₁))
                          x₂)                                            ≡⟨ cong (to (B₁↣B₂ y₁)) $ sym $ subst-subst B₁ _ _ _ ⟩
              to (B₁↣B₂ y₁)
                 (subst B₁ (trans (cong (_≃_.from A₁≃A₂) eq₁)
                                  (_≃_.left-inverse-of A₁≃A₂ y₁)) $
                  subst B₁ (sym (_≃_.left-inverse-of A₁≃A₂ x₁))
                           x₂)                                           ≡⟨ cong (to (B₁↣B₂ y₁)) $ sym $ subst-subst B₁ _ _ _ ⟩
              to (B₁↣B₂ y₁)
                 (subst B₁ (_≃_.left-inverse-of A₁≃A₂ y₁) $
                  subst B₁ (cong (_≃_.from A₁≃A₂) eq₁) $
                  subst B₁ (sym (_≃_.left-inverse-of A₁≃A₂ x₁)) x₂)      ≡⟨ sym $ push-subst′ A₁≃A₂ B₁ B₂
                                                                              (λ x y → to (B₁↣B₂ x)
                                                                                          (subst B₁ (_≃_.left-inverse-of A₁≃A₂ x) y))
                                                                              eq₁ ⟩
              subst B₂ eq₁
                (to (B₁↣B₂ x₁) $
                 subst B₁ (_≃_.left-inverse-of A₁≃A₂ x₁) $
                 subst B₁ (sym (_≃_.left-inverse-of A₁≃A₂ x₁)) x₂)       ≡⟨ cong (subst B₂ eq₁ ⊚ to (B₁↣B₂ x₁)) $ subst-subst B₁ _ _ _ ⟩
              subst B₂ eq₁
                (to (B₁↣B₂ x₁) $
                 subst B₁ (trans (sym (_≃_.left-inverse-of A₁≃A₂ x₁))
                                 (_≃_.left-inverse-of A₁≃A₂ x₁))
                          x₂)                                            ≡⟨ cong (λ p → subst B₂ eq₁ (to (B₁↣B₂ x₁) (subst B₁ p x₂))) $
                                                                                 trans-symˡ _ ⟩
              subst B₂ eq₁ (to (B₁↣B₂ x₁) $ subst B₁ (refl _) x₂)        ≡⟨ cong (subst B₂ eq₁ ⊚ to (B₁↣B₂ x₁)) $
                                                                                 subst-refl B₁ x₂ ⟩
              subst B₂ eq₁ (to (B₁↣B₂ x₁) x₂)                            ≡⟨ eq₂ ⟩∎
              to (B₁↣B₂ y₁) y₂                                           ∎
        in
        subst B₁ (_≃_.injective A₁≃A₂ eq₁) x₂  ≡⟨ _↣_.injective (B₁↣B₂ y₁) lemma ⟩∎
        y₂                                     ∎) ⊚
      Σ-≡,≡←≡

∃-preserves-surjections :
  ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
    {B₁ : A₁ → Set b₁} {B₂ : A₂ → Set b₂}
  (A₁≃A₂ : A₁ ≃ A₂) → (∀ x → B₁ x ↠ B₂ (_≃_.to A₁≃A₂ x)) →
  Σ A₁ B₁ ↠ Σ A₂ B₂
∃-preserves-surjections {A₁ = A₁} {A₂} {B₁} {B₂} A₁≃A₂ B₁↠B₂ = record
  { logical-equivalence = logical-equivalence′
  ; right-inverse-of    = right-inverse-of′
  }
  where
  open _↠_

  logical-equivalence′ : Σ A₁ B₁ ⇔ Σ A₂ B₂
  logical-equivalence′ =
    ∃-preserves-logical-equivalences A₁≃A₂ (logical-equivalence ⊚ B₁↠B₂)

  abstract
    right-inverse-of′ :
      ∀ p →
      _⇔_.to logical-equivalence′ (_⇔_.from logical-equivalence′ p) ≡ p
    right-inverse-of′ = λ p → Σ-≡,≡→≡
      (_≃_.right-inverse-of A₁≃A₂ (proj₁ p))
      (subst B₂ (_≃_.right-inverse-of A₁≃A₂ (proj₁ p))
         (to (B₁↠B₂ _) (from (B₁↠B₂ _)
            (subst B₂ (sym (_≃_.right-inverse-of A₁≃A₂ (proj₁ p)))
               (proj₂ p))))                                         ≡⟨ cong (subst B₂ _) $ right-inverse-of (B₁↠B₂ _) _ ⟩
       subst B₂ (_≃_.right-inverse-of A₁≃A₂ (proj₁ p))
         (subst B₂ (sym (_≃_.right-inverse-of A₁≃A₂ (proj₁ p)))
            (proj₂ p))                                              ≡⟨ subst-subst-sym B₂ _ _ ⟩∎
       proj₂ p ∎)

∃-preserves-bijections :
  ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
    {B₁ : A₁ → Set b₁} {B₂ : A₂ → Set b₂}
  (A₁≃A₂ : A₁ ≃ A₂) → (∀ x → B₁ x ↔ B₂ (_≃_.to A₁≃A₂ x)) →
  Σ A₁ B₁ ↔ Σ A₂ B₂
∃-preserves-bijections {A₁ = A₁} {A₂} {B₁} {B₂} A₁≃A₂ B₁↔B₂ = record
  { surjection      = surjection′
  ; left-inverse-of = left-inverse-of′
  }
  where
  open _↔_

  surjection′ : Σ A₁ B₁ ↠ Σ A₂ B₂
  surjection′ = ∃-preserves-surjections A₁≃A₂ (surjection ⊚ B₁↔B₂)

  abstract
    left-inverse-of′ :
      ∀ p → _↠_.from surjection′ (_↠_.to surjection′ p) ≡ p
    left-inverse-of′ = λ p → Σ-≡,≡→≡
      (_≃_.left-inverse-of A₁≃A₂ (proj₁ p))
      (subst B₁ (_≃_.left-inverse-of A₁≃A₂ (proj₁ p))
         (from (B₁↔B₂ _)
            (subst B₂ (sym (_≃_.right-inverse-of A₁≃A₂
                              (_≃_.to A₁≃A₂ (proj₁ p))))
               (to (B₁↔B₂ _) (proj₂ p))))                        ≡⟨ push-subst B₂ (λ x → from (B₁↔B₂ x))
                                                                      (_≃_.left-inverse-of A₁≃A₂ (proj₁ p)) ⟩
       from (B₁↔B₂ _)
         (subst B₂ (cong (_≃_.to A₁≃A₂)
                         (_≃_.left-inverse-of A₁≃A₂ (proj₁ p)))
            (subst B₂ (sym (_≃_.right-inverse-of A₁≃A₂
                              (_≃_.to A₁≃A₂ (proj₁ p))))
               (to (B₁↔B₂ _) (proj₂ p))))                        ≡⟨ cong (λ eq → from (B₁↔B₂ _)
                                                                                   (subst B₂ eq
                                                                                      (subst B₂ (sym (_≃_.right-inverse-of A₁≃A₂ _))
                                                                                         (to (B₁↔B₂ _) (proj₂ p))))) $
                                                                         _≃_.left-right-lemma A₁≃A₂ _ ⟩
       from (B₁↔B₂ _)
         (subst B₂ (_≃_.right-inverse-of A₁≃A₂
                      (_≃_.to A₁≃A₂ (proj₁ p)))
            (subst B₂ (sym (_≃_.right-inverse-of A₁≃A₂
                              (_≃_.to A₁≃A₂ (proj₁ p))))
               (to (B₁↔B₂ _) (proj₂ p))))                        ≡⟨ cong (from (B₁↔B₂ _)) $ subst-subst-sym B₂ _ _ ⟩
       from (B₁↔B₂ _) (to (B₁↔B₂ _) (proj₂ p))                   ≡⟨ left-inverse-of (B₁↔B₂ _) _ ⟩∎
       proj₂ p                                                   ∎)

-- Σ preserves equivalence.

Σ-preserves : ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
                {B₁ : A₁ → Set b₁} {B₂ : A₂ → Set b₂}
              (A₁≃A₂ : A₁ ≃ A₂) → (∀ x → B₁ x ≃ B₂ (_≃_.to A₁≃A₂ x)) →
              Σ A₁ B₁ ≃ Σ A₂ B₂
Σ-preserves A₁≃A₂ B₁≃B₂ = ↔⇒≃ $
  ∃-preserves-bijections A₁≃A₂ (_≃_.bijection ⊚ B₁≃B₂)

-- Π preserves equivalence (assuming extensionality).

Π-preserves :
  ∀ {a₁ a₂ b₁ b₂} → Extensionality (a₁ ⊔ a₂) (b₁ ⊔ b₂) →
  {A₁ : Set a₁} {A₂ : Set a₂} {B₁ : A₁ → Set b₁} {B₂ : A₂ → Set b₂} →
  (A₁≃A₂ : A₁ ≃ A₂) → (∀ x → B₁ x ≃ B₂ (_≃_.to A₁≃A₂ x)) →
  ((x : A₁) → B₁ x) ≃ ((x : A₂) → B₂ x)
Π-preserves {a₁} {a₂} {b₁} {b₂} ext {A₁} {A₂} {B₁} {B₂} A₁≃A₂ B₁≃B₂ =
  ↔⇒≃ record
    { surjection = record
      { logical-equivalence = record
        { to   = to′
        ; from = from′
        }
      ; right-inverse-of = right-inverse-of′
      }
    ; left-inverse-of = left-inverse-of′
    }
  where
  open _≃_

  to′ : ((x : A₁) → B₁ x) → (x : A₂) → B₂ x
  to′ f x = subst B₂ (right-inverse-of A₁≃A₂ x)
                  (to (B₁≃B₂ (from A₁≃A₂ x))
                      (f (from A₁≃A₂ x)))

  from′ : ((x : A₂) → B₂ x) → (x : A₁) → B₁ x
  from′ f x = from (B₁≃B₂ x) (f (to A₁≃A₂ x))

  abstract
    right-inverse-of′ : ∀ f → to′ (from′ f) ≡ f
    right-inverse-of′ = λ f → lower-extensionality a₁ b₁ ext λ x →
      subst B₂ (right-inverse-of A₁≃A₂ x)
            (to (B₁≃B₂ (from A₁≃A₂ x))
                (from (B₁≃B₂ (from A₁≃A₂ x))
                      (f (to A₁≃A₂ (from A₁≃A₂ x)))))  ≡⟨ cong (subst B₂ (right-inverse-of A₁≃A₂ x)) $
                                                               right-inverse-of (B₁≃B₂ _) _ ⟩
      subst B₂ (right-inverse-of A₁≃A₂ x)
            (f (to A₁≃A₂ (from A₁≃A₂ x)))              ≡⟨ elim (λ {x y} x≡y → subst B₂ x≡y (f x) ≡ f y)
                                                               (λ x → subst-refl B₂ (f x))
                                                               (right-inverse-of A₁≃A₂ x) ⟩∎
      f x                                              ∎

    left-inverse-of′ : ∀ f → from′ (to′ f) ≡ f
    left-inverse-of′ = λ f → lower-extensionality a₂ b₂ ext λ x →
      from (B₁≃B₂ x)
           (subst B₂ (right-inverse-of A₁≃A₂ (to A₁≃A₂ x))
                  (to (B₁≃B₂ (from A₁≃A₂ (to A₁≃A₂ x)))
                      (f (from A₁≃A₂ (to A₁≃A₂ x)))))             ≡⟨ cong (λ eq → from (B₁≃B₂ x)
                                                                                    (subst B₂ eq
                                                                                       (to (B₁≃B₂ (from A₁≃A₂ (to A₁≃A₂ x)))
                                                                                          (f (from A₁≃A₂ (to A₁≃A₂ x))))))
                                                                          (sym $ left-right-lemma A₁≃A₂ x) ⟩
      from (B₁≃B₂ x)
           (subst B₂ (cong (to A₁≃A₂) (left-inverse-of A₁≃A₂ x))
                  (to (B₁≃B₂ (from A₁≃A₂ (to A₁≃A₂ x)))
                      (f (from A₁≃A₂ (to A₁≃A₂ x)))))             ≡⟨ sym $ push-subst B₂ (λ x y → from (B₁≃B₂ x) y)
                                                                                      (left-inverse-of A₁≃A₂ x) ⟩
      subst B₁ (left-inverse-of A₁≃A₂ x)
            (from (B₁≃B₂ (from A₁≃A₂ (to A₁≃A₂ x)))
                  (to (B₁≃B₂ (from A₁≃A₂ (to A₁≃A₂ x)))
                      (f (from A₁≃A₂ (to A₁≃A₂ x)))))             ≡⟨ cong (subst B₁ (left-inverse-of A₁≃A₂ x)) $
                                                                       left-inverse-of (B₁≃B₂ _) _ ⟩
      subst B₁ (left-inverse-of A₁≃A₂ x)
            (f (from A₁≃A₂ (to A₁≃A₂ x)))                         ≡⟨ elim (λ {x y} x≡y → subst B₁ x≡y (f x) ≡ f y)
                                                                          (λ x → subst-refl B₁ (f x))
                                                                          (left-inverse-of A₁≃A₂ x) ⟩∎
      f x                                                         ∎

-- Π preserves equivalence in its second argument (assuming
-- extensionality).
--
-- Note that this proof's "to" component does not use subst, unlike
-- the one in the proof of Π-preserves.

∀-preserves :
  ∀ {a b₁ b₂} → Extensionality a (b₁ ⊔ b₂) →
  {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
  (∀ x → B₁ x ≃ B₂ x) →
  ((x : A) → B₁ x) ≃ ((x : A) → B₂ x)
∀-preserves {a} {b₁} {b₂} ext {A} {B₁} {B₂} B₁≃B₂ = ↔⇒≃ record
    { surjection = record
      { logical-equivalence = record
        { to   = to′
        ; from = from′
        }
      ; right-inverse-of = right-inverse-of′
      }
    ; left-inverse-of = left-inverse-of′
    }
  where
  open _≃_

  to′ : ((x : A) → B₁ x) → (x : A) → B₂ x
  to′ f x = to (B₁≃B₂ x) (f x)

  from′ : ((x : A) → B₂ x) → (x : A) → B₁ x
  from′ f x = from (B₁≃B₂ x) (f x)

  abstract
    right-inverse-of′ : ∀ f → to′ (from′ f) ≡ f
    right-inverse-of′ = λ f → lower-extensionality a b₁ ext λ x →
      to (B₁≃B₂ x) (from (B₁≃B₂ x) (f x))  ≡⟨ right-inverse-of (B₁≃B₂ x) (f x) ⟩∎
      f x                                  ∎

    left-inverse-of′ : ∀ f → from′ (to′ f) ≡ f
    left-inverse-of′ = λ f → lower-extensionality a b₂ ext λ x →
      from (B₁≃B₂ x) (to (B₁≃B₂ x) (f x))  ≡⟨ left-inverse-of (B₁≃B₂ x) (f x) ⟩∎
      f x                                  ∎

-- A part of the implementation of ≃-preserves (see below) that does
-- not depend on extensionality.

≃-preserves-⇔ :
  ∀ {a₁ a₂ b₁ b₂}
    {A₁ : Set a₁} {A₂ : Set a₂} {B₁ : Set b₁} {B₂ : Set b₂} →
  A₁ ≃ A₂ → B₁ ≃ B₂ → (A₁ ≃ B₁) ⇔ (A₂ ≃ B₂)
≃-preserves-⇔ A₁≃A₂ B₁≃B₂ = record
  { to   = λ A₁≃B₁ → B₁≃B₂ ∘ A₁≃B₁ ∘ inverse A₁≃A₂
  ; from = λ A₂≃B₂ → inverse B₁≃B₂ ∘ A₂≃B₂ ∘ A₁≃A₂
  }

-- Equivalence preserves equivalences (assuming extensionality).

≃-preserves :
  ∀ {a₁ a₂ b₁ b₂} →
  Extensionality (a₁ ⊔ a₂ ⊔ b₁ ⊔ b₂) (a₁ ⊔ a₂ ⊔ b₁ ⊔ b₂) →
  {A₁ : Set a₁} {A₂ : Set a₂} {B₁ : Set b₁} {B₂ : Set b₂} →
  A₁ ≃ A₂ → B₁ ≃ B₂ → (A₁ ≃ B₁) ≃ (A₂ ≃ B₂)
≃-preserves {a₁} {a₂} {b₁} {b₂} ext {A₁} {A₂} {B₁} {B₂} A₁≃A₂ B₁≃B₂ =
  ↔⇒≃ (record
    { surjection = record
      { logical-equivalence = ≃-preserves-⇔ A₁≃A₂ B₁≃B₂
      ; right-inverse-of    = to∘from
      }
    ; left-inverse-of = from∘to
    })
  where
  open _≃_

  abstract
    to∘from :
      (A₂≃B₂ : A₂ ≃ B₂) →
      B₁≃B₂ ∘ (inverse B₁≃B₂ ∘ A₂≃B₂ ∘ A₁≃A₂) ∘ inverse A₁≃A₂ ≡ A₂≃B₂
    to∘from A₂≃B₂ =
      lift-equality (lower-extensionality (a₁ ⊔ b₁) (a₁ ⊔ b₁) ext) $
        lower-extensionality (a₁ ⊔ b₁ ⊔ b₂) (a₁ ⊔ a₂ ⊔ b₁) ext λ x →
          to B₁≃B₂ (from B₁≃B₂ (to A₂≃B₂ (to A₁≃A₂ (from A₁≃A₂ x))))  ≡⟨ right-inverse-of B₁≃B₂ _ ⟩
          to A₂≃B₂ (to A₁≃A₂ (from A₁≃A₂ x))                          ≡⟨ cong (to A₂≃B₂) $ right-inverse-of A₁≃A₂ _ ⟩∎
          to A₂≃B₂ x                                                  ∎

    from∘to :
      (A₁≃B₁ : A₁ ≃ B₁) →
      inverse B₁≃B₂ ∘ (B₁≃B₂ ∘ A₁≃B₁ ∘ inverse A₁≃A₂) ∘ A₁≃A₂ ≡ A₁≃B₁
    from∘to A₁≃B₁ =
      lift-equality (lower-extensionality (a₂ ⊔ b₂) (a₂ ⊔ b₂) ext) $
        lower-extensionality (a₂ ⊔ b₁ ⊔ b₂) (a₁ ⊔ a₂ ⊔ b₂) ext λ x →
          from B₁≃B₂ (to B₁≃B₂ (to A₁≃B₁ (from A₁≃A₂ (to A₁≃A₂ x))))  ≡⟨ left-inverse-of B₁≃B₂ _ ⟩
          to A₁≃B₁ (from A₁≃A₂ (to A₁≃A₂ x))                          ≡⟨ cong (to A₁≃B₁) $ left-inverse-of A₁≃A₂ _ ⟩∎
          to A₁≃B₁ x                                                  ∎

-- Equivalence preserves bijections (assuming extensionality).

≃-preserves-bijections :
  ∀ {a₁ a₂ b₁ b₂} →
  Extensionality (a₁ ⊔ a₂ ⊔ b₁ ⊔ b₂) (a₁ ⊔ a₂ ⊔ b₁ ⊔ b₂) →
  {A₁ : Set a₁} {A₂ : Set a₂} {B₁ : Set b₁} {B₂ : Set b₂} →
  A₁ ↔ A₂ → B₁ ↔ B₂ → (A₁ ≃ B₁) ↔ (A₂ ≃ B₂)
≃-preserves-bijections ext A₁↔A₂ B₁↔B₂ =
  _≃_.bijection $ ≃-preserves ext (↔⇒≃ A₁↔A₂) (↔⇒≃ B₁↔B₂)

-- Is-equivalence preserves equality, if we see _≃_ as a form of
-- equality (assuming extensionality).

Is-equivalence-preserves :
  ∀ {a b} {A : Set a} {B : Set b} {f g : A → B} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  (∀ x → f x ≡ g x) →
  Is-equivalence f ≃ Is-equivalence g
Is-equivalence-preserves ext f≡g =
  _↠_.from (≃↠⇔ (propositional ext _) (propositional ext _)) (record
    { to   = respects-extensional-equality f≡g
    ; from = respects-extensional-equality (sym ⊚ f≡g)
    })

------------------------------------------------------------------------
-- Another property

abstract

  -- As a consequence of extensionality-isomorphism and ≃-≡ we get a
  -- strengthening of W-≡,≡↠≡.

  W-≡,≡≃≡ : ∀ {a b} {A : Set a} {B : A → Set b} →
            (∀ {x} {C : B x → Set (a ⊔ b)} → Extensionality′ (B x) C) →
            ∀ {x y} {f : B x → W A B} {g : B y → W A B} →
            (∃ λ (p : x ≡ y) → ∀ i → f i ≡ g (subst B p i)) ≃
            (sup x f ≡ sup y g)
  W-≡,≡≃≡ {a} {A = A} {B} ext {x} {y} {f} {g} =
    (∃ λ p → ∀ i → f i ≡ g (subst B p i))        ≃⟨ Σ-preserves id lemma ⟩
    (∃ λ p → subst (λ x → B x → W A B) p f ≡ g)  ≃⟨ ↔⇒≃ Σ-≡,≡↔≡ ⟩
    ((x , f) ≡ (y , g))                          ≃⟨ ≃-≡ (↔⇒≃ W-unfolding) ⟩□
    (sup x f ≡ sup y g)                          □
    where
    lemma : (p : x ≡ y) →
            (∀ i → f i ≡ g (subst B p i)) ≃
            (subst (λ x → B x → W A B) p f ≡ g)
    lemma p = elim
      (λ {x y} p → (f : B x → W A B) (g : B y → W A B) →
                   (∀ i → f i ≡ g (subst B p i)) ≃
                   (subst (λ x → B x → W A B) p f ≡ g))
      (λ x f g →
         (∀ i → f i ≡ g (subst B (refl x) i))        ≃⟨ subst (λ h → (∀ i → f i ≡ g (h i)) ≃ (∀ i → f i ≡ g i))
                                                              (sym (lower-extensionality₂ a ext (subst-refl B)))
                                                              id ⟩
         (∀ i → f i ≡ g i)                           ≃⟨ extensionality-isomorphism ext ⟩
         (f ≡ g)                                     ≃⟨ subst (λ h → (f ≡ g) ≃ (h ≡ g))
                                                              (sym $ subst-refl (λ x' → B x' → W A B) f)
                                                              id ⟩□
         (subst (λ x → B x → W A B) (refl x) f ≡ g)  □)
      p f g


==> anc/equality/src/Fin.agda <==
------------------------------------------------------------------------
-- Some definitions related to and properties of finite sets
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Fin
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Logical-equivalence hiding (id; _∘_; inverse)
open import Prelude hiding (id)

open import Bijection eq using (_↔_; module _↔_)
open Derived-definitions-and-properties eq
open import Equality.Decision-procedures eq
open import Equivalence eq as Eq using (_≃_)
open import Function-universe eq hiding (_∘_)
open import H-level eq
open import H-level.Closure eq
open import List eq
open import Nat eq using (_≤_; ≤-refl; ≤-step)
open import Univalence-axiom eq

------------------------------------------------------------------------
-- Some bijections relating Fin and ∃

∃-Fin-zero : ∀ {p ℓ} (P : Fin zero → Set p) → ∃ P ↔ ⊥ {ℓ = ℓ}
∃-Fin-zero P = Σ-left-zero

∃-Fin-suc : ∀ {p n} (P : Fin (suc n) → Set p) →
            ∃ P ↔ P fzero ⊎ ∃ (P ∘ fsuc)
∃-Fin-suc P =
  ∃ P                          ↔⟨ ∃-⊎-distrib-right ⟩
  ∃ (P ∘ inj₁) ⊎ ∃ (P ∘ inj₂)  ↔⟨ Σ-left-identity ⊎-cong id ⟩□
  P (inj₁ tt) ⊎ ∃ (P ∘ inj₂)   □

------------------------------------------------------------------------
-- Fin n is a set

abstract

  Fin-set : ∀ n → Is-set (Fin n)
  Fin-set zero    = mono₁ 1 ⊥-propositional
  Fin-set (suc n) = ⊎-closure 0 (mono 0≤2 ⊤-contractible) (Fin-set n)
    where
    0≤2 : 0 ≤ 2
    0≤2 = ≤-step (≤-step ≤-refl)

------------------------------------------------------------------------
-- If two nonempty finite sets are isomorphic, then we can remove one
-- element from each and get new isomorphic finite sets

private

  well-behaved : ∀ {m n} (f : Fin (1 + m) ↔ Fin (1 + n)) →
                 Well-behaved (_↔_.to f)
  well-behaved f {b = i} eq₁ eq₂ = ⊎.inj₁≢inj₂ (
    fzero         ≡⟨ sym $ to-from f eq₂ ⟩
    from f fzero  ≡⟨ to-from f eq₁ ⟩∎
    fsuc i        ∎)
    where open _↔_

cancel-suc : ∀ {m n} → Fin (1 + m) ↔ Fin (1 + n) → Fin m ↔ Fin n
cancel-suc f =
  ⊎-left-cancellative f (well-behaved f) (well-behaved $ inverse f)

-- In fact, we can do it in such a way that, if the input bijection
-- relates elements of two lists with equal heads, then the output
-- bijection relates elements of the tails of the lists.
--
-- xs And ys Are-related-by f is inhabited if the indices of xs and ys
-- which are related by f point to equal elements.

infix 4 _And_Are-related-by_

_And_Are-related-by_ :
  ∀ {a} {A : Set a}
  (xs ys : List A) → Fin (length xs) ↔ Fin (length ys) → Set a
xs And ys Are-related-by f =
  ∀ i → index xs i ≡ index ys (_↔_.to f i)

abstract

  -- The tails are related.

  cancel-suc-preserves-relatedness :
    ∀ {a} {A : Set a} (x : A) xs ys
    (f : Fin (length (x ∷ xs)) ↔ Fin (length (x ∷ ys))) →
    x ∷ xs And x ∷ ys Are-related-by f →
    xs And ys Are-related-by cancel-suc f
  cancel-suc-preserves-relatedness x xs ys f related = helper
    where
    open _↔_ f

    helper : xs And ys Are-related-by cancel-suc f
    helper i with inspect (to (fsuc i)) | related (fsuc i)
    helper i | fsuc k , eq₁ | hyp₁ =
      index xs i                    ≡⟨ hyp₁ ⟩
      index (x ∷ ys) (to (fsuc i))  ≡⟨ cong (index (x ∷ ys)) eq₁ ⟩
      index (x ∷ ys) (fsuc k)       ≡⟨ refl _ ⟩∎
      index ys k                    ∎
    helper i | fzero , eq₁ | hyp₁
      with inspect (to (fzero)) | related (fzero)
    helper i | fzero , eq₁ | hyp₁ | fsuc j , eq₂ | hyp₂ =
      index xs i                    ≡⟨ hyp₁ ⟩
      index (x ∷ ys) (to (fsuc i))  ≡⟨ cong (index (x ∷ ys)) eq₁ ⟩
      index (x ∷ ys) (fzero)        ≡⟨ refl _ ⟩
      x                             ≡⟨ hyp₂ ⟩
      index (x ∷ ys) (to (fzero))   ≡⟨ cong (index (x ∷ ys)) eq₂ ⟩
      index (x ∷ ys) (fsuc j)       ≡⟨ refl _ ⟩∎
      index ys j                    ∎
    helper i | fzero , eq₁ | hyp₁ | fzero , eq₂ | hyp₂ =
      ⊥-elim $ well-behaved f eq₁ eq₂

-- By using cancel-suc we can show that finite sets are isomorphic iff
-- they have equal size.

isomorphic-same-size : ∀ {m n} → (Fin m ↔ Fin n) ⇔ m ≡ n
isomorphic-same-size {m} {n} = record
  { to   = to m n
  ; from = λ m≡n → subst (λ n → Fin m ↔ Fin n) m≡n id
  }
  where
  abstract
    to : ∀ m n → (Fin m ↔ Fin n) → m ≡ n
    to zero    zero    _       = refl _
    to (suc m) (suc n) 1+m↔1+n = cong suc $ to m n $ cancel-suc 1+m↔1+n
    to zero    (suc n)   0↔1+n = ⊥-elim $ _↔_.from 0↔1+n fzero
    to (suc m) zero    1+m↔0   = ⊥-elim $ _↔_.to 1+m↔0 fzero

------------------------------------------------------------------------
-- "Type arithmetic" using Fin

-- Taking the disjoint union of two finite sets amounts to the same
-- thing as adding the sizes.

Fin⊎Fin↔Fin+ : ∀ m n → Fin m ⊎ Fin n ↔ Fin (m + n)
Fin⊎Fin↔Fin+ zero n =
  Fin 0 ⊎ Fin n  ↝⟨ id ⟩
  ⊥ ⊎ Fin n      ↝⟨ ⊎-left-identity ⟩
  Fin n          ↝⟨ id ⟩□
  Fin (0 + n)    □
Fin⊎Fin↔Fin+ (suc m) n =
  Fin (suc m) ⊎ Fin n  ↝⟨ id ⟩
  (⊤ ⊎ Fin m) ⊎ Fin n  ↝⟨ inverse ⊎-assoc ⟩
  ⊤ ⊎ (Fin m ⊎ Fin n)  ↝⟨ id ⊎-cong Fin⊎Fin↔Fin+ m n ⟩
  ⊤ ⊎ Fin (m + n)      ↝⟨ id ⟩
  Fin (suc (m + n))    ↝⟨ id ⟩□
  Fin (suc m + n)      □

-- Taking the product of two finite sets amounts to the same thing as
-- multiplying the sizes.

Fin×Fin↔Fin* : ∀ m n → Fin m × Fin n ↔ Fin (m * n)
Fin×Fin↔Fin* zero n =
  Fin 0 × Fin n  ↝⟨ id ⟩
  ⊥ × Fin n      ↝⟨ ×-left-zero ⟩
  ⊥              ↝⟨ id ⟩□
  Fin 0          □
Fin×Fin↔Fin* (suc m) n =
  Fin (suc m) × Fin n        ↝⟨ id ⟩
  (⊤ ⊎ Fin m) × Fin n        ↝⟨ ∃-⊎-distrib-right ⟩
  ⊤ × Fin n ⊎ Fin m × Fin n  ↝⟨ ×-left-identity ⊎-cong Fin×Fin↔Fin* m n ⟩
  Fin n ⊎ Fin (m * n)        ↝⟨ Fin⊎Fin↔Fin+ _ _ ⟩
  Fin (n + m * n)            ↝⟨ id ⟩□
  Fin (suc m * n)            □

-- Forming the function space between two finite sets amounts to the
-- same thing as raising one size to the power of the other (assuming
-- extensionality).

[Fin→Fin]↔Fin^ :
  Extensionality (# 0) (# 0) →
  ∀ m n → (Fin m → Fin n) ↔ Fin (n ^ m)
[Fin→Fin]↔Fin^ ext zero n =
  (Fin 0 → Fin n)  ↝⟨ id ⟩
  (⊥ → Fin n)      ↝⟨ Π⊥↔⊤ ext ⟩
  ⊤                ↝⟨ inverse ⊎-right-identity ⟩□
  Fin 1            □
[Fin→Fin]↔Fin^ ext (suc m) n =
  (Fin (suc m) → Fin n)          ↝⟨ id ⟩
  (⊤ ⊎ Fin m → Fin n)            ↝⟨ Π⊎↔Π×Π ext ⟩
  (⊤ → Fin n) × (Fin m → Fin n)  ↝⟨ Π-left-identity ×-cong [Fin→Fin]↔Fin^ ext m n ⟩
  Fin n × Fin (n ^ m)            ↝⟨ Fin×Fin↔Fin* _ _ ⟩
  Fin (n * n ^ m)                ↝⟨ id ⟩□
  Fin (n ^ suc m)                □

-- Automorphisms on Fin n are isomorphic to Fin (n !) (assuming
-- extensionality).

[Fin↔Fin]↔Fin! :
  Extensionality (# 0) (# 0) →
  ∀ n → (Fin n ↔ Fin n) ↔ Fin (n !)
[Fin↔Fin]↔Fin! ext zero =
  Fin 0 ↔ Fin 0  ↝⟨ Eq.↔↔≃ ext (Fin-set 0) ⟩
  Fin 0 ≃ Fin 0  ↝⟨ id ⟩
  ⊥ ≃ ⊥          ↔⟨ ≃⊥≃¬ ext ⟩
  ¬ ⊥            ↝⟨ ¬⊥↔⊤ ext ⟩
  ⊤              ↝⟨ inverse ⊎-right-identity ⟩
  ⊤ ⊎ ⊥          ↝⟨ id ⟩□
  Fin 1          □
[Fin↔Fin]↔Fin! ext (suc n) =
  Fin (suc n) ↔ Fin (suc n)      ↝⟨ [⊤⊎↔⊤⊎]↔[⊤⊎×↔] ext Fin._≟_ ⟩
  Fin (suc n) × (Fin n ↔ Fin n)  ↝⟨ id ×-cong [Fin↔Fin]↔Fin! ext n ⟩
  Fin (suc n) × Fin (n !)        ↝⟨ Fin×Fin↔Fin* _ _ ⟩□
  Fin (suc n !)                  □

-- A variant of the previous property.

[Fin≡Fin]↔Fin! :
  Extensionality (# 0) (# 0) →
  Univalence (# 0) →
  ∀ n → (Fin n ≡ Fin n) ↔ Fin (n !)
[Fin≡Fin]↔Fin! ext univ n =
  Fin n ≡ Fin n  ↔⟨ ≡≃≃ univ ⟩
  Fin n ≃ Fin n  ↝⟨ inverse $ Eq.↔↔≃ ext (Fin-set n) ⟩
  Fin n ↔ Fin n  ↝⟨ [Fin↔Fin]↔Fin! ext n ⟩□
  Fin (n !)      □


==> anc/equality/src/Function-universe.agda <==
------------------------------------------------------------------------
-- A universe which includes several kinds of functions
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Function-universe
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq as Bijection using (_↔_; module _↔_)
open Derived-definitions-and-properties eq
open import Embedding eq as Emb using (Is-embedding; Embedding)
open import Equality.Decidable-UIP eq
open import Equality.Decision-procedures eq
open import Equivalence eq as Eq using (_≃_; module _≃_)
open import H-level eq as H-level
open import H-level.Closure eq
open import Injection eq as Injection using (_↣_; module _↣_; Injective)
open import Logical-equivalence using (_⇔_; module _⇔_)
open import Nat eq hiding (_≟_)
open import Preimage eq using (_⁻¹_)
open import Prelude as P hiding (id) renaming (_∘_ to _⊚_)
open import Surjection eq as Surjection using (_↠_; module _↠_)

------------------------------------------------------------------------
-- The universe

-- The universe includes implications, logical equivalences,
-- injections, embeddings, surjections, bijections and equivalences.

data Kind : Set where
  implication
    logical-equivalence
    injection
    embedding
    surjection
    bijection
    equivalence : Kind

-- The interpretation of the universe.

infix 0 _↝[_]_

_↝[_]_ : ∀ {ℓ₁ ℓ₂} → Set ℓ₁ → Kind → Set ℓ₂ → Set _
A ↝[ implication         ] B = A → B
A ↝[ logical-equivalence ] B = A ⇔ B
A ↝[ injection           ] B = A ↣ B
A ↝[ embedding           ] B = Embedding A B
A ↝[ surjection          ] B = A ↠ B
A ↝[ bijection           ] B = A ↔ B
A ↝[ equivalence         ] B = A ≃ B

-- Equivalences can be converted to all kinds of functions.

from-equivalence : ∀ {k a b} {A : Set a} {B : Set b} →
                   A ≃ B → A ↝[ k ] B
from-equivalence {implication}         = _≃_.to
from-equivalence {logical-equivalence} = _≃_.logical-equivalence
from-equivalence {injection}           = _≃_.injection
from-equivalence {embedding}           = λ f → record
                                           { to           = _≃_.to f
                                           ; is-embedding = λ _ _ →
                                               _≃_.is-equivalence
                                                 (Eq.inverse (Eq.≃-≡ f))
                                           }
from-equivalence {surjection}          = _≃_.surjection
from-equivalence {bijection}           = _≃_.bijection
from-equivalence {equivalence}         = P.id

-- Bijections can be converted to all kinds of functions.

from-bijection : ∀ {k a b} {A : Set a} {B : Set b} →
                 A ↔ B → A ↝[ k ] B
from-bijection {implication}         = _↔_.to
from-bijection {logical-equivalence} = _↔_.logical-equivalence
from-bijection {injection}           = _↔_.injection
from-bijection {embedding}           = from-equivalence ⊚ Eq.↔⇒≃
from-bijection {surjection}          = _↔_.surjection
from-bijection {bijection}           = P.id
from-bijection {equivalence}         = Eq.↔⇒≃

-- All kinds of functions can be converted to implications.

to-implication : ∀ {k a b} {A : Set a} {B : Set b} →
                 A ↝[ k ] B → A → B
to-implication {implication}         = P.id
to-implication {logical-equivalence} = _⇔_.to
to-implication {injection}           = _↣_.to
to-implication {embedding}           = Embedding.to
to-implication {surjection}          = _↠_.to
to-implication {bijection}           = _↔_.to
to-implication {equivalence}         = _≃_.to

------------------------------------------------------------------------
-- A sub-universe of symmetric kinds of functions

data Symmetric-kind : Set where
  logical-equivalence bijection equivalence : Symmetric-kind

⌊_⌋-sym : Symmetric-kind → Kind
⌊ logical-equivalence ⌋-sym = logical-equivalence
⌊ bijection           ⌋-sym = bijection
⌊ equivalence         ⌋-sym = equivalence

inverse : ∀ {k a b} {A : Set a} {B : Set b} →
          A ↝[ ⌊ k ⌋-sym ] B → B ↝[ ⌊ k ⌋-sym ] A
inverse {logical-equivalence} = Logical-equivalence.inverse
inverse {bijection}           = Bijection.inverse
inverse {equivalence}         = Eq.inverse

------------------------------------------------------------------------
-- A sub-universe of isomorphisms

data Isomorphism-kind : Set where
  bijection equivalence : Isomorphism-kind

⌊_⌋-iso : Isomorphism-kind → Kind
⌊ bijection   ⌋-iso = bijection
⌊ equivalence ⌋-iso = equivalence

infix 0 _↔[_]_

_↔[_]_ : ∀ {ℓ₁ ℓ₂} → Set ℓ₁ → Isomorphism-kind → Set ℓ₂ → Set _
A ↔[ k ] B = A ↝[ ⌊ k ⌋-iso ] B

from-isomorphism : ∀ {k₁ k₂ a b} {A : Set a} {B : Set b} →
                   A ↔[ k₁ ] B → A ↝[ k₂ ] B
from-isomorphism {bijection}   = from-bijection
from-isomorphism {equivalence} = from-equivalence

-- Lemma: to-implication after from-isomorphism is the same as
-- to-implication.

to-implication∘from-isomorphism :
  ∀ {a b} {A : Set a} {B : Set b} k₁ k₂ {A↔B : A ↔[ k₁ ] B} →
  to-implication A↔B ≡
  to-implication (from-isomorphism {k₂ = k₂} A↔B)
to-implication∘from-isomorphism {A = A} {B} = t∘f
  where
  t∘f : ∀ k₁ k₂ {A↔B : A ↔[ k₁ ] B} →
        to-implication A↔B ≡
        to-implication (from-isomorphism {k₂ = k₂} A↔B)
  t∘f bijection   implication         = refl _
  t∘f bijection   logical-equivalence = refl _
  t∘f bijection   injection           = refl _
  t∘f bijection   embedding           = refl _
  t∘f bijection   surjection          = refl _
  t∘f bijection   bijection           = refl _
  t∘f bijection   equivalence         = refl _
  t∘f equivalence implication         = refl _
  t∘f equivalence logical-equivalence = refl _
  t∘f equivalence injection           = refl _
  t∘f equivalence embedding           = refl _
  t∘f equivalence surjection          = refl _
  t∘f equivalence bijection           = refl _
  t∘f equivalence equivalence         = refl _

------------------------------------------------------------------------
-- Preorder

-- All the different kinds of functions form preorders.

-- Composition.

infixr 9 _∘_

_∘_ : ∀ {k a b c} {A : Set a} {B : Set b} {C : Set c} →
      B ↝[ k ] C → A ↝[ k ] B → A ↝[ k ] C
_∘_ {implication}         = λ f g → f ⊚ g
_∘_ {logical-equivalence} = Logical-equivalence._∘_
_∘_ {injection}           = Injection._∘_
_∘_ {embedding}           = Emb._∘_
_∘_ {surjection}          = Surjection._∘_
_∘_ {bijection}           = Bijection._∘_
_∘_ {equivalence}         = Eq._∘_

-- Identity.

id : ∀ {k a} {A : Set a} → A ↝[ k ] A
id {implication}         = P.id
id {logical-equivalence} = Logical-equivalence.id
id {injection}           = Injection.id
id {embedding}           = Emb.id
id {surjection}          = Surjection.id
id {bijection}           = Bijection.id
id {equivalence}         = Eq.id

-- "Equational" reasoning combinators.

infix  -1 finally-↝ finally-↔
infix  -1 _□
infixr -2 step-↝ step-↔ _↔⟨⟩_
infix  -3 $⟨_⟩_

-- For an explanation of why step-↝ and step-↔ are defined in this
-- way, see Equality.step-≡.

step-↝ : ∀ {k a b c} (A : Set a) {B : Set b} {C : Set c} →
         B ↝[ k ] C → A ↝[ k ] B → A ↝[ k ] C
step-↝ _ = _∘_

syntax step-↝ A B↝C A↝B = A ↝⟨ A↝B ⟩ B↝C

step-↔ : ∀ {k₁ k₂ a b c} (A : Set a) {B : Set b} {C : Set c} →
         B ↝[ k₂ ] C → A ↔[ k₁ ] B → A ↝[ k₂ ] C
step-↔ _ B↝C A↔B = step-↝ _ B↝C (from-isomorphism A↔B)

syntax step-↔ A B↝C A↔B = A ↔⟨ A↔B ⟩ B↝C

_↔⟨⟩_ : ∀ {k a b} (A : Set a) {B : Set b} →
        A ↝[ k ] B → A ↝[ k ] B
_ ↔⟨⟩ A↝B = A↝B

_□ : ∀ {k a} (A : Set a) → A ↝[ k ] A
A □ = id

finally-↝ : ∀ {k a b} (A : Set a) (B : Set b) →
            A ↝[ k ] B → A ↝[ k ] B
finally-↝ _ _ A↝B = A↝B

syntax finally-↝ A B A↝B = A ↝⟨ A↝B ⟩□ B □

finally-↔ : ∀ {k₁ k₂ a b} (A : Set a) (B : Set b) →
            A ↔[ k₁ ] B → A ↝[ k₂ ] B
finally-↔ _ _ A↔B = from-isomorphism A↔B

syntax finally-↔ A B A↔B = A ↔⟨ A↔B ⟩□ B □

$⟨_⟩_ : ∀ {k a b} {A : Set a} {B : Set b} →
        A → A ↝[ k ] B → B
$⟨ a ⟩ A↝B = to-implication A↝B a

-- Lemma: to-implication maps id to the identity function.

to-implication-id :
  ∀ {a} {A : Set a} k →
  to-implication {k = k} id ≡ id {A = A}
to-implication-id implication         = refl _
to-implication-id logical-equivalence = refl _
to-implication-id injection           = refl _
to-implication-id embedding           = refl _
to-implication-id surjection          = refl _
to-implication-id bijection           = refl _
to-implication-id equivalence         = refl _

-- Lemma: to-implication is homomorphic with respect to _∘_.

to-implication-∘ :
  ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
  (k : Kind) {f : A ↝[ k ] B} {g : B ↝[ k ] C} →
  to-implication (g ∘ f) ≡ to-implication g ∘ to-implication f
to-implication-∘ implication         = refl _
to-implication-∘ logical-equivalence = refl _
to-implication-∘ injection           = refl _
to-implication-∘ embedding           = refl _
to-implication-∘ surjection          = refl _
to-implication-∘ bijection           = refl _
to-implication-∘ equivalence         = refl _

-- Lemma: to-implication maps inverse id to the identity function.

to-implication-inverse-id :
  ∀ {a} {A : Set a} k →
  to-implication (inverse {k = k} id) ≡ id {A = A}
to-implication-inverse-id logical-equivalence = refl _
to-implication-inverse-id bijection           = refl _
to-implication-inverse-id equivalence         = refl _

------------------------------------------------------------------------
-- Lots of properties
------------------------------------------------------------------------

-- Properties of the form A ↝[ k ] B, for arbitrary k, are only stated
-- for bijections or equivalences; converting to the other forms is
-- easy.

------------------------------------------------------------------------
-- Equalities can be converted to all kinds of functions

≡⇒↝ : ∀ k {ℓ} {A B : Set ℓ} → A ≡ B → A ↝[ k ] B
≡⇒↝ k = elim (λ {A B} _ → A ↝[ k ] B) (λ _ → id)

abstract

  -- Some lemmas that can be used to manipulate expressions involving
  -- ≡⇒↝ and refl/sym/trans.

  ≡⇒↝-refl : ∀ {k a} {A : Set a} →
             ≡⇒↝ k (refl A) ≡ id
  ≡⇒↝-refl {k} = elim-refl (λ {A B} _ → A ↝[ k ] B) _

  ≡⇒↝-sym : ∀ k {ℓ} {A B : Set ℓ} {eq : A ≡ B} →
            to-implication (≡⇒↝ ⌊ k ⌋-sym (sym eq)) ≡
            to-implication (inverse (≡⇒↝ ⌊ k ⌋-sym eq))
  ≡⇒↝-sym k {A = A} {eq = eq} = elim¹
    (λ eq → to-implication (≡⇒↝ ⌊ k ⌋-sym (sym eq)) ≡
            to-implication (inverse (≡⇒↝ ⌊ k ⌋-sym eq)))
    (to-implication (≡⇒↝ ⌊ k ⌋-sym (sym (refl A)))      ≡⟨ cong (to-implication ∘ ≡⇒↝ ⌊ k ⌋-sym) sym-refl ⟩
     to-implication (≡⇒↝ ⌊ k ⌋-sym (refl A))            ≡⟨ cong (to-implication {k = ⌊ k ⌋-sym}) ≡⇒↝-refl ⟩
     to-implication {k = ⌊ k ⌋-sym} id                  ≡⟨ to-implication-id ⌊ k ⌋-sym ⟩
     id                                                 ≡⟨ sym $ to-implication-inverse-id k ⟩
     to-implication (inverse {k = k} id)                ≡⟨ cong (to-implication ∘ inverse {k = k}) $ sym ≡⇒↝-refl ⟩∎
     to-implication (inverse (≡⇒↝ ⌊ k ⌋-sym (refl A)))  ∎)
    eq

  ≡⇒↝-trans : ∀ k {ℓ} {A B C : Set ℓ} {A≡B : A ≡ B} {B≡C : B ≡ C} →
              to-implication (≡⇒↝ k (trans A≡B B≡C)) ≡
              to-implication (≡⇒↝ k B≡C ∘ ≡⇒↝ k A≡B)
  ≡⇒↝-trans k {B = B} {A≡B = A≡B} = elim¹
    (λ B≡C → to-implication (≡⇒↝ k (trans A≡B B≡C)) ≡
             to-implication (≡⇒↝ k B≡C ∘ ≡⇒↝ k A≡B))
    (to-implication (≡⇒↝ k (trans A≡B (refl B)))             ≡⟨ cong (to-implication ∘ ≡⇒↝ k) $ trans-reflʳ _ ⟩
     to-implication (≡⇒↝ k A≡B)                              ≡⟨ sym $ cong (λ f → f ∘ to-implication (≡⇒↝ k A≡B)) $ to-implication-id k ⟩
     to-implication {k = k} id ∘ to-implication (≡⇒↝ k A≡B)  ≡⟨ sym $ to-implication-∘ k ⟩
     to-implication (id ∘ ≡⇒↝ k A≡B)                         ≡⟨ sym $ cong (λ f → to-implication (f ∘ ≡⇒↝ k A≡B)) ≡⇒↝-refl ⟩∎
     to-implication (≡⇒↝ k (refl B) ∘ ≡⇒↝ k A≡B)             ∎)
    _

  -- One can sometimes "push" ≡⇒↝ through cong.
  --
  -- This is a generalisation of a lemma due to Thierry Coquand.

  ≡⇒↝-cong : ∀ {k ℓ p A B} {eq : A ≡ B}
             (P : Set ℓ → Set p)
             (P-cong : ∀ {A B} → A ↝[ k ] B → P A ↝[ k ] P B) →
             P-cong (id {A = A}) ≡ id →
             ≡⇒↝ _ (cong P eq) ≡ P-cong (≡⇒↝ _ eq)
  ≡⇒↝-cong {eq = eq} P P-cong P-cong-id = elim¹
    (λ eq → ≡⇒↝ _ (cong P eq) ≡ P-cong (≡⇒↝ _ eq))
    (≡⇒↝ _ (cong P (refl _))  ≡⟨ cong (≡⇒↝ _) $ cong-refl P ⟩
     ≡⇒↝ _ (refl _)           ≡⟨ elim-refl (λ {A B} _ → A ↝[ _ ] B) _ ⟩
     id                       ≡⟨ sym P-cong-id ⟩
     P-cong id                ≡⟨ cong P-cong $ sym $
                                   elim-refl (λ {A B} _ → A ↝[ _ ] B) _ ⟩∎
     P-cong (≡⇒↝ _ (refl _))  ∎)
    eq

  -- One can express subst in terms of ≡⇒↝.

  subst-in-terms-of-≡⇒↝ :
    ∀ k {a p} {A : Set a} {x y} (x≡y : x ≡ y) (P : A → Set p) p →
    subst P x≡y p ≡ to-implication (≡⇒↝ k (cong P x≡y)) p
  subst-in-terms-of-≡⇒↝ k x≡y P p = elim¹

    (λ eq → subst P eq p ≡ to-implication (≡⇒↝ k (cong P eq)) p)

    (subst P (refl _) p                          ≡⟨ subst-refl P p ⟩
     p                                           ≡⟨ sym $ cong (_$ p) (to-implication-id k) ⟩
     to-implication {k = k} id p                 ≡⟨ sym $ cong (λ f → to-implication {k = k} f p) ≡⇒↝-refl ⟩
     to-implication (≡⇒↝ k (refl _)) p           ≡⟨ sym $ cong (λ eq → to-implication (≡⇒↝ k eq) p) $ cong-refl P ⟩∎
     to-implication (≡⇒↝ k (cong P (refl _))) p  ∎)

    x≡y

  subst-in-terms-of-inverse∘≡⇒↝ :
    ∀ k {a p} {A : Set a} {x y} (x≡y : x ≡ y) (P : A → Set p) p →
    subst P (sym x≡y) p ≡
    to-implication (inverse (≡⇒↝ ⌊ k ⌋-sym (cong P x≡y))) p
  subst-in-terms-of-inverse∘≡⇒↝ k x≡y P p =
    subst P (sym x≡y) p                                      ≡⟨ subst-in-terms-of-≡⇒↝ ⌊ k ⌋-sym (sym x≡y) P p ⟩
    to-implication (≡⇒↝ ⌊ k ⌋-sym (cong P (sym x≡y))) p      ≡⟨ cong (λ eq → to-implication (≡⇒↝ ⌊ k ⌋-sym eq) p) (cong-sym P _) ⟩
    to-implication (≡⇒↝ ⌊ k ⌋-sym (sym $ cong P x≡y)) p      ≡⟨ cong (_$ p) (≡⇒↝-sym k) ⟩∎
    to-implication (inverse (≡⇒↝ ⌊ k ⌋-sym (cong P x≡y))) p  ∎

  to-implication-≡⇒↝ :
    ∀ k {ℓ} {A B : Set ℓ} (eq : A ≡ B) →
    to-implication (≡⇒↝ k eq) ≡ ≡⇒↝ implication eq
  to-implication-≡⇒↝ k =
    elim (λ eq → to-implication (≡⇒↝ k eq) ≡ ≡⇒↝ implication eq)
         (λ A → to-implication (≡⇒↝ k (refl A))  ≡⟨ cong to-implication (≡⇒↝-refl {k = k}) ⟩
                to-implication {k = k} id        ≡⟨ to-implication-id k ⟩
                id                               ≡⟨ sym ≡⇒↝-refl ⟩∎
                ≡⇒↝ implication (refl A)         ∎)

------------------------------------------------------------------------
-- _⊎_ is a commutative monoid

-- _⊎_ preserves all kinds of functions.

private

  ⊎-cong-eq : ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
                {B₁ : Set b₁} {B₂ : Set b₂} →
              A₁ ⇔ A₂ → B₁ ⇔ B₂ → A₁ ⊎ B₁ ⇔ A₂ ⊎ B₂
  ⊎-cong-eq A₁⇔A₂ B₁⇔B₂ = record
    { to   = ⊎-map (to   A₁⇔A₂) (to   B₁⇔B₂)
    ; from = ⊎-map (from A₁⇔A₂) (from B₁⇔B₂)
    } where open _⇔_

  ⊎-cong-inj : ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
                 {B₁ : Set b₁} {B₂ : Set b₂} →
               A₁ ↣ A₂ → B₁ ↣ B₂ → A₁ ⊎ B₁ ↣ A₂ ⊎ B₂
  ⊎-cong-inj A₁↣A₂ B₁↣B₂ = record
    { to        = to′
    ; injective = injective′
    }
    where
    open _↣_

    to′ = ⊎-map (to A₁↣A₂) (to B₁↣B₂)

    abstract
      injective′ : Injective to′
      injective′ {x = inj₁ x} {y = inj₁ y} = cong inj₁ ⊚ injective A₁↣A₂ ⊚ ⊎.cancel-inj₁
      injective′ {x = inj₂ x} {y = inj₂ y} = cong inj₂ ⊚ injective B₁↣B₂ ⊚ ⊎.cancel-inj₂
      injective′ {x = inj₁ x} {y = inj₂ y} = ⊥-elim ⊚ ⊎.inj₁≢inj₂
      injective′ {x = inj₂ x} {y = inj₁ y} = ⊥-elim ⊚ ⊎.inj₁≢inj₂ ⊚ sym

  ⊎-cong-emb : ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
                 {B₁ : Set b₁} {B₂ : Set b₂} →
               Embedding A₁ A₂ → Embedding B₁ B₂ →
               Embedding (A₁ ⊎ B₁) (A₂ ⊎ B₂)
  ⊎-cong-emb A₁↣A₂ B₁↣B₂ = record
    { to           = to′
    ; is-embedding = is-embedding′
    }
    where
    open Embedding

    to′ = ⊎-map (to A₁↣A₂) (to B₁↣B₂)

    is-embedding′ : Is-embedding to′
    is-embedding′ (inj₁ x) (inj₁ y) =
      _≃_.is-equivalence $
      Eq.with-other-function
        (inj₁ x ≡ inj₁ y                        ↔⟨ inverse Bijection.≡↔inj₁≡inj₁ ⟩
         x ≡ y                                  ↝⟨ Eq.⟨ _ , is-embedding A₁↣A₂ _ _ ⟩ ⟩
         to A₁↣A₂ x ≡ to A₁↣A₂ y                ↔⟨ Bijection.≡↔inj₁≡inj₁ ⟩□
         inj₁ (to A₁↣A₂ x) ≡ inj₁ (to A₁↣A₂ y)  □)
        _
        (λ eq →
           cong inj₁ (cong (to A₁↣A₂) (⊎.cancel-inj₁ eq))                 ≡⟨ cong-∘ _ _ _ ⟩
           cong (inj₁ ⊚ to A₁↣A₂) (⊎.cancel-inj₁ eq)                      ≡⟨ cong-∘ _ _ _ ⟩
           cong (inj₁ ⊚ to A₁↣A₂ ⊚ [ id , const x ]) eq                   ≡⟨ sym $ trans-reflʳ _ ⟩
           trans (cong (inj₁ ⊚ to A₁↣A₂ ⊚ [ id , const x ]) eq) (refl _)  ≡⟨ cong-respects-relevant-equality
                                                                               {f = inj₁ ⊚ to A₁↣A₂ ⊚ [ id , const x ]}
                                                                               (if_then true else false)
                                                                               [ (λ _ _ → refl _) , (λ _ ()) ] ⟩
           trans (refl _) (cong (⊎-map (to A₁↣A₂) (to B₁↣B₂)) eq)         ≡⟨ trans-reflˡ _ ⟩∎
           cong (⊎-map (to A₁↣A₂) (to B₁↣B₂)) eq                          ∎)

    is-embedding′ (inj₂ x) (inj₂ y) =
      _≃_.is-equivalence $
      Eq.with-other-function
        (inj₂ x ≡ inj₂ y                        ↔⟨ inverse Bijection.≡↔inj₂≡inj₂ ⟩
         x ≡ y                                  ↝⟨ Eq.⟨ _ , is-embedding B₁↣B₂ _ _ ⟩ ⟩
         to B₁↣B₂ x ≡ to B₁↣B₂ y                ↔⟨ Bijection.≡↔inj₂≡inj₂ ⟩□
         inj₂ (to B₁↣B₂ x) ≡ inj₂ (to B₁↣B₂ y)  □)
        _
        (λ eq →
           cong inj₂ (cong (to B₁↣B₂) (⊎.cancel-inj₂ eq))                 ≡⟨ cong-∘ _ _ _ ⟩
           cong (inj₂ ⊚ to B₁↣B₂) (⊎.cancel-inj₂ eq)                      ≡⟨ cong-∘ _ _ _ ⟩
           cong (inj₂ ⊚ to B₁↣B₂ ⊚ [ const x , id ]) eq                   ≡⟨ sym $ trans-reflʳ _ ⟩
           trans (cong (inj₂ ⊚ to B₁↣B₂ ⊚ [ const x , id ]) eq) (refl _)  ≡⟨ cong-respects-relevant-equality
                                                                               {f = inj₂ ⊚ to B₁↣B₂ ⊚ [ const x , id ]}
                                                                               (if_then false else true)
                                                                               [ (λ _ ()) , (λ _ _ → refl _) ] ⟩
           trans (refl _) (cong (⊎-map (to A₁↣A₂) (to B₁↣B₂)) eq)         ≡⟨ trans-reflˡ _ ⟩∎
           cong (⊎-map (to A₁↣A₂) (to B₁↣B₂)) eq                          ∎)

    is-embedding′ (inj₁ x) (inj₂ y) =
      _≃_.is-equivalence $
      Eq.with-other-function
        (inj₁ x ≡ inj₂ y                        ↔⟨ inverse $ Bijection.⊥↔uninhabited ⊎.inj₁≢inj₂ ⟩
         ⊥₀                                     ↔⟨ Bijection.⊥↔uninhabited ⊎.inj₁≢inj₂ ⟩□
         inj₁ (to A₁↣A₂ x) ≡ inj₂ (to B₁↣B₂ y)  □)
        _
        (⊥-elim ⊚ ⊎.inj₁≢inj₂)

    is-embedding′ (inj₂ x) (inj₁ y) =
      _≃_.is-equivalence $
      Eq.with-other-function
        (inj₂ x ≡ inj₁ y                        ↔⟨ inverse $ Bijection.⊥↔uninhabited (⊎.inj₁≢inj₂ ⊚ sym) ⟩
         ⊥₀                                     ↔⟨ Bijection.⊥↔uninhabited (⊎.inj₁≢inj₂ ⊚ sym) ⟩□
         inj₂ (to B₁↣B₂ x) ≡ inj₁ (to A₁↣A₂ y)  □)
        _
        (⊥-elim ⊚ ⊎.inj₁≢inj₂ ⊚ sym)

  ⊎-cong-surj : ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
                  {B₁ : Set b₁} {B₂ : Set b₂} →
                A₁ ↠ A₂ → B₁ ↠ B₂ → A₁ ⊎ B₁ ↠ A₂ ⊎ B₂
  ⊎-cong-surj A₁↠A₂ B₁↠B₂ = record
    { logical-equivalence = ⊎-cong-eq (_↠_.logical-equivalence A₁↠A₂)
                                      (_↠_.logical-equivalence B₁↠B₂)
    ; right-inverse-of    =
        [ cong inj₁ ⊚ _↠_.right-inverse-of A₁↠A₂
        , cong inj₂ ⊚ _↠_.right-inverse-of B₁↠B₂
        ]
    }

  ⊎-cong-bij : ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
                 {B₁ : Set b₁} {B₂ : Set b₂} →
               A₁ ↔ A₂ → B₁ ↔ B₂ → A₁ ⊎ B₁ ↔ A₂ ⊎ B₂
  ⊎-cong-bij A₁↔A₂ B₁↔B₂ = record
    { surjection      = ⊎-cong-surj (_↔_.surjection A₁↔A₂)
                                    (_↔_.surjection B₁↔B₂)
    ; left-inverse-of =
        [ cong inj₁ ⊚ _↔_.left-inverse-of A₁↔A₂
        , cong inj₂ ⊚ _↔_.left-inverse-of B₁↔B₂
        ]
    }

infixr 1 _⊎-cong_

_⊎-cong_ : ∀ {k a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
             {B₁ : Set b₁} {B₂ : Set b₂} →
           A₁ ↝[ k ] A₂ → B₁ ↝[ k ] B₂ → A₁ ⊎ B₁ ↝[ k ] A₂ ⊎ B₂
_⊎-cong_ {implication}         = ⊎-map
_⊎-cong_ {logical-equivalence} = ⊎-cong-eq
_⊎-cong_ {injection}           = ⊎-cong-inj
_⊎-cong_ {embedding}           = ⊎-cong-emb
_⊎-cong_ {surjection}          = ⊎-cong-surj
_⊎-cong_ {bijection}           = ⊎-cong-bij
_⊎-cong_ {equivalence}         = λ A₁≃A₂ B₁≃B₂ →
  from-bijection $ ⊎-cong-bij (from-equivalence A₁≃A₂)
                              (from-equivalence B₁≃B₂)

-- _⊎_ is commutative.

⊎-comm : ∀ {a b} {A : Set a} {B : Set b} → A ⊎ B ↔ B ⊎ A
⊎-comm = record
  { surjection = record
    { logical-equivalence = record
      { to   = [ inj₂ , inj₁ ]
      ; from = [ inj₂ , inj₁ ]
      }
    ; right-inverse-of = [ refl ⊚ inj₁ , refl ⊚ inj₂ ]
    }
  ; left-inverse-of = [ refl ⊚ inj₁ , refl ⊚ inj₂ ]
  }

-- _⊎_ is associative.

⊎-assoc : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
          A ⊎ (B ⊎ C) ↔ (A ⊎ B) ⊎ C
⊎-assoc = record
  { surjection = record
    { logical-equivalence = record
      { to   = [ inj₁ ⊚ inj₁ , [ inj₁ ⊚ inj₂ , inj₂ ] ]
      ; from = [ [ inj₁ , inj₂ ⊚ inj₁ ] , inj₂ ⊚ inj₂ ]
      }
    ; right-inverse-of =
        [ [ refl ⊚ inj₁ ⊚ inj₁ , refl ⊚ inj₁ ⊚ inj₂ ] , refl ⊚ inj₂ ]
    }
  ; left-inverse-of =
      [ refl ⊚ inj₁ , [ refl ⊚ inj₂ ⊚ inj₁ , refl ⊚ inj₂ ⊚ inj₂ ] ]
  }

-- ⊥ is a left and right identity of _⊎_.

⊎-left-identity : ∀ {a ℓ} {A : Set a} → ⊥ {ℓ = ℓ} ⊎ A ↔ A
⊎-left-identity = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (inj₁ ()); (inj₂ x) → x }
      ; from = inj₂
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = λ { (inj₁ ()); (inj₂ x) → refl (inj₂ x) }
  }

⊎-right-identity : ∀ {a ℓ} {A : Set a} → A ⊎ ⊥ {ℓ = ℓ} ↔ A
⊎-right-identity {A = A} =
  A ⊎ ⊥  ↔⟨ ⊎-comm ⟩
  ⊥ ⊎ A  ↔⟨ ⊎-left-identity ⟩□
  A      □

-- For logical equivalences _⊎_ is also idempotent. (This lemma could
-- be generalised to cover surjections and implications.)

⊎-idempotent : ∀ {a} {A : Set a} → A ⊎ A ⇔ A
⊎-idempotent = record
  { to   = [ id , id ]
  ; from = inj₁
  }

------------------------------------------------------------------------
-- _×_ is a commutative monoid with a zero

-- Σ preserves embeddings. (This definition is used in the proof of
-- _×-cong_.)

Σ-preserves-embeddings :
  ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
    {B₁ : A₁ → Set b₁} {B₂ : A₂ → Set b₂}
  (A₁↣A₂ : Embedding A₁ A₂) →
  (∀ x → Embedding (B₁ x) (B₂ (Embedding.to A₁↣A₂ x))) →
  Embedding (Σ A₁ B₁) (Σ A₂ B₂)
Σ-preserves-embeddings {B₁ = B₁} {B₂} A₁↣A₂ B₁↣B₂ = record
  { to           = Σ-map (to A₁↣A₂) (to (B₁↣B₂ _))
  ; is-embedding = λ { (x₁ , x₂) (y₁ , y₂) →
      _≃_.is-equivalence $
      Eq.with-other-function
        ((x₁ , x₂) ≡ (y₁ , y₂)                                   ↝⟨ inverse $ Eq.↔⇒≃ Bijection.Σ-≡,≡↔≡ ⟩

         (∃ λ (eq : x₁ ≡ y₁) → subst B₁ eq x₂ ≡ y₂)              ↝⟨ Eq.Σ-preserves (Embedding.equivalence A₁↣A₂) (λ eq →

             subst B₁ eq x₂ ≡ y₂                                      ↝⟨ Embedding.equivalence (B₁↣B₂ y₁) ⟩

             to (B₁↣B₂ y₁) (subst B₁ eq x₂) ≡ to (B₁↣B₂ y₁) y₂        ↝⟨ ≡⇒↝ _ (cong (_≡ _) $ lemma₁ eq _ y₂) ⟩□

             subst B₂ (cong (to A₁↣A₂) eq) (to (B₁↣B₂ x₁) x₂) ≡
             to (B₁↣B₂ y₁) y₂                                         □) ⟩

         (∃ λ (eq : to A₁↣A₂ x₁ ≡ to A₁↣A₂ y₁) →
            subst B₂ eq (to (B₁↣B₂ x₁) x₂) ≡ to (B₁↣B₂ y₁) y₂)   ↝⟨ Eq.↔⇒≃ Bijection.Σ-≡,≡↔≡ ⟩□

         (to A₁↣A₂ x₁ , to (B₁↣B₂ x₁) x₂) ≡
         (to A₁↣A₂ y₁ , to (B₁↣B₂ y₁) y₂)                        □)
        _
        (elim
          (λ { {y = _ , y₂} eq →
               uncurry Σ-≡,≡→≡
                 (Σ-map (cong (to A₁↣A₂))
                        (_≃_.to (≡⇒↝ _ (cong (_≡ _) $ lemma₁ _ _ y₂)) ⊚
                         cong (to (B₁↣B₂ _)))
                        (Σ-≡,≡←≡ eq)) ≡
               cong (Σ-map (to A₁↣A₂) (to (B₁↣B₂ _))) eq })
          (λ _ →
             uncurry Σ-≡,≡→≡
               (Σ-map (cong (to A₁↣A₂))
                      (_≃_.to (≡⇒↝ _ (cong (_≡ _) $ lemma₁ _ _ _)) ⊚
                       cong (to (B₁↣B₂ _)))
                      (Σ-≡,≡←≡ (refl _)))                                 ≡⟨ cong (λ eq → uncurry Σ-≡,≡→≡
                                                                                            (Σ-map _
                                                                                                   (_≃_.to (≡⇒↝ _ (cong (_≡ _) $ lemma₁ _ _ _)) ⊚
                                                                                                    cong (to (B₁↣B₂ _)))
                                                                                                   eq))
                                                                                  Σ-≡,≡←≡-refl ⟩
             Σ-≡,≡→≡
               (cong (to A₁↣A₂) (refl _))
               (_≃_.to (≡⇒↝ _ (cong (_≡ to (B₁↣B₂ _) _) $ lemma₁ _ _ _))
                  (cong (to (B₁↣B₂ _)) (subst-refl B₁ _)))                ≡⟨ Σ-≡,≡→≡-cong (cong-refl _) (lemma₂ _ _) ⟩

             Σ-≡,≡→≡ (refl _) (subst-refl B₂ _)                           ≡⟨ Σ-≡,≡→≡-refl-subst-refl ⟩

             refl _                                                       ≡⟨ sym $ cong-refl _ ⟩∎

             cong (Σ-map (to A₁↣A₂) (to (B₁↣B₂ _))) (refl _)              ∎)) }
  }
  where
  open Embedding using (to)

  lemma₁ = elim
    (λ {x₁ y₁} eq → (x₂ : B₁ x₁) (y₂ : B₁ y₁) →
       to (B₁↣B₂ y₁) (subst B₁ eq x₂) ≡
       subst B₂ (cong (to A₁↣A₂) eq) (to (B₁↣B₂ x₁) x₂))
    (λ z₁ x₂ y₂ →
       to (B₁↣B₂ z₁) (subst B₁ (refl z₁) x₂)                    ≡⟨ cong (to (B₁↣B₂ z₁)) $ subst-refl _ _ ⟩
       to (B₁↣B₂ z₁) x₂                                         ≡⟨ sym $ subst-refl _ _ ⟩
       subst B₂ (refl (to A₁↣A₂ z₁)) (to (B₁↣B₂ z₁) x₂)         ≡⟨ cong (λ eq → subst B₂ eq _) (sym $ cong-refl _) ⟩∎
       subst B₂ (cong (to A₁↣A₂) (refl z₁)) (to (B₁↣B₂ z₁) x₂)  ∎)

  lemma₂ = λ x y →
    let eq₁ = cong (flip (subst B₂) _) (sym (cong-refl _))
        eq₂ = cong (to (B₁↣B₂ x)) (subst-refl B₁ y)
    in
    trans eq₁ (_≃_.to (≡⇒↝ _ (cong (_≡ _) $ lemma₁ (refl x) y y)) eq₂)   ≡⟨ cong (λ eq → trans eq₁ (_≃_.to (≡⇒↝ _ (cong (_≡ _) (eq y y))) eq₂)) $
                                                                              elim-refl (λ {x₁ y₁} eq → (x₂ : B₁ x₁) (y₂ : B₁ y₁) →
                                                                                           to (B₁↣B₂ y₁) (subst B₁ eq x₂) ≡
                                                                                           subst B₂ (cong (to A₁↣A₂) eq) (to (B₁↣B₂ x₁) x₂))
                                                                                        _ ⟩
    trans eq₁ (_≃_.to (≡⇒↝ _ $ cong (_≡ _) $
                         trans eq₂ (trans (sym $ subst-refl B₂ _) eq₁))
                 eq₂)                                                    ≡⟨ cong (trans _) $ sym $ subst-in-terms-of-≡⇒↝ equivalence _ _ _ ⟩

    trans eq₁ (subst (_≡ _)
                 (trans eq₂ (trans (sym $ subst-refl B₂ _) eq₁))
                 eq₂)                                                    ≡⟨ cong (λ eq → trans eq₁ (subst (_≡ _) eq eq₂)) $
                                                                              sym $ sym-sym (trans eq₂ (trans (sym $ subst-refl B₂ _) eq₁)) ⟩
    trans eq₁ (subst (_≡ _)
                 (sym $ sym $
                    trans eq₂ (trans (sym $ subst-refl B₂ _) eq₁))
                 eq₂)                                                    ≡⟨ cong (trans _) $ subst-trans _ ⟩

    trans eq₁ (trans
                 (sym $ trans eq₂ (trans (sym $ subst-refl B₂ _) eq₁))
                 eq₂)                                                    ≡⟨ cong (λ eq → trans eq₁ (trans eq eq₂)) $
                                                                              sym-trans eq₂ (trans (sym $ subst-refl B₂ _) eq₁) ⟩
    trans eq₁ (trans (trans (sym $ trans (sym $ subst-refl B₂ _) eq₁)
                            (sym eq₂))
                     eq₂)                                                ≡⟨ cong (trans _) $ trans-[trans-sym]- _ _ ⟩

    trans eq₁ (sym $ trans (sym $ subst-refl B₂ _) eq₁)                  ≡⟨ cong (trans _) $ sym-trans _ _ ⟩

    trans eq₁ (trans (sym eq₁) (sym $ sym $ subst-refl B₂ _))            ≡⟨ trans--[trans-sym] _ _ ⟩

    sym $ sym $ subst-refl B₂ _                                          ≡⟨ sym-sym _ ⟩∎

    subst-refl B₂ _                                                      ∎

-- _×_ preserves all kinds of functions.

private

  ×-cong-eq : ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
                {B₁ : Set b₁} {B₂ : Set b₂} →
              A₁ ⇔ A₂ → B₁ ⇔ B₂ → A₁ × B₁ ⇔ A₂ × B₂
  ×-cong-eq A₁⇔A₂ B₁⇔B₂ = record
    { to   = Σ-map (to   A₁⇔A₂) (to   B₁⇔B₂)
    ; from = Σ-map (from A₁⇔A₂) (from B₁⇔B₂)
    } where open _⇔_

  ×-cong-inj : ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
                 {B₁ : Set b₁} {B₂ : Set b₂} →
               A₁ ↣ A₂ → B₁ ↣ B₂ → A₁ × B₁ ↣ A₂ × B₂
  ×-cong-inj {A₁ = A₁} {A₂} {B₁} {B₂} A₁↣A₂ B₁↣B₂ = record
    { to        = to′
    ; injective = injective′
    }
    where
    open _↣_

    to′ : A₁ × B₁ → A₂ × B₂
    to′ = Σ-map (to A₁↣A₂) (to B₁↣B₂)

    abstract
      injective′ : Injective to′
      injective′ to′-x≡to′-y =
        cong₂ _,_ (injective A₁↣A₂ (cong proj₁ to′-x≡to′-y))
                  (injective B₁↣B₂ (cong proj₂ to′-x≡to′-y))

  ×-cong-surj : ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
                  {B₁ : Set b₁} {B₂ : Set b₂} →
                A₁ ↠ A₂ → B₁ ↠ B₂ → A₁ × B₁ ↠ A₂ × B₂
  ×-cong-surj A₁↠A₂ B₁↠B₂ = record
    { logical-equivalence = ×-cong-eq (_↠_.logical-equivalence A₁↠A₂)
                                      (_↠_.logical-equivalence B₁↠B₂)
    ; right-inverse-of    = uncurry λ x y →
        cong₂ _,_ (_↠_.right-inverse-of A₁↠A₂ x)
                  (_↠_.right-inverse-of B₁↠B₂ y)
    }

  ×-cong-bij : ∀ {a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
                 {B₁ : Set b₁} {B₂ : Set b₂} →
               A₁ ↔ A₂ → B₁ ↔ B₂ → A₁ × B₁ ↔ A₂ × B₂
  ×-cong-bij A₁↔A₂ B₁↔B₂ = record
    { surjection      = ×-cong-surj (_↔_.surjection A₁↔A₂)
                                    (_↔_.surjection B₁↔B₂)
    ; left-inverse-of = uncurry λ x y →
        cong₂ _,_ (_↔_.left-inverse-of A₁↔A₂ x)
                  (_↔_.left-inverse-of B₁↔B₂ y)
    }

infixr 2 _×-cong_

_×-cong_ : ∀ {k a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
             {B₁ : Set b₁} {B₂ : Set b₂} →
           A₁ ↝[ k ] A₂ → B₁ ↝[ k ] B₂ → A₁ × B₁ ↝[ k ] A₂ × B₂
_×-cong_ {implication}         = λ f g → Σ-map f g
_×-cong_ {logical-equivalence} = ×-cong-eq
_×-cong_ {injection}           = ×-cong-inj
_×-cong_ {embedding}           = λ A₁↣A₂ B₁↣B₂ →
                                   Σ-preserves-embeddings
                                     A₁↣A₂ (λ _ → B₁↣B₂)
_×-cong_ {surjection}          = ×-cong-surj
_×-cong_ {bijection}           = ×-cong-bij
_×-cong_ {equivalence}         = λ A₁≃A₂ B₁≃B₂ →
  from-bijection $ ×-cong-bij (from-equivalence A₁≃A₂)
                              (from-equivalence B₁≃B₂)

-- _×_ is commutative.

×-comm : ∀ {a b} {A : Set a} {B : Set b} → A × B ↔ B × A
×-comm = record
  { surjection = record
    { logical-equivalence = record
      { to   = uncurry λ x y → (y , x)
      ; from = uncurry λ x y → (y , x)
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = refl
  }

-- Σ is associative.

Σ-assoc : ∀ {a b c}
            {A : Set a} {B : A → Set b} {C : (x : A) → B x → Set c} →
          (Σ A λ x → Σ (B x) (C x)) ↔ Σ (Σ A B) (uncurry C)
Σ-assoc = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (x , (y , z)) → (x , y) , z }
      ; from = λ { ((x , y) , z) → x , (y , z) }
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = refl
  }

-- _×_ is associative.

×-assoc : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
          A × (B × C) ↔ (A × B) × C
×-assoc = Σ-assoc

-- ⊤ is a left and right identity of _×_ and Σ.

Σ-left-identity : ∀ {a} {A : ⊤ → Set a} → Σ ⊤ A ↔ A tt
Σ-left-identity = record
  { surjection = record
    { logical-equivalence = record
      { to   = proj₂
      ; from = λ x → (tt , x)
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = refl
  }

×-left-identity : ∀ {a} {A : Set a} → ⊤ × A ↔ A
×-left-identity = Σ-left-identity

×-right-identity : ∀ {a} {A : Set a} → A × ⊤ ↔ A
×-right-identity {A = A} =
  A × ⊤  ↔⟨ ×-comm ⟩
  ⊤ × A  ↔⟨ ×-left-identity ⟩□
  A      □

-- ⊥ is a left and right zero of _×_ and Σ.

Σ-left-zero : ∀ {ℓ₁ a ℓ₂} {A : ⊥ {ℓ = ℓ₁} → Set a} →
              Σ ⊥ A ↔ ⊥ {ℓ = ℓ₂}
Σ-left-zero = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (() , _) }
      ; from = λ ()
      }
    ; right-inverse-of = λ ()
    }
  ; left-inverse-of = λ { (() , _) }
  }

×-left-zero : ∀ {a ℓ₁ ℓ₂} {A : Set a} → ⊥ {ℓ = ℓ₁} × A ↔ ⊥ {ℓ = ℓ₂}
×-left-zero = Σ-left-zero

×-right-zero : ∀ {a ℓ₁ ℓ₂} {A : Set a} → A × ⊥ {ℓ = ℓ₁} ↔ ⊥ {ℓ = ℓ₂}
×-right-zero {A = A} =
  A × ⊥  ↔⟨ ×-comm ⟩
  ⊥ × A  ↔⟨ ×-left-zero ⟩□
  ⊥      □

------------------------------------------------------------------------
-- Some lemmas related to Σ/∃/_×_

-- See also Σ-left-zero and Σ-right-zero above.

-- Σ preserves isomorphisms in its first argument and all kinds of
-- functions in its second argument.
--
-- The first two clauses are included as an optimisation intended to
-- make some proof terms easier to work with.

Σ-cong : ∀ {k₁ k₂ a₁ a₂ b₁ b₂} {A₁ : Set a₁} {A₂ : Set a₂}
           {B₁ : A₁ → Set b₁} {B₂ : A₂ → Set b₂} →
         (A₁↔A₂ : A₁ ↔[ k₁ ] A₂) →
         (∀ x → B₁ x ↝[ k₂ ] B₂ (to-implication A₁↔A₂ x)) →
         Σ A₁ B₁ ↝[ k₂ ] Σ A₂ B₂
Σ-cong {equivalence} {equivalence} A₁≃A₂ B₁≃B₂ =
  Eq.Σ-preserves A₁≃A₂ B₁≃B₂
Σ-cong {equivalence} {bijection} A₁≃A₂ B₁↔B₂ =
  Eq.∃-preserves-bijections A₁≃A₂ B₁↔B₂
Σ-cong {k₁} {k₂} {A₁ = A₁} {A₂} {B₁} {B₂} A₁↔A₂ B₁↝B₂ = helper k₂ B₁↝B₂′
  where
  A₁≃A₂ : A₁ ≃ A₂
  A₁≃A₂ = from-isomorphism A₁↔A₂

  B₁↝B₂′ : ∀ x → B₁ x ↝[ k₂ ] B₂ (_≃_.to A₁≃A₂ x)
  B₁↝B₂′ x =
    B₁ x                                    ↝⟨ B₁↝B₂ x ⟩
    B₂ (to-implication A₁↔A₂ x)             ↝⟨ ≡⇒↝ _ $ cong (λ f → B₂ (f x)) $
                                                 to-implication∘from-isomorphism k₁ equivalence ⟩
    B₂ (_≃_.to (from-isomorphism A₁↔A₂) x)  □

  helper : ∀ k₂ → (∀ x → B₁ x ↝[ k₂ ] B₂ (_≃_.to A₁≃A₂ x)) →
           Σ A₁ B₁ ↝[ k₂ ] Σ A₂ B₂
  helper implication         = Eq.∃-preserves-functions            A₁≃A₂
  helper logical-equivalence = Eq.∃-preserves-logical-equivalences A₁≃A₂
  helper injection           = Eq.∃-preserves-injections           A₁≃A₂
  helper embedding           = Σ-preserves-embeddings
                                 (from-equivalence A₁≃A₂)
  helper surjection          = Eq.∃-preserves-surjections          A₁≃A₂
  helper bijection           = Eq.∃-preserves-bijections           A₁≃A₂
  helper equivalence         = Eq.Σ-preserves                      A₁≃A₂

-- ∃ preserves all kinds of functions. One could define
-- ∃-cong = Σ-cong Bijection.id, but the resulting "from" functions
-- would contain an unnecessary use of substitutivity, and I want to
-- avoid that.

private

  ∃-cong-impl : ∀ {a b₁ b₂}
                  {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
                (∀ x → B₁ x → B₂ x) → ∃ B₁ → ∃ B₂
  ∃-cong-impl B₁→B₂ = Σ-map id (λ {x} → B₁→B₂ x)

  ∃-cong-eq : ∀ {a b₁ b₂}
                {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
              (∀ x → B₁ x ⇔ B₂ x) → ∃ B₁ ⇔ ∃ B₂
  ∃-cong-eq B₁⇔B₂ = record
    { to   = ∃-cong-impl (to   ⊚ B₁⇔B₂)
    ; from = ∃-cong-impl (from ⊚ B₁⇔B₂)
    } where open _⇔_

  ∃-cong-surj : ∀ {a b₁ b₂}
                  {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
                (∀ x → B₁ x ↠ B₂ x) → ∃ B₁ ↠ ∃ B₂
  ∃-cong-surj B₁↠B₂ = record
    { logical-equivalence = ∃-cong-eq (_↠_.logical-equivalence ⊚ B₁↠B₂)
    ; right-inverse-of    = uncurry λ x y →
        cong (_,_ x) (_↠_.right-inverse-of (B₁↠B₂ x) y)
    }

  ∃-cong-bij : ∀ {a b₁ b₂}
                 {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
               (∀ x → B₁ x ↔ B₂ x) → ∃ B₁ ↔ ∃ B₂
  ∃-cong-bij B₁↔B₂ = record
    { surjection      = ∃-cong-surj (_↔_.surjection ⊚ B₁↔B₂)
    ; left-inverse-of = uncurry λ x y →
        cong (_,_ x) (_↔_.left-inverse-of (B₁↔B₂ x) y)
    }

∃-cong : ∀ {k a b₁ b₂}
           {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
         (∀ x → B₁ x ↝[ k ] B₂ x) → ∃ B₁ ↝[ k ] ∃ B₂
∃-cong {implication}         = ∃-cong-impl
∃-cong {logical-equivalence} = ∃-cong-eq
∃-cong {injection}           = Σ-cong Bijection.id
∃-cong {embedding}           = Σ-preserves-embeddings Emb.id
∃-cong {surjection}          = ∃-cong-surj
∃-cong {bijection}           = ∃-cong-bij
∃-cong {equivalence}         = λ B₁≃B₂ →
  from-bijection $ ∃-cong-bij (from-equivalence ⊚ B₁≃B₂)

private

  -- ∃-cong also works for _×_, in which case it is a more general
  -- variant of id ×-cong_:

  ×-cong₂ : ∀ {k a b₁ b₂}
              {A : Set a} {B₁ : Set b₁} {B₂ : Set b₂} →
           (A → B₁ ↝[ k ] B₂) → A × B₁ ↝[ k ] A × B₂
  ×-cong₂ = ∃-cong

-- The following lemma is a more general variant of _×-cong id.

×-cong₁ : ∀ {k a₁ a₂ b}
            {A₁ : Set a₁} {A₂ : Set a₂} {B : Set b} →
          (B → A₁ ↝[ k ] A₂) → A₁ × B ↝[ k ] A₂ × B
×-cong₁ {A₁ = A₁} {A₂} {B} A₁↔A₂ =
  A₁ × B  ↔⟨ ×-comm ⟩
  B × A₁  ↝⟨ ∃-cong A₁↔A₂ ⟩
  B × A₂  ↔⟨ ×-comm ⟩□
  A₂ × B  □

-- Lemmas that can be used to simplify sigma types where one of the
-- two type arguments is (conditionally) isomorphic to the unit type.

drop-⊤-right : ∀ {k a b} {A : Set a} {B : A → Set b} →
               ((x : A) → B x ↔[ k ] ⊤) → Σ A B ↔ A
drop-⊤-right {A = A} {B} B↔⊤ =
  Σ A B  ↔⟨ ∃-cong B↔⊤ ⟩
  A × ⊤  ↝⟨ ×-right-identity ⟩□
  A      □

drop-⊤-left-× : ∀ {k a b} {A : Set a} {B : Set b} →
                (B → A ↔[ k ] ⊤) → A × B ↔ B
drop-⊤-left-× {A = A} {B} A↔⊤ =
  A × B  ↝⟨ ×-comm ⟩
  B × A  ↝⟨ drop-⊤-right A↔⊤ ⟩□
  B      □

drop-⊤-left-Σ : ∀ {a b} {A : Set a} {B : A → Set b} →
                (A↔⊤ : A ↔ ⊤) →
                Σ A B ↔ B (_↔_.from A↔⊤ tt)
drop-⊤-left-Σ {A = A} {B} A↔⊤ =
  Σ A B                   ↝⟨ inverse $ Σ-cong (inverse A↔⊤) (λ _ → id) ⟩
  Σ ⊤ (B ∘ _↔_.from A↔⊤)  ↝⟨ Σ-left-identity ⟩□
  B (_↔_.from A↔⊤ tt)     □

-- Currying.

currying : ∀ {a b c} {A : Set a} {B : A → Set b} {C : Σ A B → Set c} →
           ((p : Σ A B) → C p) ↔ ((x : A) (y : B x) → C (x , y))
currying = record
  { surjection = record
    { logical-equivalence = record { to = curry; from = uncurry }
    ; right-inverse-of    = refl
    }
  ; left-inverse-of = refl
  }

-- Some lemmas relating functions from binary sums and pairs of
-- functions.

Π⊎↠Π×Π :
  ∀ {a b c} {A : Set a} {B : Set b} {C : A ⊎ B → Set c} →
  ((x : A ⊎ B) → C x)
    ↠
  ((x : A) → C (inj₁ x)) × ((y : B) → C (inj₂ y))
Π⊎↠Π×Π = record
  { logical-equivalence = record
    { to   = λ f → f ⊚ inj₁ , f ⊚ inj₂
    ; from = uncurry [_,_]
    }
  ; right-inverse-of = refl
  }

Π⊎↔Π×Π :
  ∀ {a b c} {A : Set a} {B : Set b} {C : A ⊎ B → Set c} →
  Extensionality (a ⊔ b) c →
  ((x : A ⊎ B) → C x)
    ↔
  ((x : A) → C (inj₁ x)) × ((y : B) → C (inj₂ y))
Π⊎↔Π×Π ext = record
  { surjection      = Π⊎↠Π×Π
  ; left-inverse-of = λ _ → ext [ refl ⊚ _ , refl ⊚ _ ]
  }

-- ∃ distributes "from the left" over _⊎_.

∃-⊎-distrib-left :
  ∀ {a b c} {A : Set a} {B : A → Set b} {C : A → Set c} →
  (∃ λ x → B x ⊎ C x) ↔ ∃ B ⊎ ∃ C
∃-⊎-distrib-left = record
  { surjection = record
    { logical-equivalence = record
      { to   = uncurry λ x → [ inj₁ ⊚ _,_ x , inj₂ ⊚ _,_ x ]
      ; from = [ Σ-map id inj₁ , Σ-map id inj₂ ]
      }
    ; right-inverse-of = [ refl ⊚ inj₁ , refl ⊚ inj₂ ]
    }
  ; left-inverse-of =
      uncurry λ x → [ refl ⊚ _,_ x ⊚ inj₁ , refl ⊚ _,_ x ⊚ inj₂ ]
  }

-- ∃ also distributes "from the right" over _⊎_.

∃-⊎-distrib-right :
  ∀ {a b c} {A : Set a} {B : Set b} {C : A ⊎ B → Set c} →
  Σ (A ⊎ B) C ↔ Σ A (C ⊚ inj₁) ⊎ Σ B (C ⊚ inj₂)
∃-⊎-distrib-right {A = A} {B} {C} = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = [ refl ⊚ inj₁ , refl ⊚ inj₂ ]
    }
  ; left-inverse-of = from∘to
  }
  where
  to : Σ (A ⊎ B) C → Σ A (C ⊚ inj₁) ⊎ Σ B (C ⊚ inj₂)
  to (inj₁ x , y) = inj₁ (x , y)
  to (inj₂ x , y) = inj₂ (x , y)

  from = [ Σ-map inj₁ id , Σ-map inj₂ id ]

  from∘to : ∀ p → from (to p) ≡ p
  from∘to (inj₁ x , y) = refl _
  from∘to (inj₂ x , y) = refl _

-- ∃ is "commutative".

∃-comm : ∀ {a b c} {A : Set a} {B : Set b} {C : A → B → Set c} →
         (∃ λ x → ∃ λ y → C x y) ↔ (∃ λ y → ∃ λ x → C x y)
∃-comm = record
  { surjection = record
    { logical-equivalence = record
      { to   = uncurry λ x → uncurry λ y z → (y , (x , z))
      ; from = uncurry λ x → uncurry λ y z → (y , (x , z))
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = refl
  }

-- One can introduce an existential by also introducing an equality.

∃-intro : ∀ {a b} {A : Set a} (B : A → Set b) (x : A) →
          B x ↔ ∃ λ y → B y × y ≡ x
∃-intro B x =
  B x                    ↔⟨ inverse ×-right-identity ⟩
  B x × ⊤                ↔⟨ id ×-cong _⇔_.to contractible⇔⊤↔ (singleton-contractible x) ⟩
  B x × (∃ λ y → y ≡ x)  ↔⟨ ∃-comm ⟩
  (∃ λ y → B x × y ≡ x)  ↔⟨ ∃-cong (λ y → ×-cong₁ (λ y≡x → subst (λ x → B x ↔ B y) y≡x id)) ⟩□
  (∃ λ y → B y × y ≡ x)  □

-- A variant of ∃-intro.

∃-introduction :
  ∀ {a b} {A : Set a} {x : A} (B : (y : A) → x ≡ y → Set b) →
  B x (refl x) ↔ ∃ λ y → ∃ λ (x≡y : x ≡ y) → B y x≡y
∃-introduction {x = x} B =
  B x (refl x)                                              ↝⟨ ∃-intro (uncurry B) _ ⟩
  (∃ λ { (y , x≡y) → B y x≡y × (y , x≡y) ≡ (x , refl x) })  ↝⟨ (∃-cong λ _ → ∃-cong λ _ →
                                                                  inverse $
                                                                  _⇔_.to contractible⇔⊤↔ $
                                                                  mono₁ 0 (other-singleton-contractible x) _ _) ⟩
  (∃ λ { (y , x≡y) → B y x≡y × ⊤ })                         ↝⟨ (∃-cong λ _ → ×-right-identity) ⟩
  (∃ λ { (y , x≡y) → B y x≡y })                             ↝⟨ inverse Σ-assoc ⟩□
  (∃ λ y → ∃ λ x≡y → B y x≡y)                               □

-- A non-dependent variant of Σ-≡,≡↔≡.

≡×≡↔≡ : ∀ {a b} {A : Set a} {B : Set b} {p₁ p₂ : A × B} →
        (proj₁ p₁ ≡ proj₁ p₂ × proj₂ p₁ ≡ proj₂ p₂) ↔ (p₁ ≡ p₂)
≡×≡↔≡ {B = B} {p₁} {p₂} =
  (proj₁ p₁ ≡ proj₁ p₂ × proj₂ p₁ ≡ proj₂ p₂)  ↝⟨ ∃-cong (λ _ → ≡⇒↝ _ $ cong (λ q → q ≡ proj₂ p₂) $
                                                                  sym $ subst-const _) ⟩
  (∃ λ (p : proj₁ p₁ ≡ proj₁ p₂) →
     subst (λ _ → B) p (proj₂ p₁) ≡ proj₂ p₂)  ↝⟨ Bijection.Σ-≡,≡↔≡ ⟩□

  (p₁ ≡ p₂)                                    □

-- If one is given an equality between pairs, where the second
-- components of the pairs are propositional, then one can restrict
-- attention to the first components.

ignore-propositional-component :
  ∀ {a b} {A : Set a} {B : A → Set b} {p q : Σ A B} →
  Is-proposition (B (proj₁ q)) →
  (proj₁ p ≡ proj₁ q) ↔ (p ≡ q)
ignore-propositional-component {B = B} {p₁ , p₂} {q₁ , q₂} Bq₁-prop =
  (p₁ ≡ q₁)                                  ↝⟨ inverse ×-right-identity ⟩
  (p₁ ≡ q₁ × ⊤)                              ↝⟨ ∃-cong (λ _ → _⇔_.to contractible⇔⊤↔ (Bq₁-prop _ _)) ⟩
  (∃ λ (eq : p₁ ≡ q₁) → subst B eq p₂ ≡ q₂)  ↝⟨ Bijection.Σ-≡,≡↔≡ ⟩□
  ((p₁ , p₂) ≡ (q₁ , q₂))                    □

-- Contractible commutes with _×_ (assuming extensionality).

Contractible-commutes-with-× :
  ∀ {x y} {X : Set x} {Y : Set y} →
  Extensionality (x ⊔ y) (x ⊔ y) →
  Contractible (X × Y) ≃ (Contractible X × Contractible Y)
Contractible-commutes-with-× {x} {y} ext =
  _↔_.to (Eq.⇔↔≃ ext
                 (Contractible-propositional ext)
                 (×-closure 1 (Contractible-propositional
                                 (lower-extensionality y y ext))
                              (Contractible-propositional
                                 (lower-extensionality x x ext))))
    (record
       { to = λ cX×Y →
           lemma cX×Y ,
           lemma (H-level.respects-surjection
                    (_↔_.surjection ×-comm) 0 cX×Y)
       ; from = λ { ((x , eq₁) , (y , eq₂)) →
           (x , y) ,
           λ { (x′ , y′) →
             (x  , y)   ≡⟨ cong₂ _,_ (eq₁ x′) (eq₂ y′) ⟩∎
             (x′ , y′)  ∎ } }
       })
  where
  lemma : ∀ {x y} {X : Set x} {Y : Set y} →
          Contractible (X × Y) → Contractible X
  lemma ((x , y) , eq) = x , λ x′ →
    x               ≡⟨⟩
    proj₁ (x , y)   ≡⟨ cong proj₁ (eq (x′ , y)) ⟩∎
    proj₁ (x′ , y)  ∎

------------------------------------------------------------------------
-- Some lemmas related to _≃_

-- Equality of equivalences is isomorphic to pointwise equality of the
-- underlying functions (assuming extensionality).

≃-to-≡↔≡ :
  ∀ {a b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  {A : Set a} {B : Set b} {p q : A ≃ B} →
  (∀ x → _≃_.to p x ≡ _≃_.to q x) ↔ p ≡ q
≃-to-≡↔≡ {a} {b} ext {p = p} {q} =
  (∀ x → _≃_.to p x ≡ _≃_.to q x)                                        ↔⟨ Eq.extensionality-isomorphism (lower-extensionality b a ext) ⟩
  _≃_.to p ≡ _≃_.to q                                                    ↝⟨ ignore-propositional-component (Eq.propositional ext _) ⟩
  (_≃_.to p , _≃_.is-equivalence p) ≡ (_≃_.to q , _≃_.is-equivalence q)  ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ Eq.≃-as-Σ) ⟩□
  p ≡ q                                                                  □

-- Equality of bijections between a set and a type is isomorphic to
-- pointwise equality of the underlying functions (assuming
-- extensionality).

↔-to-≡↔≡ :
  ∀ {a b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  {A : Set a} {B : Set b} {p q : A ↔ B} →
  Is-set A →
  (∀ x → _↔_.to p x ≡ _↔_.to q x) ↔ p ≡ q
↔-to-≡↔≡ ext {p = p} {q} A-set =
  (∀ x → _↔_.to p x ≡ _↔_.to q x)                    ↝⟨ id ⟩
  (∀ x → _≃_.to (Eq.↔⇒≃ p) x ≡ _≃_.to (Eq.↔⇒≃ q) x)  ↝⟨ ≃-to-≡↔≡ ext ⟩
  Eq.↔⇒≃ p ≡ Eq.↔⇒≃ q                                ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ (Eq.↔↔≃ ext A-set)) ⟩□
  p ≡ q                                              □

-- Equality of equivalences is isomorphic to pointwise equality of the
-- underlying /inverse/ functions (assuming extensionality).

≃-from-≡↔≡ :
  ∀ {a b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  {A : Set a} {B : Set b} {p q : A ≃ B} →
  (∀ x → _≃_.from p x ≡ _≃_.from q x) ↔ p ≡ q
≃-from-≡↔≡ ext {p = p} {q} =
  (∀ x → _≃_.from p x ≡ _≃_.from q x)  ↝⟨ ≃-to-≡↔≡ ext ⟩
  inverse p ≡ inverse q                ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ (Eq.inverse-isomorphism ext)) ⟩□
  p ≡ q                                □

-- Equality of bijections between a set and a type is isomorphic to
-- pointwise equality of the underlying /inverse/ functions (assuming
-- extensionality).

↔-from-≡↔≡ :
  ∀ {a b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  {A : Set a} {B : Set b} {p q : A ↔ B} →
  Is-set A →
  (∀ x → _↔_.from p x ≡ _↔_.from q x) ↔ p ≡ q
↔-from-≡↔≡ ext {p = p} {q} A-set =
  (∀ x → _↔_.from p x ≡ _↔_.from q x)                    ↝⟨ id ⟩
  (∀ x → _≃_.from (Eq.↔⇒≃ p) x ≡ _≃_.from (Eq.↔⇒≃ q) x)  ↝⟨ ≃-from-≡↔≡ ext ⟩
  Eq.↔⇒≃ p ≡ Eq.↔⇒≃ q                                    ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ (Eq.↔↔≃ ext A-set)) ⟩□
  p ≡ q                                                  □

-- Contractibility is isomorphic to equivalence to the unit type
-- (assuming extensionality).

contractible↔⊤≃ :
  ∀ {a} {A : Set a} →
  Extensionality a a →
  Contractible A ↔ (⊤ ≃ A)
contractible↔⊤≃ ext = record
  { surjection = record
    { logical-equivalence = record
      { to   = Eq.↔⇒≃ ∘ _⇔_.to contractible⇔⊤↔
      ; from = _⇔_.from contractible⇔⊤↔ ∘ _≃_.bijection
      }
    ; right-inverse-of = λ _ →
        Eq.lift-equality ext (refl _)
    }
  ; left-inverse-of = λ _ →
      _⇔_.to propositional⇔irrelevant
        (Contractible-propositional ext) _ _
  }

-- Equivalence to the empty type is equivalent to not being inhabited
-- (assuming extensionality).

≃⊥≃¬ :
  ∀ {a ℓ} {A : Set a} →
  Extensionality (a ⊔ ℓ) (a ⊔ ℓ) →
  (A ≃ ⊥ {ℓ = ℓ}) ≃ (¬ A)
≃⊥≃¬ {ℓ = ℓ} {A} ext =
  _↔_.to (Eq.⇔↔≃ ext (Eq.right-closure ext 0 ⊥-propositional)
                     (¬-propositional
                        (lower-extensionality ℓ _ ext))) (record
    { to   = λ eq a → ⊥-elim (_≃_.to eq a)
    ; from = λ ¬a → A  ↔⟨ inverse (Bijection.⊥↔uninhabited ¬a) ⟩□
                    ⊥  □
    })

------------------------------------------------------------------------
-- _⊎_ and _×_ form a commutative semiring

-- _×_ distributes from the left over _⊎_.

×-⊎-distrib-left : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
                   A × (B ⊎ C) ↔ (A × B) ⊎ (A × C)
×-⊎-distrib-left = ∃-⊎-distrib-left

-- _×_ distributes from the right over _⊎_.

×-⊎-distrib-right : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
                    (A ⊎ B) × C ↔ (A × C) ⊎ (B × C)
×-⊎-distrib-right = ∃-⊎-distrib-right

------------------------------------------------------------------------
-- Some lemmas related to functions

→-cong-⇔ : ∀ {a b c d}
             {A : Set a} {B : Set b} {C : Set c} {D : Set d} →
           A ⇔ B → C ⇔ D → (A → C) ⇔ (B → D)
→-cong-⇔ A⇔B C⇔D = record
  { to   = λ f → to   C⇔D ∘ f ∘ from A⇔B
  ; from = λ f → from C⇔D ∘ f ∘ to   A⇔B
  }
  where open _⇔_

→-cong : ∀ {a b c d} → Extensionality (a ⊔ b) (c ⊔ d) →
         {A : Set a} {B : Set b} {C : Set c} {D : Set d} →
         ∀ {k} → A ↝[ ⌊ k ⌋-sym ] B → C ↝[ ⌊ k ⌋-sym ] D →
         (A → C) ↝[ ⌊ k ⌋-sym ] (B → D)
→-cong {a} {b} {c} {d} ext {A} {B} {C} {D} = helper _
  where
  →-cong-↔ : A ↔ B → C ↔ D → (A → C) ↔ (B → D)
  →-cong-↔ A↔B C↔D = record
    { surjection = record
      { logical-equivalence = logical-equiv
      ; right-inverse-of    = right-inv
      }
    ; left-inverse-of = left-inv
    }
    where
    open _↔_

    logical-equiv = →-cong-⇔ (_↔_.logical-equivalence A↔B)
                             (_↔_.logical-equivalence C↔D)

    abstract
      right-inv :
        ∀ f → _⇔_.to logical-equiv (_⇔_.from logical-equiv f) ≡ f
      right-inv f = lower-extensionality a c ext λ x →
        to C↔D (from C↔D (f (to A↔B (from A↔B x))))  ≡⟨ right-inverse-of C↔D _ ⟩
        f (to A↔B (from A↔B x))                      ≡⟨ cong f $ right-inverse-of A↔B _ ⟩∎
        f x                                          ∎

      left-inv :
        ∀ f → _⇔_.from logical-equiv (_⇔_.to logical-equiv f) ≡ f
      left-inv f = lower-extensionality b d ext λ x →
        from C↔D (to C↔D (f (from A↔B (to A↔B x))))  ≡⟨ left-inverse-of C↔D _ ⟩
        f (from A↔B (to A↔B x))                      ≡⟨ cong f $ left-inverse-of A↔B _ ⟩∎
        f x                                          ∎

  helper : ∀ k → A ↝[ ⌊ k ⌋-sym ] B → C ↝[ ⌊ k ⌋-sym ] D →
           (A → C) ↝[ ⌊ k ⌋-sym ] (B → D)
  helper logical-equivalence A⇔B C⇔D = →-cong-⇔ A⇔B C⇔D
  helper bijection           A↔B C↔D = →-cong-↔ A↔B C↔D
  helper equivalence         A≃B C≃D = record
    { to             = to
    ; is-equivalence = λ y →
        ((from y , right-inverse-of y) , irrelevance y)
    }
    where
    A→B≃C→D = Eq.↔⇒≃
                (→-cong-↔ (_≃_.bijection A≃B) (_≃_.bijection C≃D))

    to   = _≃_.to   A→B≃C→D
    from = _≃_.from A→B≃C→D

    abstract
      right-inverse-of : ∀ x → to (from x) ≡ x
      right-inverse-of = _≃_.right-inverse-of A→B≃C→D

      irrelevance : ∀ y (p : to ⁻¹ y) →
                    (from y , right-inverse-of y) ≡ p
      irrelevance = _≃_.irrelevance A→B≃C→D

∀-cong-→ :
  ∀ {a b₁ b₂} {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
  (∀ x → B₁ x → B₂ x) →
  ((x : A) → B₁ x) → ((x : A) → B₂ x)
∀-cong-→ B₁→B₂ = Π-map (B₁→B₂ _)

∀-cong-⇔ :
  ∀ {a b₁ b₂} {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
  (∀ x → B₁ x ⇔ B₂ x) →
  ((x : A) → B₁ x) ⇔ ((x : A) → B₂ x)
∀-cong-⇔ B₁⇔B₂ = record
  { to   = ∀-cong-→ (_⇔_.to   ⊚ B₁⇔B₂)
  ; from = ∀-cong-→ (_⇔_.from ⊚ B₁⇔B₂)
  }

Π-left-identity : ∀ {a} {A : ⊤ → Set a} → ((x : ⊤) → A x) ↔ A tt
Π-left-identity = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ f → f tt
      ; from = λ x _ → x
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = refl
  }

-- A lemma that can be used to simplify a pi type where the domain is
-- isomorphic to the unit type.

drop-⊤-left-Π : ∀ {a b} {A : Set a} {B : A → Set b} →
                Extensionality a b →
                (A↔⊤ : A ↔ ⊤) → ((x : A) → B x) ↔ B (_↔_.from A↔⊤ tt)
drop-⊤-left-Π {A = A} {B} ext A↔⊤ =
  ((x : A) → B x)                 ↔⟨ inverse $ Eq.Π-preserves ext (inverse $ from-isomorphism A↔⊤) (λ _ → id) ⟩
  ((x : ⊤) → B (_↔_.from A↔⊤ x))  ↝⟨ Π-left-identity ⟩□
  B (_↔_.from A↔⊤ tt)             □

→-right-zero : ∀ {a} {A : Set a} → (A → ⊤) ↔ ⊤
→-right-zero = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ _ → tt
      ; from = λ _ _ → tt
      }
    ; right-inverse-of = λ _ → refl tt
    }
  ; left-inverse-of = λ _ → refl (λ _ → tt)
  }

-- Function types with the empty type as domain are isomorphic to the
-- unit type (assuming extensionality).

Π⊥↔⊤ : ∀ {ℓ a} {A : ⊥ {ℓ = ℓ} → Set a} →
       Extensionality ℓ a →
       ((x : ⊥) → A x) ↔ ⊤
Π⊥↔⊤ ext = record
  { surjection = record
    { logical-equivalence = record
      { to   = _
      ; from = λ _ x → ⊥-elim x
      }
    ; right-inverse-of = λ _ → refl _
    }
  ; left-inverse-of = λ _ → ext (λ x → ⊥-elim x)
  }

-- ¬ ⊥ is isomorphic to ⊤ (assuming extensionality).

¬⊥↔⊤ : ∀ {ℓ} →
       Extensionality ℓ lzero →
       ¬ ⊥ {ℓ = ℓ} ↔ ⊤
¬⊥↔⊤ = Π⊥↔⊤

-- Simplification lemmas for types of the form A → A → B.

→→↠→ :
  ∀ {a b} {A : Set a} {B : Set b} →
  (A → A → B) ↠ (A → B)
→→↠→ = record
  { logical-equivalence = record
    { to   = λ f x → f x x
    ; from = λ f x _ → f x
    }
  ; right-inverse-of = refl
  }

→→⊥↔→⊥ :
  ∀ {a ℓ} {A : Set a} →
  Extensionality a (a ⊔ ℓ) →
  (A → A → ⊥ {ℓ = ℓ}) ↔ (A → ⊥ {ℓ = ℓ})
→→⊥↔→⊥ ext = record
  { surjection      = →→↠→
  ; left-inverse-of = λ f → ext λ x → ⊥-elim (f x x)
  }

-- Π is "commutative".

Π-comm : ∀ {a b c} {A : Set a} {B : Set b} {C : A → B → Set c} →
         (∀ x y → C x y) ↔ (∀ y x → C x y)
Π-comm = record
  { surjection = record
    { logical-equivalence = record { to = flip; from = flip }
    ; right-inverse-of    = refl
    }
  ; left-inverse-of = refl
  }

-- Π and Σ commute (in a certain sense).

ΠΣ-comm :
  ∀ {a b c} {A : Set a} {B : A → Set b} {C : (x : A) → B x → Set c} →
  (∀ x → ∃ λ (y : B x) → C x y)
    ↔
  (∃ λ (f : ∀ x → B x) → ∀ x → C x (f x))
ΠΣ-comm = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ f → proj₁ ⊚ f , proj₂ ⊚ f
      ; from = λ { (f , g) x → f x , g x }
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = refl
  }

-- A variant of extensionality-isomorphism for functions with implicit
-- arguments.

implicit-extensionality-isomorphism :
  ∀ {k a b} {A : Set a} →
  ({B : A → Set b} → Extensionality′ A B) →
  {B : A → Set b} {f g : {x : A} → B x} →
  (∀ x → f {x} ≡ g {x}) ↔[ k ] ((λ {x} → f {x}) ≡ g)
implicit-extensionality-isomorphism ext {f = f} {g} =
  (∀ x → f {x} ≡ g {x})            ↔⟨ Eq.extensionality-isomorphism ext ⟩
  ((λ x → f {x}) ≡ (λ x → g {x}))  ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ Bijection.implicit-Π↔Π) ⟩□
  ((λ {x} → f {x}) ≡ g)            □

-- The Yoneda lemma, as given in the HoTT book, but specialised to the
-- opposite of the category of sets and functions, and with some
-- naturality properties omitted. (The proof uses extensionality.)

yoneda :
  ∀ {a b X} →
  Extensionality (lsuc a) (lsuc a ⊔ b) →
  (F : SET a → SET b) →
  (map : ∀ {A B} → (Type A → Type B) → Type (F A) → Type (F B)) →
  (∀ {A} {x : Type (F A)} → map id x ≡ x) →
  (∀ {A B C f g x} →
   (map {A = B} {B = C} f ∘ map {A = A} g) x ≡ map (f ∘ g) x) →

  Type (F X)
    ↔
  ∃ λ (γ : ∀ Y → (Type X → Type Y) → Type (F Y)) →
    ∀ Y₁ Y₂ f g → map f (γ Y₁ g) ≡ γ Y₂ (f ∘ g)

yoneda {a} {X = X} ext F map map-id map-∘ = record
  { surjection = record
    { logical-equivalence = record
      { to = λ x → (λ _ f → map f x) , λ _ _ f g →
          map f (map g x)  ≡⟨ map-∘ ⟩∎
          map (f ∘ g) x    ∎
      ; from = λ { (γ , _) → γ X id }
      }
    ; right-inverse-of = λ { (γ , h) → Σ-≡,≡→≡

        ((λ _ f → map f (γ X id))  ≡⟨ (lower-extensionality lzero (lsuc a) ext λ Y →
                                       lower-extensionality _     (lsuc a) ext λ f →
                                       h X Y f id) ⟩∎
         (λ Y f → γ Y f)           ∎)

        (_⇔_.to propositional⇔irrelevant
           (Π-closure                                      ext  1 λ _  →
            Π-closure (lower-extensionality lzero (lsuc a) ext) 1 λ Y₂ →
            Π-closure (lower-extensionality _     (lsuc a) ext) 1 λ _  →
            Π-closure (lower-extensionality _     (lsuc a) ext) 1 λ _  →
            proj₂ (F Y₂) _ _)
           _ _) }
    }
  ; left-inverse-of = λ x →
      map id x  ≡⟨ map-id ⟩∎
      x         ∎
  }

-- There is a (split) surjection from products of equality
-- isomorphisms to equalities.

Π≡↔≡-↠-≡ : ∀ k {a} {A : Set a} (x y : A) →
           (∀ z → (z ≡ x) ↔[ k ] (z ≡ y)) ↠ (x ≡ y)
Π≡↔≡-↠-≡ k x y = record
  { logical-equivalence = record { to = to; from = from }
  ; right-inverse-of    = to∘from
  }
  where
  to : (∀ z → (z ≡ x) ↔[ k ] (z ≡ y)) → x ≡ y
  to f = to-implication (f x) (refl x)

  from′ : x ≡ y → ∀ z → (z ≡ x) ↔ (z ≡ y)
  from′ x≡y z = record
    { surjection = record
      { logical-equivalence = record
        { to   = λ z≡x → trans z≡x      x≡y
        ; from = λ z≡y → trans z≡y (sym x≡y)
        }
      ; right-inverse-of = λ z≡y → trans-[trans-sym]- z≡y x≡y
      }
    ; left-inverse-of = λ z≡x → trans-[trans]-sym z≡x x≡y
    }

  from : x ≡ y → ∀ z → (z ≡ x) ↔[ k ] (z ≡ y)
  from x≡y z = from-bijection (from′ x≡y z)

  abstract
    to∘from : ∀ x≡y → to (from x≡y) ≡ x≡y
    to∘from x≡y =
      to (from x≡y)       ≡⟨ sym $ cong (λ f → f (refl x)) $ to-implication∘from-isomorphism bijection ⌊ k ⌋-iso ⟩
      trans (refl x) x≡y  ≡⟨ trans-reflˡ _ ⟩∎
      x≡y                 ∎

-- Products of equivalences of equalities are isomorphic to equalities
-- (assuming extensionality).

Π≡≃≡-↔-≡ : ∀ {a} → Extensionality a a →
           {A : Set a} (x y : A) →
           (∀ z → (z ≡ x) ≃ (z ≡ y)) ↔ (x ≡ y)
Π≡≃≡-↔-≡ ext x y = record
  { surjection      = surj
  ; left-inverse-of = from∘to
  }
  where
  surj = Π≡↔≡-↠-≡ equivalence x y

  open _↠_ surj

  abstract
    from∘to : ∀ f → from (to f) ≡ f
    from∘to f = ext λ z → Eq.lift-equality ext $ ext λ z≡x →
      trans z≡x (_≃_.to (f x) (refl x))  ≡⟨ elim (λ {u v} u≡v →
                                                    (f : ∀ z → (z ≡ v) ≃ (z ≡ y)) →
                                                    trans u≡v (_≃_.to (f v) (refl v)) ≡
                                                    _≃_.to (f u) u≡v)
                                                 (λ _ _ → trans-reflˡ _)
                                                 z≡x f ⟩∎
      _≃_.to (f z) z≡x                   ∎

-- One can introduce a universal quantifier by also introducing an
-- equality (assuming extensionality).

∀-intro : ∀ {a b} →
          Extensionality a (a ⊔ b) →
          {A : Set a} {x : A} (B : (y : A) → x ≡ y → Set b) →
          B x (refl x) ↔ (∀ y (x≡y : x ≡ y) → B y x≡y)
∀-intro {a} ext {x = x} B = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = λ f → f x (refl x)
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = from∘to
  }
  where
  to : B x (refl x) → ∀ y (x≡y : x ≡ y) → B y x≡y
  to b y x≡y =
    subst (uncurry B)
          (proj₂ (other-singleton-contractible x) (y , x≡y))
          b

  abstract

    from∘to : ∀ b → to b x (refl x) ≡ b
    from∘to b =
      subst (uncurry B)
            (proj₂ (other-singleton-contractible x) (x , refl x)) b  ≡⟨ cong (λ eq → subst (uncurry B) eq b) $
                                                                             other-singleton-contractible-refl x ⟩
      subst (uncurry B) (refl (x , refl x)) b                        ≡⟨ subst-refl (uncurry B) _ ⟩∎
      b                                                              ∎

    to∘from : ∀ f → to (f x (refl x)) ≡ f
    to∘from f = ext λ y → lower-extensionality lzero a ext λ x≡y →
      elim¹ (λ {y} x≡y →
               subst (uncurry B)
                     (proj₂ (other-singleton-contractible x) (y , x≡y))
                     (f x (refl x)) ≡
               f y x≡y)
            (subst (uncurry B)
                   (proj₂ (other-singleton-contractible x) (x , refl x))
                   (f x (refl x))                                         ≡⟨ from∘to (f x (refl x)) ⟩∎
             f x (refl x)                                                 ∎)
            x≡y

private

  -- The following proof is perhaps easier to follow, but the
  -- resulting "from" function is more complicated than the one used
  -- in ∀-intro. (If subst reduced in the usual way when applied to
  -- refl, then the two functions would be definitionally equal.)
  --
  -- This proof is based on one presented by Egbert Rijke in "A type
  -- theoretical Yoneda lemma"
  -- (http://homotopytypetheory.org/2012/05/02/a-type-theoretical-yoneda-lemma/).

  ∀-intro′ : ∀ {a b} →
             Extensionality a (a ⊔ b) →
             {A : Set a} {x : A} (B : (y : A) → x ≡ y → Set b) →
             B x (refl x) ↔ (∀ y (x≡y : x ≡ y) → B y x≡y)
  ∀-intro′ {a} ext {x = x} B =
    B x (refl x)                        ↝⟨ inverse Π-left-identity ⟩
    (⊤ → B x (refl x))                  ↝⟨ →-cong (lower-extensionality lzero a ext)
                                                  (_⇔_.to contractible⇔⊤↔ c) id ⟩
    ((∃ λ y → x ≡ y) → B x (refl x))    ↝⟨ currying ⟩
    (∀ y (x≡y : x ≡ y) → B x (refl x))  ↔⟨ (Eq.∀-preserves ext λ y →
                                            Eq.∀-preserves (lower-extensionality lzero a ext) λ x≡y →
                                              Eq.subst-as-equivalence (uncurry B) (proj₂ c (y , x≡y))) ⟩□
    (∀ y (x≡y : x ≡ y) → B y x≡y)       □
    where
    c : Contractible (∃ λ y → x ≡ y)
    c = other-singleton-contractible x

-- One can introduce a (non-dependent) function argument of the same
-- type as another one if the codomain is propositional (assuming
-- extensionality).

→-intro :
  ∀ {a p} {A : Set a} {P : A → Set p} →
  Extensionality a (a ⊔ p) →
  (∀ x → Is-proposition (P x)) →
  (∀ x → P x) ↔ (A → ∀ x → P x)
→-intro {a = a} ext P-prop = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ f _ x → f x
      ; from = λ f x → f x x
      }
    ; right-inverse-of = λ _ →
        _⇔_.to propositional⇔irrelevant
          (Π-closure ext                            1 λ _ →
           Π-closure (lower-extensionality a a ext) 1 λ _ →
           P-prop _)
          _ _
    }
  ; left-inverse-of = refl
  }

-- Equality expression rearrangement lemmas.

from≡↔≡to : ∀ {a b k} →
            {A : Set a} {B : Set b}
            (A≃B : A ≃ B) {x : B} {y : A} →
            (_≃_.from A≃B x ≡ y) ↔[ k ] (x ≡ _≃_.to A≃B y)
from≡↔≡to A≃B {x} {y} =
  (_≃_.from A≃B x ≡ y)                          ↔⟨ inverse $ Eq.≃-≡ A≃B ⟩
  (_≃_.to A≃B (_≃_.from A≃B x) ≡ _≃_.to A≃B y)  ↝⟨ ≡⇒↝ _ $ cong (λ z → z ≡ _≃_.to A≃B y) $ _≃_.right-inverse-of A≃B x ⟩□
  (x ≡ _≃_.to A≃B y)                            □

∘from≡↔≡∘to : ∀ {a b c k} →
              Extensionality (a ⊔ b) c →
              {A : Set a} {B : Set b} {C : Set c}
              (A≃B : A ≃ B) {f : A → C} {g : B → C} →
              (f ∘ _≃_.from A≃B ≡ g) ↔[ k ] (f ≡ g ∘ _≃_.to A≃B)
∘from≡↔≡∘to ext A≃B = from≡↔≡to (→-cong ext (inverse A≃B) Eq.id)

to∘≡↔≡from∘ : ∀ {a b c k} →
              Extensionality a (b ⊔ c) →
              {A : Set a} {B : A → Set b} {C : A → Set c}
              (B≃C : ∀ {x} → B x ≃ C x)
              {f : (x : A) → B x} {g : (x : A) → C x} →
              (_≃_.to B≃C ⊚ f ≡ g) ↔[ k ] (f ≡ _≃_.from B≃C ⊚ g)
to∘≡↔≡from∘ ext B≃C =
  from≡↔≡to (Eq.∀-preserves ext (λ _ → inverse B≃C))

------------------------------------------------------------------------
-- Lemmas related to ↑

-- ↑ _ preserves all kinds of functions.

private

  ↑-cong-→ :
    ∀ {a b c} {B : Set b} {C : Set c} →
    (B → C) → ↑ a B → ↑ a C
  ↑-cong-→ B→C = lift ⊚ B→C ⊚ lower

  ↑-cong-⇔ :
    ∀ {a b c} {B : Set b} {C : Set c} →
    B ⇔ C → ↑ a B ⇔ ↑ a C
  ↑-cong-⇔ B⇔C = record
    { to   = ↑-cong-→ to
    ; from = ↑-cong-→ from
    } where open _⇔_ B⇔C

  ↑-cong-↣ :
    ∀ {a b c} {B : Set b} {C : Set c} →
    B ↣ C → ↑ a B ↣ ↑ a C
  ↑-cong-↣ {a} B↣C = record
    { to        = to′
    ; injective = injective′
    }
    where
    open _↣_ B↣C

    to′ = ↑-cong-→ {a = a} to

    abstract
      injective′ : Injective to′
      injective′ = cong lift ⊚ injective ⊚ cong lower

  ↑-cong-Embedding :
    ∀ {a b c} {B : Set b} {C : Set c} →
    Embedding B C → Embedding (↑ a B) (↑ a C)
  ↑-cong-Embedding {a} {B = B} B↣C = record
    { to           = ↑-cong-→ to
    ; is-embedding = λ x y →
        _≃_.is-equivalence $
        Eq.with-other-function
          (x ≡ y                                      ↔⟨⟩
           lift (lower x) ≡ lift (lower y)            ↔⟨ inverse lift-lemma ⟩
           lower x ≡ lower y                          ↝⟨ Eq.⟨ _ , is-embedding _ _ ⟩ ⟩
           to (lower x) ≡ to (lower y)                ↔⟨ lift-lemma ⟩□
           lift (to (lower x)) ≡ lift (to (lower y))  □)
          _
          (λ p → cong lift (cong to (cong lower p))  ≡⟨ cong-∘ _ _ _ ⟩
                 cong (lift ⊚ to) (cong lower p)     ≡⟨ cong-∘ _ _ _ ⟩∎
                 cong (lift ⊚ to ⊚ lower) p          ∎)
    }
    where
    open Embedding B↣C

    lift-lemma : ∀ {ℓ a} {A : Set a} {x y : A} →
                 (x ≡ y) ↔ (lift {ℓ = ℓ} x ≡ lift y)
    lift-lemma {ℓ} = record
      { surjection = record
        { logical-equivalence = record
          { to   = cong lift
          ; from = cong lower
          }
        ; right-inverse-of = λ eq →
            cong lift (cong lower eq)  ≡⟨ cong-∘ _ _ _ ⟩
            cong (lift ⊚ lower) eq     ≡⟨ sym (cong-id _) ⟩∎
            eq                         ∎
        }
      ; left-inverse-of = λ eq →
          cong lower (cong lift eq)       ≡⟨ cong-∘ _ _ _ ⟩
          cong (lower {ℓ = ℓ} ⊚ lift) eq  ≡⟨ sym (cong-id _) ⟩∎
          eq                              ∎
      }

  ↑-cong-↠ :
    ∀ {a b c} {B : Set b} {C : Set c} →
    B ↠ C → ↑ a B ↠ ↑ a C
  ↑-cong-↠ {a} B↠C = record
    { logical-equivalence = logical-equivalence′
    ; right-inverse-of    = right-inverse-of′
    }
    where
    open _↠_ B↠C renaming (logical-equivalence to logical-equiv)

    logical-equivalence′ = ↑-cong-⇔ {a = a} logical-equiv

    abstract
      right-inverse-of′ : ∀ x →
                          _⇔_.to logical-equivalence′
                            (_⇔_.from logical-equivalence′ x) ≡
                          x
      right-inverse-of′ = cong lift ⊚ right-inverse-of ⊚ lower

  ↑-cong-↔ :
    ∀ {a b c} {B : Set b} {C : Set c} →
    B ↔ C → ↑ a B ↔ ↑ a C
  ↑-cong-↔ {a} B↔C = record
    { surjection      = surjection′
    ; left-inverse-of = left-inverse-of′
    }
    where
    open _↔_ B↔C renaming (surjection to surj)

    surjection′ = ↑-cong-↠ {a = a} surj

    abstract
      left-inverse-of′ :
        ∀ x → _↠_.from surjection′ (_↠_.to surjection′ x) ≡ x
      left-inverse-of′ = cong lift ⊚ left-inverse-of ⊚ lower

↑-cong : ∀ {k a b c} {B : Set b} {C : Set c} →
           B ↝[ k ] C → ↑ a B ↝[ k ] ↑ a C
↑-cong {implication}         = ↑-cong-→
↑-cong {logical-equivalence} = ↑-cong-⇔
↑-cong {injection}           = ↑-cong-↣
↑-cong {embedding}           = ↑-cong-Embedding
↑-cong {surjection}          = ↑-cong-↠
↑-cong {bijection}           = ↑-cong-↔
↑-cong {equivalence}         =
  from-bijection ∘ ↑-cong-↔ ∘ from-equivalence

------------------------------------------------------------------------
-- Lemmas related to ⊥

-- All instances of ⊥ are isomorphic.

⊥↔⊥ : ∀ {ℓ₁ ℓ₂} → ⊥ {ℓ = ℓ₁} ↔ ⊥ {ℓ = ℓ₂}
⊥↔⊥ = Bijection.⊥↔uninhabited ⊥-elim

-- All instances of A → ⊥ are isomorphic to ¬ A.

¬↔→⊥ : ∀ {a ℓ} {A : Set a} →
       Extensionality a ℓ →
       ¬ A ↔ (A → ⊥ {ℓ = ℓ})
¬↔→⊥ {A = A} ext =
  (A → ⊥₀)  ↝⟨ →-cong ext id ⊥↔⊥ ⟩□
  (A → ⊥)   □

-- A type cannot be logically equivalent to its own negation.

¬[⇔¬] : ∀ {a} {A : Set a} → ¬ (A ⇔ ¬ A)
¬[⇔¬] {A = A} =
  A ⇔ ¬ A          ↝⟨ (λ eq → (λ a → _⇔_.to eq a a) , eq) ⟩
  ¬ A × (A ⇔ ¬ A)  ↝⟨ (λ { (¬a , eq) → ¬a , _⇔_.from eq ¬a }) ⟩
  ¬ A × A          ↝⟨ uncurry _$_ ⟩□
  ⊥                □

------------------------------------------------------------------------
-- Lemmas related to H-level

-- H-level n preserves isomorphisms (assuming extensionality).

H-level-cong :
  ∀ {k a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  ∀ n → A ↔[ k ] B → H-level n A ↔[ k ] H-level n B
H-level-cong {a = a} {b} ext n A↔B′ =
  from-equivalence $
    _↔_.to (Eq.⇔↔≃ ext (H-level-propositional
                          (lower-extensionality b b ext) n)
                       (H-level-propositional
                          (lower-extensionality a a ext) n)) (record
      { to   = respects-surjection (_↔_.surjection          A↔B)  n
      ; from = respects-surjection (_↔_.surjection (inverse A↔B)) n
      })
  where
  A↔B = from-isomorphism A↔B′

-- Being propositional is equivalent to having at most one element
-- (assuming extensionality).

propositional≃irrelevant :
  ∀ {a} {A : Set a} →
  Extensionality a a →
  Is-proposition A ≃ Proof-irrelevant A
propositional≃irrelevant ext =
  _↔_.to (Eq.⇔↔≃ ext
                 (H-level-propositional ext 1)
                 (Proof-irrelevant-propositional ext))
         propositional⇔irrelevant

-- Being a set is equivalent to satisfying UIP (assuming
-- extensionality).

set≃UIP :
  ∀ {a} {A : Set a} →
  Extensionality a a →
  Is-set A ≃ Uniqueness-of-identity-proofs A
set≃UIP ext =
  _↔_.to (Eq.⇔↔≃ ext
                 (H-level-propositional ext 2)
                 (UIP-propositional ext))
         set⇔UIP

-- Some lemmas relating equivalences A ≃ B with types of the form
-- ∀ C → H-level n C → (A → C) ≃ (B → C).

→≃→↠≃ :
  ∀ {n ℓ} {A B : Set ℓ} →
  Extensionality ℓ ℓ →
  (hA : H-level n A) (hB : H-level n B) →
  (∃ λ (f : (C : Set ℓ) → H-level n C → (A → C) ≃ (B → C)) →
     ((C : Set ℓ) (hC : H-level n C) (g : A → C) →
        g ∘ _≃_.to (f A hA) id ≡ _≃_.to (f C hC) g) ×
     ((C : Set ℓ) (hC : H-level n C) (g : B → C) →
        g ∘ _≃_.from (f B hB) id ≡ _≃_.from (f C hC) g))
    ↠
  (A ≃ B)
→≃→↠≃ {A = A} {B} ext hA hB = record
  { logical-equivalence = record
    { from = λ A≃B → (λ _ _ → →-cong ext A≃B id)
                   , (λ _ _ g → refl (g ∘ _≃_.from A≃B))
                   , (λ _ _ g → refl (g ∘ _≃_.to   A≃B))
    ; to   = λ { (A→≃B→ , ∘to≡ , ∘from≡) → Eq.↔⇒≃ (record
      { surjection = record
        { logical-equivalence = record
          { to   = _≃_.from (A→≃B→ B hB) id
          ; from = _≃_.to   (A→≃B→ A hA) id
          }
        ; right-inverse-of = λ x →
            _≃_.from (A→≃B→ B hB) id (_≃_.to (A→≃B→ A hA) id x)    ≡⟨⟩
            (_≃_.from (A→≃B→ B hB) id ∘ _≃_.to (A→≃B→ A hA) id) x  ≡⟨ cong (_$ x) $ ∘to≡ _ _ _ ⟩
            (_≃_.to (A→≃B→ B hB) (_≃_.from (A→≃B→ B hB) id)) x     ≡⟨ cong (_$ x) $ _≃_.right-inverse-of (A→≃B→ B hB) _ ⟩∎
            x                                                      ∎
        }
      ; left-inverse-of = λ x →
          _≃_.to (A→≃B→ A hA) id (_≃_.from (A→≃B→ B hB) id x)    ≡⟨⟩
          (_≃_.to (A→≃B→ A hA) id ∘ _≃_.from (A→≃B→ B hB) id) x  ≡⟨ cong (_$ x) $ ∘from≡ _ _ _ ⟩
          (_≃_.from (A→≃B→ A hA) (_≃_.to (A→≃B→ A hA) id)) x     ≡⟨ cong (_$ x) $ _≃_.left-inverse-of (A→≃B→ A hA) _ ⟩∎
          x                                                      ∎
      }) }
    }
  ; right-inverse-of = λ A≃B → _↔_.to (≃-to-≡↔≡ ext) λ x →
      refl (_≃_.to A≃B x)
  }

-- The following property can be generalised.

→≃→↔≃ :
  ∀ {ℓ} {A B : Set ℓ} →
  Extensionality (lsuc ℓ) ℓ →
  (hA : Is-set A) (hB : Is-set B) →
  (∃ λ (f : (C : Set ℓ) → Is-set C → (A → C) ≃ (B → C)) →
     ((C : Set ℓ) (hC : Is-set C) (g : A → C) →
        g ∘ _≃_.to (f A hA) id ≡ _≃_.to (f C hC) g) ×
     ((C : Set ℓ) (hC : Is-set C) (g : B → C) →
        g ∘ _≃_.from (f B hB) id ≡ _≃_.from (f C hC) g))
    ↔
  (A ≃ B)
→≃→↔≃ {A = A} {B} ext hA hB = record
  { surjection      = →≃→↠≃ ext′ hA hB
  ; left-inverse-of = λ { (A→≃B→ , ∘to≡ , _) →
      Σ-≡,≡→≡
        (ext λ C → ext′ λ hC → _↔_.to (≃-to-≡↔≡ ext′) λ f →
           f ∘ _≃_.to (A→≃B→ A hA) id  ≡⟨ ∘to≡ _ _ _ ⟩∎
           _≃_.to (A→≃B→ C hC) f       ∎)
        (_⇔_.to propositional⇔irrelevant
           (×-closure 1
              (Π-closure ext  1 λ _  →
               Π-closure ext′ 1 λ hC →
               Π-closure ext′ 1 λ _ →
               (Π-closure ext′ 2 λ _ → hC) _ _)
              (Π-closure ext  1 λ _  →
               Π-closure ext′ 1 λ hC →
               Π-closure ext′ 1 λ _ →
               (Π-closure ext′ 2 λ _ → hC) _ _))
           _ _) }
  }
  where
  ext′ = lower-extensionality _ lzero ext

------------------------------------------------------------------------
-- Lemmas related to if

-- A generalisation of if-encoding (which is defined below).

if-lemma : ∀ {a b p} {A : Set a} {B : Set b} (P : Bool → Set p) →
           A ↔ P true → B ↔ P false →
           ∀ b → T b × A ⊎ T (not b) × B ↔ P b
if-lemma {A = A} {B} P A↔ B↔ true =
  ⊤ × A ⊎ ⊥ × B  ↔⟨ ×-left-identity ⊎-cong ×-left-zero ⟩
  A ⊎ ⊥₀         ↔⟨ ⊎-right-identity ⟩
  A              ↔⟨ A↔ ⟩
  P true         □
if-lemma {A = A} {B} P A↔ B↔ false =
  ⊥ × A ⊎ ⊤ × B  ↔⟨ ×-left-zero ⊎-cong ×-left-identity ⟩
  ⊥₀ ⊎ B         ↔⟨ ⊎-left-identity ⟩
  B              ↔⟨ B↔ ⟩
  P false        □

-- An encoding of if_then_else_ in terms of _⊎_, _×_, T and not.

if-encoding : ∀ {ℓ} {A B : Set ℓ} →
              ∀ b → (if b then A else B) ↔ T b × A ⊎ T (not b) × B
if-encoding {A = A} {B} =
  inverse ⊚ if-lemma (λ b → if b then A else B) id id

------------------------------------------------------------------------
-- Properties related to ℕ

-- The natural numbers are isomorphic to the natural numbers extended
-- with another element.

ℕ↔ℕ⊎⊤ : ℕ ↔ ℕ ⊎ ⊤
ℕ↔ℕ⊎⊤ = record
  { surjection = record
    { logical-equivalence = record
      { to   = ℕ-rec (inj₂ tt) (λ n _ → inj₁ n)
      ; from = [ suc , const zero ]
      }
    ; right-inverse-of = [ refl ⊚ inj₁ , refl ⊚ inj₂ ]
    }
  ; left-inverse-of = ℕ-rec (refl 0) (λ n _ → refl (suc n))
  }

-- ℕ is isomorphic to ℕ ⊎ ℕ.

ℕ↔ℕ⊎ℕ : ℕ ↔ ℕ ⊎ ℕ
ℕ↔ℕ⊎ℕ = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = from∘to
  }
  where
  step : ℕ ⊎ ℕ → ℕ ⊎ ℕ
  step = [ inj₂ , inj₁ ∘ suc ]

  to : ℕ → ℕ ⊎ ℕ
  to zero    = inj₁ zero
  to (suc n) = step (to n)

  double : ℕ → ℕ
  double zero    = zero
  double (suc n) = suc (suc (double n))

  from : ℕ ⊎ ℕ → ℕ
  from = [ double , suc ∘ double ]

  from∘to : ∀ n → from (to n) ≡ n
  from∘to zero    = zero ∎
  from∘to (suc n) with to n | from∘to n
  ... | inj₁ m | eq =
    suc (double m)  ≡⟨ cong suc eq ⟩∎
    suc n          ∎
  ... | inj₂ m | eq =
    suc (suc (double m))  ≡⟨ cong suc eq ⟩∎
    suc n                ∎

  to∘double : ∀ n → to (double n) ≡ inj₁ n
  to∘double zero    = inj₁ zero ∎
  to∘double (suc n) =
    to (double (suc n))          ≡⟨⟩
    to (suc (suc (double n)))    ≡⟨⟩
    step (step (to (double n)))  ≡⟨ cong (step ∘ step) (to∘double n) ⟩
    step (step (inj₁ n))         ≡⟨⟩
    inj₁ (suc n)                 ∎

  to∘from : ∀ x → to (from x) ≡ x
  to∘from =
    [ to∘double
    , (λ n →
         to (from (inj₂ n))    ≡⟨⟩
         to (suc (double n))   ≡⟨⟩
         step (to (double n))  ≡⟨ cong step (to∘double n) ⟩
         step (inj₁ n)         ≡⟨⟩
         inj₂ n                ∎)
    ]

-- ℕ is isomorphic to ℕ².

ℕ↔ℕ² : ℕ ↔ ℕ × ℕ
ℕ↔ℕ² = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = from∘to
  }
  where
  step : ℕ × ℕ → ℕ × ℕ
  step (m , zero)  = (zero , suc m)
  step (m , suc n) = (suc m , n)

  to : ℕ → ℕ × ℕ
  to zero    = (zero , zero)
  to (suc n) = step (to n)

  -- The function from′ is defined by lexicographic induction on first
  -- sum, and then m.

  from′ : (m n sum : ℕ) → n + m ≡ sum → ℕ
  from′ zero    zero    _ _          = zero
  from′ zero    (suc n) zero      eq = ⊥-elim (0≢+ (sym eq))
  from′ zero    (suc n) (suc sum) eq = suc (from′ n zero sum (cancel-suc
                                              (suc n        ≡⟨ cong suc (sym +-right-identity) ⟩
                                               suc (n + 0)  ≡⟨ eq ⟩∎
                                               suc sum      ∎)))
  from′ (suc m) n       sum       eq = suc (from′ m (suc n) sum
                                              (suc n + m  ≡⟨ suc+≡+suc n ⟩
                                               n + suc m  ≡⟨ eq ⟩∎
                                               sum        ∎))

  from : ℕ × ℕ → ℕ
  from (m , n) = from′ m n _ (refl _)

  from′-irr : ∀ m {n sum₁ eq₁ sum₂ eq₂} →
              from′ m n sum₁ eq₁ ≡ from′ m n sum₂ eq₂
  from′-irr m {n} {sum₁} {eq₁} {sum₂} {eq₂} =
    from′ m n sum₁ eq₁  ≡⟨ cong (uncurry (from′ m n)) (Σ-≡,≡→≡ lemma (_⇔_.to set⇔UIP ℕ-set _ _)) ⟩∎
    from′ m n sum₂ eq₂  ∎
    where
    lemma =
      sum₁   ≡⟨ sym eq₁ ⟩
      n + m  ≡⟨ eq₂ ⟩∎
      sum₂   ∎

  from∘step : ∀ p → from (step p) ≡ suc (from p)
  from∘step (m , zero)  = from (zero , suc m)    ≡⟨ cong suc (from′-irr m) ⟩∎
                          suc (from (m , zero))  ∎
  from∘step (m , suc n) = from (suc m , n)        ≡⟨ cong suc (from′-irr m) ⟩∎
                          suc (from (m , suc n))  ∎

  from∘to : ∀ n → from (to n) ≡ n
  from∘to zero    = refl _
  from∘to (suc n) =
    from (to (suc n))   ≡⟨⟩
    from (step (to n))  ≡⟨ from∘step (to n) ⟩
    suc (from (to n))   ≡⟨ cong suc (from∘to n) ⟩∎
    suc n               ∎

  to∘from′ : ∀ m n sum eq → to (from′ m n sum eq) ≡ (m , n)
  to∘from′ zero zero    _ _          = refl _
  to∘from′ zero (suc n) zero      eq = ⊥-elim (0≢+ (sym eq))
  to∘from′ zero (suc n) (suc sum) eq =
    step (to (from′ n zero _ _))  ≡⟨ cong step (to∘from′ n zero sum _) ⟩
    step (n , zero)               ≡⟨⟩
    (zero , suc n)                ∎

  to∘from′ (suc m) n sum eq =
    step (to (from′ m (suc n) _ _))  ≡⟨ cong step (to∘from′ m (suc n) sum _) ⟩
    step (m , suc n)                 ≡⟨⟩
    (suc m , n)                      ∎

  to∘from : ∀ p → to (from p) ≡ p
  to∘from _ = to∘from′ _ _ _ _

------------------------------------------------------------------------
-- Left cancellation for _⊎_

-- In general _⊎_ is not left cancellative.

¬-⊎-left-cancellative :
  ∀ k → ¬ ((A B C : Set) → A ⊎ B ↝[ k ] A ⊎ C → B ↝[ k ] C)
¬-⊎-left-cancellative k cancel =
  ¬B→C $ to-implication $ cancel A B C (from-bijection A⊎B↔A⊎C)
  where
  A = ℕ
  B = ⊤
  C = ⊥

  A⊎B↔A⊎C : A ⊎ B ↔ A ⊎ C
  A⊎B↔A⊎C =
    ℕ ⊎ ⊤  ↔⟨ inverse ℕ↔ℕ⊎⊤ ⟩
    ℕ      ↔⟨ inverse ⊎-right-identity ⟩
    ℕ ⊎ ⊥  □

  ¬B→C : ¬ (B → C)
  ¬B→C B→C = B→C tt

-- However, it is left cancellative for certain well-behaved
-- bijections.

-- A function is "well-behaved" if any "left" element which is the
-- image of a "right" element is in turn not mapped to another "left"
-- element.

Well-behaved : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
               (A ⊎ B → A ⊎ C) → Set _
Well-behaved f =
  ∀ {b a a′} → f (inj₂ b) ≡ inj₁ a → f (inj₁ a) ≢ inj₁ a′

private

  -- Some helper functions.

  module ⊎-left-cancellative
    {a b c} {A : Set a} {B : Set b} {C : Set c}
    (f : A ⊎ B → A ⊎ C)
    (hyp : Well-behaved f)
    where

    mutual

      g : B → C
      g b = g′ (inspect (f (inj₂ b)))

      g′ : ∀ {b} → Other-singleton (f (inj₂ b)) → C
      g′ (inj₂ c , _)  = c
      g′ (inj₁ a , eq) = g″ eq (inspect (f (inj₁ a)))

      g″ : ∀ {a b} →
           f (inj₂ b) ≡ inj₁ a → Other-singleton (f (inj₁ a)) → C
      g″ _   (inj₂ c , _)   = c
      g″ eq₁ (inj₁ _ , eq₂) = ⊥-elim $ hyp eq₁ eq₂

⊎-left-cancellative :
  ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
  (f : A ⊎ B ↔ A ⊎ C) →
  Well-behaved (_↔_.to   f) →
  Well-behaved (_↔_.from f) →
  B ↔ C
⊎-left-cancellative {A = A} = λ inv to-hyp from-hyp → record
  { surjection = record
    { logical-equivalence = record
      { to   = g (to   inv) to-hyp
      ; from = g (from inv) from-hyp
      }
    ; right-inverse-of = g∘g (inverse inv) from-hyp to-hyp
    }
  ; left-inverse-of    = g∘g          inv  to-hyp from-hyp
  }
  where
  open _↔_
  open ⊎-left-cancellative

  abstract

    g∘g : ∀ {b c} {B : Set b} {C : Set c}
          (f : A ⊎ B ↔ A ⊎ C) →
          (to-hyp   : Well-behaved (to   f)) →
          (from-hyp : Well-behaved (from f)) →
          ∀ b → g (from f) from-hyp (g (to f) to-hyp b) ≡ b
    g∘g f to-hyp from-hyp b = g∘g′
      where
      g∘g′ : g (from f) from-hyp (g (to f) to-hyp b) ≡ b
      g∘g′ with inspect (to f (inj₂ b))
      g∘g′ | inj₂ c , eq₁ with inspect (from f (inj₂ c))
      g∘g′ | inj₂ c , eq₁ | inj₂ b′ , eq₂ = ⊎.cancel-inj₂ (
                                              inj₂ b′          ≡⟨ sym eq₂ ⟩
                                              from f (inj₂ c)  ≡⟨ to-from f eq₁ ⟩∎
                                              inj₂ b           ∎)
      g∘g′ | inj₂ c , eq₁ | inj₁ a  , eq₂ = ⊥-elim $ ⊎.inj₁≢inj₂ (
                                              inj₁ a           ≡⟨ sym eq₂ ⟩
                                              from f (inj₂ c)  ≡⟨ to-from f eq₁ ⟩∎
                                              inj₂ b           ∎)
      g∘g′ | inj₁ a , eq₁ with inspect (to f (inj₁ a))
      g∘g′ | inj₁ a , eq₁ | inj₁ a′ , eq₂ = ⊥-elim $ to-hyp eq₁ eq₂
      g∘g′ | inj₁ a , eq₁ | inj₂ c  , eq₂ with inspect (from f (inj₂ c))
      g∘g′ | inj₁ a , eq₁ | inj₂ c  , eq₂ | inj₂ b′ , eq₃ = ⊥-elim $ ⊎.inj₁≢inj₂ (
                                                              inj₁ a           ≡⟨ sym $ to-from f eq₂ ⟩
                                                              from f (inj₂ c)  ≡⟨ eq₃ ⟩∎
                                                              inj₂ b′          ∎)
      g∘g′ | inj₁ a , eq₁ | inj₂ c  , eq₂ | inj₁ a′ , eq₃ with inspect (from f (inj₁ a′))
      g∘g′ | inj₁ a , eq₁ | inj₂ c  , eq₂ | inj₁ a′ , eq₃ | inj₁ a″ , eq₄ = ⊥-elim $ from-hyp eq₃ eq₄
      g∘g′ | inj₁ a , eq₁ | inj₂ c  , eq₂ | inj₁ a′ , eq₃ | inj₂ b′ , eq₄ = ⊎.cancel-inj₂ (
        let lemma =
              inj₁ a′          ≡⟨ sym eq₃ ⟩
              from f (inj₂ c)  ≡⟨ to-from f eq₂ ⟩∎
              inj₁ a           ∎
        in
        inj₂ b′           ≡⟨ sym eq₄ ⟩
        from f (inj₁ a′)  ≡⟨ cong (from f ⊚ inj₁) $ ⊎.cancel-inj₁ lemma ⟩
        from f (inj₁ a)   ≡⟨ to-from f eq₁ ⟩∎
        inj₂ b            ∎)

-- _⊎_ is left cancellative (for bijections) if the left argument is
-- the unit type.

⊎-left-cancellative-⊤ :
  ∀ {a b} {A : Set a} {B : Set b} →
  (⊤ ⊎ A) ↔ (⊤ ⊎ B) → A ↔ B
⊎-left-cancellative-⊤ = λ ⊤⊎A↔⊤⊎B →
  ⊎-left-cancellative               ⊤⊎A↔⊤⊎B
                      (wb           ⊤⊎A↔⊤⊎B)
                      (wb $ inverse ⊤⊎A↔⊤⊎B)
  where
  open _↔_

  abstract

    wb : ∀ {a b} {A : Set a} {B : Set b}
         (⊤⊎A↔⊤⊎B : (⊤ ⊎ A) ↔ (⊤ ⊎ B)) →
         Well-behaved (_↔_.to ⊤⊎A↔⊤⊎B)
    wb ⊤⊎A↔⊤⊎B {b = b} eq₁ eq₂ = ⊎.inj₁≢inj₂ (
      inj₁ tt                 ≡⟨ sym $ to-from ⊤⊎A↔⊤⊎B eq₂ ⟩
      from ⊤⊎A↔⊤⊎B (inj₁ tt)  ≡⟨ to-from ⊤⊎A↔⊤⊎B eq₁ ⟩∎
      inj₂ b                  ∎)

-- If the codomain of ⊎-left-cancellative-⊤ is paired up with a value
-- in ⊤ ⊎ B, then the function can be strengthened to a bijection
-- (assuming both decidability of equality of values in B and
-- extensionality).

[⊤⊎↔⊤⊎]↔[⊤⊎×↔] :
  ∀ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  Decidable-equality B →
  ((⊤ ⊎ A) ↔ (⊤ ⊎ B)) ↔ (⊤ ⊎ B) × (A ↔ B)
[⊤⊎↔⊤⊎]↔[⊤⊎×↔] {A = A} {B} ext _≟B_ = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = from∘to
  }
  where
  _≟_ : Decidable-equality (⊤ ⊎ B)
  _≟_ = ⊎.Dec._≟_ ⊤._≟_ _≟B_

  if⌊_⌋then_else_ : ∀ {a p} {A : Set a} {P : Set p} → Dec P → A → A → A
  if⌊ yes _ ⌋then t else e = t
  if⌊ no  _ ⌋then t else e = e

  if-not : ∀ {a p} {A : Set a} {P : Set p} (d : Dec P) (t e : A) →
           ¬ P → if⌊ d ⌋then t else e ≡ e
  if-not (yes p) t e ¬p = ⊥-elim (¬p p)
  if-not (no  _) t e ¬p = refl _

  to : (⊤ ⊎ A) ↔ (⊤ ⊎ B) → (⊤ ⊎ B) × (A ↔ B)
  to ⊤⊎A↔⊤⊎B = _↔_.to ⊤⊎A↔⊤⊎B (inj₁ tt) , ⊎-left-cancellative-⊤ ⊤⊎A↔⊤⊎B

  from : (⊤ ⊎ B) × (A ↔ B) → (⊤ ⊎ A) ↔ (⊤ ⊎ B)
  from (⊤⊎B , A↔B) = record
    { surjection = record
      { logical-equivalence = record
        { to   = t ⊤⊎B
        ; from = f ⊤⊎B
        }
      ; right-inverse-of = t∘f ⊤⊎B
      }
    ; left-inverse-of = f∘t ⊤⊎B
    }
    where
    t : ⊤ ⊎ B → ⊤ ⊎ A → ⊤ ⊎ B
    t ⊤⊎B (inj₁ tt) = ⊤⊎B
    t ⊤⊎B (inj₂ a)  = if⌊ b ≟ ⊤⊎B ⌋then inj₁ tt else b
      where
      b = inj₂ (_↔_.to A↔B a)

    f : ⊤ ⊎ B → ⊤ ⊎ B → ⊤ ⊎ A
    f ⊤⊎B (inj₁ tt) = [ const (inj₁ tt) , inj₂ ∘ _↔_.from A↔B ] ⊤⊎B
    f ⊤⊎B (inj₂ b)  =
      if⌊ ⊤⊎B ≟ inj₂ b ⌋then inj₁ tt else inj₂ (_↔_.from A↔B b)

    abstract

      t∘f : ∀ ⊤⊎B x → t ⊤⊎B (f ⊤⊎B x) ≡ x
      t∘f (inj₁ tt) (inj₁ tt) = refl _
      t∘f (inj₁ tt) (inj₂ b′) = inj₂ (_↔_.to A↔B (_↔_.from A↔B b′))  ≡⟨ cong inj₂ $ _↔_.right-inverse-of A↔B _ ⟩∎
                                inj₂ b′                              ∎
      t∘f (inj₂ b)  (inj₁ tt) with _↔_.to A↔B (_↔_.from A↔B b) ≟B b
      t∘f (inj₂ b)  (inj₁ tt) | yes _   = refl _
      t∘f (inj₂ b)  (inj₁ tt) | no  b≢b = ⊥-elim $ b≢b (
                                            _↔_.to A↔B (_↔_.from A↔B b)  ≡⟨ _↔_.right-inverse-of A↔B _ ⟩∎
                                            b                            ∎)
      t∘f (inj₂ b)  (inj₂ b′) with b ≟B b′
      t∘f (inj₂ b)  (inj₂ b′) | yes b≡b′ = inj₂ b  ≡⟨ cong inj₂ b≡b′ ⟩∎
                                           inj₂ b′ ∎
      t∘f (inj₂ b)  (inj₂ b′) | no  b≢b′ =
        t (inj₂ b) (inj₂ (_↔_.from A↔B b′))                             ≡⟨⟩

        if⌊ inj₂ (_↔_.to A↔B (_↔_.from A↔B b′)) ≟ inj₂ b ⌋then inj₁ tt
          else inj₂ (_↔_.to A↔B (_↔_.from A↔B b′))                      ≡⟨ cong (λ b′ → if⌊ inj₂ b′ ≟ inj₂ b ⌋then inj₁ tt else inj₂ b′) $
                                                                             _↔_.right-inverse-of A↔B _ ⟩
        if⌊ inj₂ b′ ≟ inj₂ b ⌋then inj₁ tt else inj₂ b′                 ≡⟨ if-not (inj₂ b′ ≟ inj₂ b) (inj₁ tt) _ (b≢b′ ∘ sym ∘ ⊎.cancel-inj₂) ⟩∎

        inj₂ b′                                                         ∎

      f∘t : ∀ ⊤⊎B x → f ⊤⊎B (t ⊤⊎B x) ≡ x
      f∘t (inj₁ tt) (inj₁ tt) = refl _
      f∘t (inj₁ tt) (inj₂ a)  = inj₂ (_↔_.from A↔B (_↔_.to A↔B a))  ≡⟨ cong inj₂ $ _↔_.left-inverse-of A↔B _ ⟩∎
                                inj₂ a                              ∎
      f∘t (inj₂ b)  (inj₁ tt) with b ≟B b
      f∘t (inj₂ b)  (inj₁ tt) | yes _   = refl _
      f∘t (inj₂ b)  (inj₁ tt) | no  b≢b = ⊥-elim $ b≢b (refl _)
      f∘t (inj₂ b)  (inj₂ a)  with _↔_.to A↔B a ≟B b
      f∘t (inj₂ b)  (inj₂ a)  | yes to-a≡b = inj₂ (_↔_.from A↔B b)  ≡⟨ cong inj₂ $ _↔_.to-from A↔B to-a≡b ⟩∎
                                             inj₂ a                 ∎
      f∘t (inj₂ b)  (inj₂ a)  | no  to-a≢b with b ≟B _↔_.to A↔B a
      f∘t (inj₂ b)  (inj₂ a)  | no  to-a≢b | yes b≡to-a = ⊥-elim $ to-a≢b
                                                            (_↔_.to A↔B a  ≡⟨ sym b≡to-a ⟩∎
                                                             b             ∎)
      f∘t (inj₂ b)  (inj₂ a)  | no  to-a≢b | no  b≢to-a =
        inj₂ (_↔_.from A↔B (_↔_.to A↔B a))  ≡⟨ cong inj₂ $ _↔_.left-inverse-of A↔B _ ⟩∎
        inj₂ a                              ∎

  to∘from : ∀ x → to (from x) ≡ x
  to∘from (⊤⊎B , A↔B) =
    cong (⊤⊎B ,_) (_↔_.to (↔-to-≡↔≡ ext A-set) (lemma ⊤⊎B))
    where
    A-set : Is-set A
    A-set =                 $⟨ _≟B_ ⟩
      Decidable-equality B  ↝⟨ decidable⇒set ⟩
      Is-set B              ↝⟨ H-level.respects-surjection
                                 (_↔_.surjection $ inverse A↔B) 2 ⟩□
      Is-set A              □

    lemma :
      ∀ ⊤⊎B a →
      _↔_.to (⊎-left-cancellative-⊤ (from (⊤⊎B , A↔B))) a ≡ _↔_.to A↔B a
    lemma (inj₁ tt) a = refl _
    lemma (inj₂ b)  a with inspect (_↔_.to (from (inj₂ b , A↔B))
                                           (inj₂ a))
    lemma (inj₂ b)  a | (inj₁ tt , eq) with _↔_.to A↔B a ≟B b
    lemma (inj₂ b)  a | (inj₁ tt , eq) | yes to-a≡b = sym to-a≡b
    lemma (inj₂ b)  a | (inj₁ tt , eq) | no  _      = ⊥-elim $ ⊎.inj₁≢inj₂ $ sym eq
    lemma (inj₂ b)  a | (inj₂ _  , eq) with _↔_.to A↔B a ≟B b
    lemma (inj₂ b)  a | (inj₂ _  , eq) | yes _ = ⊥-elim $ ⊎.inj₁≢inj₂ eq
    lemma (inj₂ b)  a | (inj₂ _  , eq) | no  _ = ⊎.cancel-inj₂ $ sym eq

  from∘to : ∀ x → from (to x) ≡ x
  from∘to ⊤⊎A↔⊤⊎B = _↔_.to (↔-to-≡↔≡ ext ⊤⊎A-set) lemma₁
    where
    open ⊎-left-cancellative

    ⊤⊎A-set : Is-set (⊤ ⊎ A)
    ⊤⊎A-set =               $⟨ _≟B_ ⟩
      Decidable-equality B  ↝⟨ decidable⇒set ⟩
      Is-set B              ↝⟨ ⊎-closure 0 (mono (zero≤ 2) ⊤-contractible) ⟩
      Is-set (⊤ ⊎ B)        ↝⟨ H-level.respects-surjection
                                 (_↔_.surjection $ inverse ⊤⊎A↔⊤⊎B) 2 ⟩□
      Is-set (⊤ ⊎ A)        □

    mutual

      lemma₁ : ∀ ⊤⊎A →
               _↔_.to (from (to ⊤⊎A↔⊤⊎B)) ⊤⊎A ≡ _↔_.to ⊤⊎A↔⊤⊎B ⊤⊎A
      lemma₁ (inj₁ tt) = refl _
      lemma₁ (inj₂ a)  = lemma₂ (inspect _) (inspect _)

      lemma₂ :
        ∀ {a} {wb : Well-behaved (_↔_.to ⊤⊎A↔⊤⊎B)}
        (x : Other-singleton (_↔_.to ⊤⊎A↔⊤⊎B (inj₂ a)))
        (y : Other-singleton (_↔_.to ⊤⊎A↔⊤⊎B (inj₁ tt))) →
        let b = g′ (_↔_.to ⊤⊎A↔⊤⊎B) wb x in
        if⌊ inj₂ b ≟ proj₁ y ⌋then inj₁ tt else inj₂ b ≡ proj₁ x
      lemma₂ {a} (inj₁ tt , eq₁) (inj₁ tt , eq₂) = ⊥-elim $ ⊎.inj₁≢inj₂ (
        inj₁ tt                                      ≡⟨ sym $ _↔_.left-inverse-of ⊤⊎A↔⊤⊎B _ ⟩
        _↔_.from ⊤⊎A↔⊤⊎B (_↔_.to ⊤⊎A↔⊤⊎B (inj₁ tt))  ≡⟨ cong (_↔_.from ⊤⊎A↔⊤⊎B) eq₂ ⟩
        _↔_.from ⊤⊎A↔⊤⊎B (inj₁ tt)                   ≡⟨ cong (_↔_.from ⊤⊎A↔⊤⊎B) $ sym eq₁ ⟩
        _↔_.from ⊤⊎A↔⊤⊎B (_↔_.to ⊤⊎A↔⊤⊎B (inj₂ a))   ≡⟨ _↔_.left-inverse-of ⊤⊎A↔⊤⊎B _ ⟩∎
        inj₂ a                                       ∎)
      lemma₂     (inj₁ tt , eq₁) (inj₂ b′ , eq₂) = lemma₃ eq₁ (inspect _) eq₂ (inj₂ _ ≟ inj₂ b′)
      lemma₂     (inj₂ b  , eq₁) (inj₁ tt , eq₂) = refl _
      lemma₂     (inj₂ b  , eq₁) (inj₂ b′ , eq₂) with b ≟B b′
      lemma₂     (inj₂ b  , eq₁) (inj₂ b′ , eq₂) | no  _    = refl _
      lemma₂ {a} (inj₂ b  , eq₁) (inj₂ b′ , eq₂) | yes b≡b′ =
        ⊥-elim $ ⊎.inj₁≢inj₂ (
          inj₁ tt                                      ≡⟨ sym $ _↔_.left-inverse-of ⊤⊎A↔⊤⊎B _ ⟩
          _↔_.from ⊤⊎A↔⊤⊎B (_↔_.to ⊤⊎A↔⊤⊎B (inj₁ tt))  ≡⟨ cong (_↔_.from ⊤⊎A↔⊤⊎B) eq₂ ⟩
          _↔_.from ⊤⊎A↔⊤⊎B (inj₂ b′)                   ≡⟨ cong (_↔_.from ⊤⊎A↔⊤⊎B ∘ inj₂) $ sym b≡b′ ⟩
          _↔_.from ⊤⊎A↔⊤⊎B (inj₂ b)                    ≡⟨ cong (_↔_.from ⊤⊎A↔⊤⊎B) $ sym eq₁ ⟩
          _↔_.from ⊤⊎A↔⊤⊎B (_↔_.to ⊤⊎A↔⊤⊎B (inj₂ a))   ≡⟨ _↔_.left-inverse-of ⊤⊎A↔⊤⊎B _ ⟩∎
          inj₂ a                                       ∎)

      lemma₃ :
        ∀ {a b′} {wb : Well-behaved (_↔_.to ⊤⊎A↔⊤⊎B)}
        (eq : _↔_.to ⊤⊎A↔⊤⊎B (inj₂ a) ≡ inj₁ tt)
        (x : Other-singleton (_↔_.to ⊤⊎A↔⊤⊎B (inj₁ tt))) →
        proj₁ x ≡ inj₂ b′ →
        let b = g″ (_↔_.to ⊤⊎A↔⊤⊎B) wb eq x in
        (d : Dec (inj₂ {A = ⊤} b ≡ inj₂ b′)) →
        if⌊ d ⌋then inj₁ tt else inj₂ b ≡ inj₁ tt
      lemma₃ eq₁ (inj₁ _  , eq₂) eq₃ _           = ⊥-elim $ ⊎.inj₁≢inj₂ eq₃
      lemma₃ eq₁ (inj₂ b″ , eq₂) eq₃ (yes b″≡b′) = refl _
      lemma₃ eq₁ (inj₂ b″ , eq₂) eq₃ (no  b″≢b′) = ⊥-elim $ b″≢b′ eq₃


==> anc/equality/src/Functor.agda <==
------------------------------------------------------------------------
-- Functors and natural transformations (for 1-categories)
------------------------------------------------------------------------

-- The code is based on the presentation in the HoTT book (but might
-- not follow it exactly).

{-# OPTIONS --without-K #-}

open import Equality

module Functor
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq hiding (id; _∘_; inverse; step-↔; finally-↔)
open import Category eq
open Derived-definitions-and-properties eq
open import Equivalence eq as Eq using (_≃_; module _≃_; ↔⇒≃)
open import Function-universe eq hiding (id; _∘_)
open import H-level eq
open import H-level.Closure eq
open import Logical-equivalence using (_⇔_; module _⇔_)
open import Prelude as P hiding (id; _^_)

------------------------------------------------------------------------
-- Functors

Functor : ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄} →
          Precategory ℓ₁ ℓ₂ → Precategory ℓ₃ ℓ₄ → Set _
Functor C D =
  -- Object map.
  ∃ λ (F₀ : Obj C → Obj D) →

  -- Morphism map.
  ∃ λ (F : ∀ {X Y} → Hom C X Y → Hom D (F₀ X) (F₀ Y)) →

  -- F should be homomorphic with respect to identity and composition.
  (∀ {X} → F (id C {X = X}) ≡ id D) ×
  (∀ {X Y Z} {f : Hom C X Y} {g : Hom C Y Z} →
     F (_∙_ C g f) ≡ _∙_ D (F g) (F f))

  where open Precategory

-- A wrapper.

infix 4 _⇨_

record _⇨_ {ℓ₁ ℓ₂ ℓ₃ ℓ₄}
           (C : Precategory ℓ₁ ℓ₂) (D : Precategory ℓ₃ ℓ₄) :
           Set (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄) where
  field
    functor : Functor C D

  open Precategory

  infixr 10 _⊚_ _⊙_

  -- Object map.

  _⊚_ : Obj C → Obj D
  _⊚_ = proj₁ functor

  -- Morphism map.

  _⊙_ : ∀ {X Y} → Hom C X Y → Hom D (_⊚_ X) (_⊚_ Y)
  _⊙_ = proj₁ (proj₂ functor)

  -- The morphism map is homomorphic with respect to identity.

  ⊙-id : ∀ {X} → _⊙_ (id C {X = X}) ≡ id D
  ⊙-id = proj₁ (proj₂ (proj₂ functor))

  -- The morphism map is homomorphic with respect to composition.

  ⊙-∙ : ∀ {X Y Z} {f : Hom C X Y} {g : Hom C Y Z} →
        _⊙_ (_∙_ C g f) ≡ _∙_ D (_⊙_ g) (_⊙_ f)
  ⊙-∙ = proj₂ (proj₂ (proj₂ functor))

open _⇨_ public

private
 module Dummy₁ where
  abstract

   -- The homomorphism properties are propositional (assuming
   -- extensionality).

   functor-properties-propositional :
     ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄} →
     Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄) →
     {C : Precategory ℓ₁ ℓ₂} {D : Precategory ℓ₃ ℓ₄}
     (F : C ⇨ D) → let open Precategory in

     Is-proposition ((∀ {X} → F ⊙ id C {X = X} ≡ id D) ×
                     (∀ {X Y Z} {f : Hom C X Y} {g : Hom C Y Z} →
                      F ⊙ (_∙_ C g f) ≡ _∙_ D (F ⊙ g) (F ⊙ f)))

   functor-properties-propositional {ℓ₁} {ℓ₂} ext {D = D} _ = ×-closure 1
     (implicit-Π-closure (lower-extensionality ℓ₂ (ℓ₁ ⊔ ℓ₂) ext) 1 λ _ →
      Precategory.Hom-is-set D _ _)
     (implicit-Π-closure (lower-extensionality ℓ₂ lzero     ext) 1 λ _ →
      implicit-Π-closure (lower-extensionality ℓ₂ lzero     ext) 1 λ _ →
      implicit-Π-closure (lower-extensionality ℓ₂ ℓ₁        ext) 1 λ _ →
      implicit-Π-closure (lower-extensionality ℓ₁ ℓ₁        ext) 1 λ _ →
      implicit-Π-closure (lower-extensionality ℓ₁ (ℓ₁ ⊔ ℓ₂) ext) 1 λ _ →
      Precategory.Hom-is-set D _ _)

open Dummy₁ public

private
 module Dummy₂ where
  abstract

   -- Functor equality is equivalent to equality of the corresponding
   -- maps, suitably transported (assuming extensionality).

   equality-characterisation⇨ :
     ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄} →
     Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄) →
     {C : Precategory ℓ₁ ℓ₂} {D : Precategory ℓ₃ ℓ₄} {F G : C ⇨ D} →
     let open Precategory in

     (F ≡ G)

       ≃

     ∃ λ (⊚F≡⊚G : _⊚_ F ≡ _⊚_ G) →
         _≡_ {A = ∀ {X Y} → Hom C X Y → Hom D (G ⊚ X) (G ⊚ Y)}
             (subst (λ F → ∀ {X Y} → Hom C X Y → Hom D (F X) (F Y))
                    ⊚F≡⊚G (_⊙_ F))
             (_⊙_ G)

   equality-characterisation⇨ ext {C} {D} {F} {G} =
     let P : (Obj C → Obj D) → Set _
         P = λ F₀ → ∀ {X Y} → Hom C X Y → Hom D (F₀ X) (F₀ Y)

         Q : ∃ P → Set _
         Q = λ { (F₀ , F) → (∀ {X} → F (id C {X = X}) ≡ id D) ×
                            (∀ {X Y Z} {f : Hom C X Y} {g : Hom C Y Z} →
                               F (_∙_ C g f) ≡ _∙_ D (F g) (F f)) }
     in

     (F ≡ G)                                                              ↝⟨ ↔⇒≃ record
                                                                               { surjection = record
                                                                                 { logical-equivalence = record
                                                                                   { to   = cong functor
                                                                                   ; from = cong λ f → record { functor = f }
                                                                                   }
                                                                                 ; right-inverse-of = λ _ → trans (cong-∘ _ _ _) (sym $ cong-id _)
                                                                                 }
                                                                               ; left-inverse-of = λ _ → trans (cong-∘ _ _ _) (sym $ cong-id _)
                                                                               } ⟩
     (functor F ≡ functor G)                                              ↔⟨ inverse Σ-≡,≡↔≡ ⟩

     (∃ λ (⊚F≡⊚G : _⊚_ F ≡ _⊚_ G) →
          subst (λ F₀ → ∃ λ (F : P F₀) → Q (F₀ , F)) ⊚F≡⊚G
                (proj₂ $ functor F) ≡ proj₂ (functor G))                  ↝⟨ ∃-cong (λ ⊚F≡⊚G → ≡⇒↝ _ $ cong (λ x → x ≡ proj₂ (functor G)) $
                                                                               push-subst-pair P Q) ⟩
     (∃ λ (⊚F≡⊚G : _⊚_ F ≡ _⊚_ G) →
          _≡_ {A = ∃ λ (H : P (_⊚_ G)) → Q (_⊚_ G , H)}
          ( subst P ⊚F≡⊚G (_⊙_ F)
          , subst Q (Σ-≡,≡→≡ ⊚F≡⊚G (refl _)) (proj₂ $ proj₂ $ functor F)
          )
          (proj₂ (functor G)))                                            ↔⟨ ∃-cong (λ ⊚F≡⊚G → inverse $
                                                                               ignore-propositional-component
                                                                                 (functor-properties-propositional ext G)) ⟩□
     (∃ λ (⊚F≡⊚G : _⊚_ F ≡ _⊚_ G) →
          (λ {_ _} → subst P ⊚F≡⊚G (_⊙_ F)) ≡ _⊙_ G)                      □

     where open Precategory

   -- Some simplification lemmas.

   proj₁-to-equality-characterisation⇨ :
     ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄}
     (ext : Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄))
     {C : Precategory ℓ₁ ℓ₂} {D : Precategory ℓ₃ ℓ₄} {F G : C ⇨ D} →
     let open Precategory in
     (F≡G : F ≡ G) →

     proj₁ (_≃_.to (equality-characterisation⇨ ext {F = F} {G = G}) F≡G)
       ≡
     cong _⊚_ F≡G

   proj₁-to-equality-characterisation⇨ ext F≡G =
     proj₁ (_≃_.to (equality-characterisation⇨ ext) F≡G)  ≡⟨ proj₁-Σ-≡,≡←≡ _ ⟩
     cong proj₁ (cong functor F≡G)                        ≡⟨ cong-∘ _ _ _ ⟩∎
     cong _⊚_ F≡G                                         ∎

   cong-⊚-from-equality-characterisation⇨ :
     ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄}
     (ext : Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄))
     {C : Precategory ℓ₁ ℓ₂} {D : Precategory ℓ₃ ℓ₄} {F G : C ⇨ D} →
     let open Precategory in
     (⊚F≡⊚G : _⊚_ F ≡ _⊚_ G) →
     (⊙F≡⊙G : _≡_ {A = ∀ {X Y} → Hom C X Y → Hom D (G ⊚ X) (G ⊚ Y)}
                  (subst (λ F → ∀ {X Y} → Hom C X Y → Hom D (F X) (F Y))
                         ⊚F≡⊚G (_⊙_ F))
                  (_⊙_ G)) →

     cong _⊚_ (_≃_.from (equality-characterisation⇨ ext {F = F} {G = G})
                        (⊚F≡⊚G , ⊙F≡⊙G))
       ≡
     ⊚F≡⊚G

   cong-⊚-from-equality-characterisation⇨ ext {F = F} {G} ⊚F≡⊚G ⊙F≡⊙G =
     cong _⊚_ (_≃_.from (equality-characterisation⇨ ext {F = F} {G = G})
                        (⊚F≡⊚G , ⊙F≡⊙G))                                  ≡⟨ cong-∘ _ _ _ ⟩

     cong proj₁ (Σ-≡,≡→≡ ⊚F≡⊚G _)                                         ≡⟨ proj₁-Σ-≡,≡→≡ _ _ ⟩∎

     ⊚F≡⊚G                                                                ∎

open Dummy₂ public

private
 module Dummy₃ where
  abstract

   -- Another equality characterisation lemma.

   equality-characterisation≡⇨ :
     ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄} →
     Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄) →
     {C : Precategory ℓ₁ ℓ₂} {D : Precategory ℓ₃ ℓ₄} {F G : C ⇨ D}
     {eq₁ eq₂ : F ≡ G} →
     (eq₁ ≡ eq₂) ≃ (cong _⊚_ eq₁ ≡ cong _⊚_ eq₂)
   equality-characterisation≡⇨ {ℓ₁} {ℓ₂} ext {D = D} {eq₁ = eq₁} {eq₂} =
     eq₁ ≡ eq₂                                              ↝⟨ inverse $ Eq.≃-≡ (equality-characterisation⇨ ext) ⟩

     _≃_.to (equality-characterisation⇨ ext) eq₁ ≡
     _≃_.to (equality-characterisation⇨ ext) eq₂            ↔⟨ inverse $ ignore-propositional-component $
                                                                 (implicit-Π-closure (lower-extensionality ℓ₂ lzero     ext) 2 λ _ →
                                                                  implicit-Π-closure (lower-extensionality ℓ₂ ℓ₁        ext) 2 λ _ →
                                                                  Π-closure          (lower-extensionality ℓ₁ (ℓ₁ ⊔ ℓ₂) ext) 2 λ _ →
                                                                  Precategory.Hom-is-set D) _ _ ⟩
     proj₁ (_≃_.to (equality-characterisation⇨ ext) eq₁) ≡
     proj₁ (_≃_.to (equality-characterisation⇨ ext) eq₂)    ↝⟨ ≡⇒↝ _ (cong₂ _≡_ (proj₁-to-equality-characterisation⇨ _ _)
                                                                                (proj₁-to-equality-characterisation⇨ _ _)) ⟩□
     cong _⊚_ eq₁ ≡ cong _⊚_ eq₂                            □

open Dummy₃ public

-- Identity functor.

id⇨ : ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂} → C ⇨ C
functor id⇨ = P.id , P.id , refl _ , refl _

-- Composition of functors.

infixr 10 _∙⇨_

_∙⇨_ : ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
         {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄}
         {ℓ₅ ℓ₆} {E : Precategory ℓ₅ ℓ₆} →
       D ⇨ E → C ⇨ D → C ⇨ E
functor (_∙⇨_ {C = C} {D = D} {E = E} G F) =
  (G ⊚_) ∘ (F ⊚_) ,
  (G ⊙_) ∘ (F ⊙_) ,
  (G ⊙ F ⊙ id C              ≡⟨ cong (G ⊙_) $ ⊙-id F ⟩
   G ⊙ id D                  ≡⟨ ⊙-id G ⟩∎
   id E                      ∎) ,
  (λ {_ _ _ f g} →
     G ⊙ F ⊙ _∙_ C g f              ≡⟨ cong (G ⊙_) $ ⊙-∙ F ⟩
     G ⊙ _∙_ D (F ⊙ g) (F ⊙ f)      ≡⟨ ⊙-∙ G ⟩∎
     _∙_ E (G ⊙ F ⊙ g) (G ⊙ F ⊙ f)  ∎)
  where
  open Precategory

-- id⇨ is a left identity (assuming extensionality).

id⇨∙⇨ :
  ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
    {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄} →
  Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄) →
  {F : C ⇨ D} → id⇨ ∙⇨ F ≡ F
id⇨∙⇨ ext {F} = _≃_.from (equality-characterisation⇨ ext)
  ( refl (F ⊚_)
  , (subst _ (refl (F ⊚_)) (λ {_ _} → F ⊙_)  ≡⟨ subst-refl _ _ ⟩∎
     (λ {_ _} → F ⊙_)                        ∎)
  )

-- id⇨ is a right identity (assuming extensionality).

∙⇨id⇨ :
  ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
    {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄} →
  Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄) →
  {F : C ⇨ D} → F ∙⇨ id⇨ ≡ F
∙⇨id⇨ ext {F} = _≃_.from (equality-characterisation⇨ ext)
  ( refl (F ⊚_)
  , (subst _ (refl (F ⊚_)) (λ {_ _} → F ⊙_)  ≡⟨ subst-refl _ _ ⟩∎
     (λ {_ _} → F ⊙_)                        ∎)
  )

-- _∙⇨_ is associative (assuming extensionality).

∙⇨-assoc :
  ∀ {ℓ₁ ℓ₂} {C₁ : Precategory ℓ₁ ℓ₂}
    {ℓ₃ ℓ₄} {C₂ : Precategory ℓ₃ ℓ₄}
    {ℓ₅ ℓ₆} {C₃ : Precategory ℓ₅ ℓ₆}
    {ℓ₇ ℓ₈} {C₄ : Precategory ℓ₇ ℓ₈} →
  Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₈) →
  (F : C₃ ⇨ C₄) (G : C₂ ⇨ C₃) {H : C₁ ⇨ C₂} →
  F ∙⇨ (G ∙⇨ H) ≡ (F ∙⇨ G) ∙⇨ H
∙⇨-assoc ext F G {H} = _≃_.from (equality-characterisation⇨ ext)
  ( refl _
  , (subst _ (refl _) (λ {_ _} → (F ∙⇨ G ∙⇨ H) ⊙_)  ≡⟨ subst-refl _ _ ⟩
     (λ {_ _} → (F ∙⇨ G ∙⇨ H) ⊙_)                   ∎)
  )

------------------------------------------------------------------------
-- Natural transformations

Natural-transformation :
  ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
    {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄} →
  C ⇨ D → C ⇨ D → Set _
Natural-transformation {C = C} {D = D} F G =
  -- Morphisms.
  ∃ λ (γ : ∀ {X} → Hom D (F ⊚ X) (G ⊚ X)) →

  -- Naturality.
  ∀ {X Y} {f : Hom C X Y} → (G ⊙ f) ∙ γ ≡ γ ∙ (F ⊙ f)

  where
  open Precategory hiding (_∙_)
  open Precategory D using (_∙_)

-- A wrapper.

infix 4 _⇾_

record _⇾_ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
           {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄}
           (F G : C ⇨ D) : Set (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄) where
  field
    natural-transformation : Natural-transformation F G

  open Precategory hiding (_∙_)
  open Precategory D using (_∙_)

  -- Morphisms.

  transformation : ∀ {X} → Hom D (F ⊚ X) (G ⊚ X)
  transformation = proj₁ natural-transformation

  -- Naturality.

  natural : ∀ {X Y} {f : Hom C X Y} →
            (G ⊙ f) ∙ transformation ≡ transformation ∙ (F ⊙ f)
  natural = proj₂ natural-transformation

private
 module Dummy₄ where
  abstract

   -- The naturality property is a proposition (assuming
   -- extensionality).

   naturality-propositional :
     ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄} →
     Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄) →
     {C : Precategory ℓ₁ ℓ₂} {D : Precategory ℓ₃ ℓ₄}
     (F G : C ⇨ D) →
     let open Precategory hiding (_∙_); open Precategory D using (_∙_) in
     {transformation : ∀ {X} → Hom D (F ⊚ X) (G ⊚ X)} →

     Is-proposition (∀ {X Y} {f : Hom C X Y} →
                     (G ⊙ f) ∙ transformation ≡
                     transformation ∙ (F ⊙ f))

   naturality-propositional {ℓ₁} {ℓ₂} ext {D = D} _ _ =
     implicit-Π-closure (lower-extensionality ℓ₂ lzero     ext) 1 λ _ →
     implicit-Π-closure (lower-extensionality ℓ₂ ℓ₁        ext) 1 λ _ →
     implicit-Π-closure (lower-extensionality ℓ₁ (ℓ₁ ⊔ ℓ₂) ext) 1 λ _ →
     Precategory.Hom-is-set D _ _

   -- Natural transformation equality is equivalent to pointwise
   -- equality of the corresponding "transformations" (assuming
   -- extensionality).

   equality-characterisation⇾ :
     ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄} →
     Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄) →
     {C : Precategory ℓ₁ ℓ₂} {D : Precategory ℓ₃ ℓ₄}
     {F G : C ⇨ D} {γ δ : F ⇾ G} →

     (γ ≡ δ)
       ≃
     (∀ {X} → _⇾_.transformation γ {X = X} ≡
              _⇾_.transformation δ {X = X})

   equality-characterisation⇾ {ℓ₁} {ℓ₂} ext {F = F} {G} {γ} {δ} =
     γ ≡ δ                                                          ↝⟨ inverse $ Eq.≃-≡ $ ↔⇒≃ record
                                                                         { surjection = record
                                                                           { logical-equivalence = record
                                                                             { to   = _⇾_.natural-transformation
                                                                             ; from = λ γ → record { natural-transformation = γ }
                                                                             }
                                                                           ; right-inverse-of = refl
                                                                           }
                                                                         ; left-inverse-of = refl
                                                                         } ⟩
     _⇾_.natural-transformation γ ≡ _⇾_.natural-transformation δ    ↔⟨ inverse $ ignore-propositional-component
                                                                                   (naturality-propositional ext F G) ⟩
     (λ {X} → _⇾_.transformation γ {X = X}) ≡ _⇾_.transformation δ  ↝⟨ inverse $ Eq.≃-≡ (Eq.↔⇒≃ implicit-Π↔Π) ⟩

     (λ X → _⇾_.transformation γ {X = X}) ≡
     (λ X → _⇾_.transformation δ {X = X})                           ↝⟨ inverse $ Eq.extensionality-isomorphism
                                                                                   (lower-extensionality ℓ₂ (ℓ₁ ⊔ ℓ₂) ext) ⟩
     (∀ X → _⇾_.transformation γ {X = X} ≡
            _⇾_.transformation δ {X = X})                           ↔⟨ inverse implicit-Π↔Π ⟩□

     (∀ {X} → _⇾_.transformation γ {X = X} ≡
              _⇾_.transformation δ {X = X})                         □

   -- Natural transformations form sets (assuming extensionality).

   ⇾-set :
     ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄} →
     Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄) →
     {C : Precategory ℓ₁ ℓ₂} {D : Precategory ℓ₃ ℓ₄} {F G : C ⇨ D} →
     Is-set (F ⇾ G)
   ⇾-set {ℓ₁} {ℓ₂} ext {D = D} {F = F} {G = G} =
     let surj = record
           { logical-equivalence = record
             { to   = λ γ → record { natural-transformation = γ }
             ; from = _⇾_.natural-transformation
             }
           ; right-inverse-of = refl
           } in

     respects-surjection surj 2 $
       Σ-closure 2
         (implicit-Π-closure
            (lower-extensionality ℓ₂ (ℓ₁ ⊔ ℓ₂) ext) 2 λ _ →
          Precategory.Hom-is-set D)
         (λ _ → mono₁ 1 $ naturality-propositional ext F G)

open Dummy₄ public

-- Identity natural transformation.

id⇾ : ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
        {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄}
      (F : C ⇨ D) → F ⇾ F
id⇾ {C = C} {D = D} F =
  record { natural-transformation = id , Dummy₅.nat }
  where
  open Precategory D

  module Dummy₅ where
   abstract

    nat : ∀ {X Y} {f : Precategory.Hom C X Y} →
          (F ⊙ f) ∙ id ≡ id ∙ (F ⊙ f)
    nat {f = f} =
      (F ⊙ f) ∙ id  ≡⟨ right-identity ⟩
      F ⊙ f         ≡⟨ sym $ left-identity ⟩∎
      id ∙ (F ⊙ f)  ∎

-- Composition of natural transformations.

infixr 10 _∙⇾_

_∙⇾_ : ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
         {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄}
         {F G H : C ⇨ D} →
       G ⇾ H → F ⇾ G → F ⇾ H
_∙⇾_ {C = C} {D = D} {F} {G} {H} γ δ =
  record { natural-transformation = ε , Dummy₅.nat }
  where
  open Precategory D
  open _⇾_

  ε : ∀ {X} → Hom (F ⊚ X) (H ⊚ X)
  ε = transformation γ ∙ transformation δ

  module Dummy₅ where
   abstract

    nat : ∀ {X Y} {f : Precategory.Hom C X Y} →
          (H ⊙ f) ∙ ε ≡ ε ∙ (F ⊙ f)
    nat {f = f} =
      (H ⊙ f) ∙ (transformation γ ∙ transformation δ)  ≡⟨ assoc ⟩
      ((H ⊙ f) ∙ transformation γ) ∙ transformation δ  ≡⟨ cong (λ f → f ∙ _) $ natural γ ⟩
      (transformation γ ∙ (G ⊙ f)) ∙ transformation δ  ≡⟨ sym assoc ⟩
      transformation γ ∙ ((G ⊙ f) ∙ transformation δ)  ≡⟨ cong (_∙_ _) $ natural δ ⟩
      transformation γ ∙ (transformation δ ∙ (F ⊙ f))  ≡⟨ assoc ⟩∎
      (transformation γ ∙ transformation δ) ∙ (F ⊙ f)  ∎

-- Composition of functors and natural transformations.

infixr 10 _⇾∙⇨_ _⇨∙⇾_

_⇾∙⇨_ : ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
          {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄}
          {ℓ₅ ℓ₆} {E : Precategory ℓ₅ ℓ₆}
          {G H : D ⇨ E} →
        G ⇾ H → (F : C ⇨ D) → (G ∙⇨ F) ⇾ (H ∙⇨ F)
_⇾_.natural-transformation (γ ⇾∙⇨ _) = transformation , natural
  where
  open _⇾_ γ

_⇨∙⇾_ : ∀ {ℓ₁ ℓ₂} {C : Precategory ℓ₁ ℓ₂}
          {ℓ₃ ℓ₄} {D : Precategory ℓ₃ ℓ₄}
          {ℓ₅ ℓ₆} {E : Precategory ℓ₅ ℓ₆}
          {G H : C ⇨ D} →
        (F : D ⇨ E) → G ⇾ H → (F ∙⇨ G) ⇾ (F ∙⇨ H)
_⇾_.natural-transformation (_⇨∙⇾_ {C = C} {D = D} {E = E} {G} {H} F γ) =
  ε , Dummy₅.nat
  where
  open Precategory
  open _⇾_ γ

  ε : ∀ {X} → Hom E (F ⊚ G ⊚ X) (F ⊚ H ⊚ X)
  ε = F ⊙ transformation

  module Dummy₅ where
   abstract

    nat : ∀ {X Y} {f : Hom C X Y} →
          _∙_ E (F ⊙ H ⊙ f) ε ≡ _∙_ E ε (F ⊙ G ⊙ f)
    nat {f = f} =
      _∙_ E (F ⊙ H ⊙ f) (F ⊙ transformation)  ≡⟨ sym $ ⊙-∙ F ⟩
      F ⊙ _∙_ D (H ⊙ f) transformation        ≡⟨ cong (F ⊙_) natural ⟩
      F ⊙ _∙_ D transformation (G ⊙ f)        ≡⟨ ⊙-∙ F ⟩∎
      _∙_ E (F ⊙ transformation) (F ⊙ G ⊙ f)  ∎

------------------------------------------------------------------------
-- Functor precategories

-- Functor precategories are defined using extensionality.

infix 10 _^_

_^_ : ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄} →
      Precategory ℓ₁ ℓ₂ → Precategory ℓ₃ ℓ₄ →
      Extensionality (ℓ₃ ⊔ ℓ₄) (ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄) →
      Precategory _ _
(D ^ C) ext = record
  { precategory =
        (C ⇨ D)
      , (λ F G → (F ⇾ G) , ⇾-set ext)
      , id⇾ _
      , _∙⇾_
      , _≃_.from (equality-characterisation⇾ ext) left-identity
      , _≃_.from (equality-characterisation⇾ ext) right-identity
      , _≃_.from (equality-characterisation⇾ ext) assoc
  }
  where
  open Precategory D

private
 module Dummy₅ where
  abstract

   -- The natural transformation γ is an isomorphism in (D ^ C) ext iff
   -- _⇾_.transformation γ {X = X} is an isomorphism in D for every X.

   natural-isomorphism-lemma :
     ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄}
     (ext : Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₄)) →
     {C : Precategory ℓ₁ ℓ₂} {D : Precategory ℓ₃ ℓ₄}
     {F G : C ⇨ D} {γ : F ⇾ G} → let open Precategory in

     Is-isomorphism ((D ^ C) ext) γ ⇔
     (∀ {X} → Is-isomorphism D (_⇾_.transformation γ {X = X}))

   natural-isomorphism-lemma ext {D = D} {F} {G} {γ} = record
     { to = λ { (δ , γδ , δγ) →
         transformation δ ,
         (transformation γ ∙ transformation δ  ≡⟨⟩
          transformation (γ ∙⇾ δ)              ≡⟨ cong (λ ε → transformation ε) γδ ⟩
          transformation (id⇾ G)               ≡⟨⟩
          id                                   ∎) ,
         (transformation δ ∙ transformation γ  ≡⟨⟩
          transformation (δ ∙⇾ γ)              ≡⟨ cong (λ ε → transformation ε) δγ ⟩
          transformation (id⇾ F)               ≡⟨⟩
          id                                   ∎) }
     ; from = λ iso →
         record { natural-transformation =
           proj₁ iso ,
           (λ {_ _ f} →
                (F ⊙ f) ∙ proj₁ iso                                     ≡⟨ sym left-identity ⟩
                id ∙ (F ⊙ f) ∙ proj₁ iso                                ≡⟨ cong (λ g → g ∙ (F ⊙ f) ∙ proj₁ iso) $ sym $ proj₂ (proj₂ iso) ⟩
                (proj₁ iso ∙ transformation γ) ∙ (F ⊙ f) ∙ proj₁ iso    ≡⟨ sym assoc ⟩
                proj₁ iso ∙ (transformation γ ∙ (F ⊙ f) ∙ proj₁ iso)    ≡⟨ cong (_ ∙_) assoc ⟩
                proj₁ iso ∙ ((transformation γ ∙ (F ⊙ f)) ∙ proj₁ iso)  ≡⟨ cong (λ g → _ ∙ (g ∙ _)) $ sym $ natural γ ⟩
                proj₁ iso ∙ (((G ⊙ f) ∙ transformation γ) ∙ proj₁ iso)  ≡⟨ cong (_ ∙_) $ sym assoc ⟩
                proj₁ iso ∙ (G ⊙ f) ∙ (transformation γ ∙ proj₁ iso)    ≡⟨ cong ((_ ∙_) ∘ (_ ∙_)) $ proj₁ (proj₂ iso) ⟩
                proj₁ iso ∙ (G ⊙ f) ∙ id                                ≡⟨ assoc ⟩
                (proj₁ iso ∙ (G ⊙ f)) ∙ id                              ≡⟨ right-identity ⟩∎
                proj₁ iso ∙ (G ⊙ f)                                     ∎) } ,
         _≃_.from (equality-characterisation⇾ ext) (proj₁ (proj₂ iso)) ,
         _≃_.from (equality-characterisation⇾ ext) (proj₂ (proj₂ iso))
     }
     where
     open Precategory D
     open _⇾_

open Dummy₅ public

abstract

  -- If D is a category, then (D ^ C) ext is also a category.

  infix 10 _↑_

  _↑_ : ∀ {ℓ₁ ℓ₂ ℓ₃ ℓ₄} →
        Category ℓ₁ ℓ₂ → Precategory ℓ₃ ℓ₄ →
        Extensionality (ℓ₃ ⊔ ℓ₄) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄) →
        Category (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄)
  _↑_ {ℓ₁} {ℓ₂} {ℓ₃} {ℓ₄} D C ext = record { category =
    D^C ,

    (λ {F G} → _≃_.is-equivalence $ ↔⇒≃ $ record
       { surjection = record
         { logical-equivalence = record
           { to   = Precategory.≡→≅ D^C
           ; from = λ { (F⇾G , F⇾G-iso) →

               let γ : ∀ X → F ⊚ X ≅ G ⊚ X
                   γ _ = _⇾_.transformation F⇾G ,
                         _⇔_.to (natural-isomorphism-lemma ext₁) F⇾G-iso

                   ⊚F≡⊚G : _⊚_ F ≡ _⊚_ G
                   ⊚F≡⊚G = Eq.good-ext ext₂ λ X →
                     F ⊚ X  ≡⟨ ≅→≡ (γ X) ⟩∎
                     G ⊚ X  ∎

                   cong-⊚F≡⊚G : ∀ {X} → cong (λ H → H X) ⊚F≡⊚G ≡ ≅→≡ (γ X)
                   cong-⊚F≡⊚G = Eq.cong-good-ext ext₂ (≅→≡ ∘ γ)

                   ⊙F≡⊙G : _≡_ {A = ∀ {X Y} → HomC X Y → Hom (G ⊚ X) (G ⊚ Y)}
                               (subst (λ F → ∀ {X Y} → HomC X Y → Hom (F X) (F Y))
                                      ⊚F≡⊚G
                                      (_⊙_ F))
                               (_⊙_ G)
                   ⊙F≡⊙G =
                     implicit-extensionality (lower-extensionality ℓ₄ ℓ₁        ext) λ X →
                     implicit-extensionality (lower-extensionality ℓ₄ (ℓ₁ ⊔ ℓ₃) ext) λ Y →
                     lower-extensionality ℓ₃ (ℓ₁ ⊔ ℓ₃ ⊔ ℓ₄) ext λ f →

                     subst (λ F → ∀ {X Y} → HomC X Y → Hom (F X) (F Y))
                           ⊚F≡⊚G (_⊙_ F) f                               ≡⟨ cong (λ H → H f) $ sym $
                                                                                 push-subst-implicit-application ⊚F≡⊚G
                                                                                   (λ F X → ∀ {Y} → HomC X Y → Hom (F X) (F Y)) ⟩
                     subst (λ F → ∀ {Y} → HomC X Y → Hom (F X) (F Y))
                           ⊚F≡⊚G (_⊙_ F) f                               ≡⟨ cong (λ H → H f) $ sym $
                                                                                 push-subst-implicit-application ⊚F≡⊚G
                                                                                   (λ F Y → HomC X Y → Hom (F X) (F Y)) ⟩
                     subst (λ F → HomC X Y → Hom (F X) (F Y))
                           ⊚F≡⊚G (_⊙_ F) f                               ≡⟨ sym $ push-subst-application ⊚F≡⊚G
                                                                                    (λ F _ → Hom (F X) (F Y)) ⟩
                     subst (λ F → Hom (F X) (F Y)) ⊚F≡⊚G (F ⊙ f)         ≡⟨ subst-∘ (uncurry Hom) (λ H → (H X , H Y)) ⊚F≡⊚G ⟩

                     subst (uncurry Hom)
                           (cong (λ H → (H X , H Y)) ⊚F≡⊚G) (F ⊙ f)      ≡⟨ cong (λ p → subst (uncurry Hom) p (F ⊙ f)) $ sym $
                                                                                 cong₂-cong-cong {eq = ⊚F≡⊚G} (λ H → H X) (λ H → H Y) _,_ ⟩
                     subst (uncurry Hom)
                           (cong₂ _,_ (cong (λ H → H X) ⊚F≡⊚G)
                                      (cong (λ H → H Y) ⊚F≡⊚G)) (F ⊙ f)  ≡⟨ cong₂ (λ p q → subst (uncurry Hom) (cong₂ _,_ p q) (F ⊙ f))
                                                                                  cong-⊚F≡⊚G cong-⊚F≡⊚G ⟩
                     subst (uncurry Hom)
                           (cong₂ _,_ (≅→≡ (γ X)) (≅→≡ (γ Y))) (F ⊙ f)   ≡⟨ Hom-, (≅→≡ (γ X)) (≅→≡ (γ Y)) ⟩

                     ≡→≅ (≅→≡ (γ Y)) ¹ ∙ (F ⊙ f) ∙ ≡→≅ (≅→≡ (γ X)) ⁻¹    ≡⟨ cong₂ (λ p q → p ¹ ∙ (F ⊙ f) ∙ q ⁻¹)
                                                                                  (_≃_.right-inverse-of ≡≃≅ _)
                                                                                  (_≃_.right-inverse-of ≡≃≅ _) ⟩
                     γ Y ¹ ∙ (F ⊙ f) ∙ γ X ⁻¹                            ≡⟨ assoc ⟩

                     (γ Y ¹ ∙ (F ⊙ f)) ∙ γ X ⁻¹                          ≡⟨ cong (_∙ γ X ⁻¹) $ sym $ _⇾_.natural F⇾G ⟩

                     ((G ⊙ f) ∙ γ X ¹) ∙ γ X ⁻¹                          ≡⟨ sym assoc ⟩

                     (G ⊙ f) ∙ γ X ¹ ∙ γ X ⁻¹                            ≡⟨ cong (_ ∙_) $ γ X ¹⁻¹ ⟩

                     (G ⊙ f) ∙ id                                        ≡⟨ right-identity ⟩∎

                     G ⊙ f                                               ∎

               in _≃_.from (equality-characterisation⇨ ext₁)
                           (⊚F≡⊚G , ⊙F≡⊙G) }
           }
         ; right-inverse-of = λ { (F⇾G , F⇾G-iso) →
             _≃_.from (Precategory.≡≃≡¹ D^C) $
             _≃_.from (equality-characterisation⇾ ext₁) λ {X} →
               _⇾_.transformation (proj₁ (Precategory.≡→≅ D^C _))         ≡⟨⟩

               _⇾_.transformation
                 (proj₁ (elim (λ {F G} _ → Precategory._≅_ D^C F G)
                              (λ _ → Precategory.id≅ D^C) _))             ≡⟨ elim (λ {F G} F≡G →
                                                                                     _⇾_.transformation (proj₁ (Precategory.≡→≅ D^C F≡G)) ≡
                                                                                     elim (λ {F G} _ → Hom (F X) (G X)) (λ _ → id) (cong _⊚_ F≡G))
                                                                                  (λ F →
                   _⇾_.transformation
                     (proj₁ (elim (λ {F G} _ → Precategory._≅_ D^C F G)
                                  (λ _ → Precategory.id≅ D^C) (refl F)))             ≡⟨ cong (λ f → _⇾_.transformation (proj₁ f) {X = X}) $
                                                                                          elim-refl (λ {X Y} _ → Precategory._≅_ D^C X Y) _ ⟩
                   _⇾_.transformation {F = F}
                     (proj₁ (Precategory.id≅ D^C))                                   ≡⟨⟩

                   id                                                                ≡⟨ sym $ elim-refl (λ {F G} _ → Hom (F X) (G X)) _ ⟩

                   elim (λ {F G} _ → Hom (F X) (G X))
                        (λ _ → id) (refl (_⊚_ F))                                    ≡⟨ cong (elim (λ {F G} _ → Hom (F X) (G X)) _) $
                                                                                          sym $ cong-refl _⊚_ ⟩∎
                   elim (λ {F G} _ → Hom (F X) (G X))
                        (λ _ → id) (cong _⊚_ (refl F))                               ∎)
                                                                                  _ ⟩
               elim (λ {F G} _ → Hom (F X) (G X))
                    (λ _ → id) (cong _⊚_ _)                               ≡⟨ cong (elim (λ {F G} _ → Hom (F X) (G X)) (λ _ → id)) $
                                                                               cong-⊚-from-equality-characterisation⇨ _ _ _ ⟩
               elim (λ {F G} _ → Hom (F X) (G X)) (λ _ → id)
                    (Eq.good-ext ext₂ λ Y →
                       ≅→≡ (_⇾_.transformation F⇾G {X = Y} , _))          ≡⟨ Eq.elim-good-ext ext₂ _ _ _ ⟩

               elim (λ {X Y} _ → Hom X Y) (λ _ → id)
                    (≅→≡ (_⇾_.transformation F⇾G {X = X} , _))            ≡⟨ elim (λ {X Y} X≡Y → elim (λ {X Y} _ → Hom X Y) (λ _ → id) X≡Y ≡
                                                                                                 proj₁ (≡→≅ X≡Y))
                                                                                  (λ X →
                   elim (λ {X Y} _ → Hom X Y) (λ _ → id) (refl X)                    ≡⟨ elim-refl (λ {X Y} _ → Hom X Y) _ ⟩
                   id                                                                ≡⟨⟩
                   proj₁ id≅                                                         ≡⟨ cong proj₁ (sym ≡→≅-refl) ⟩∎
                   proj₁ (≡→≅ (refl X))                                              ∎ )
                                                                                  _ ⟩
               proj₁ (≡→≅ (≅→≡ (_⇾_.transformation F⇾G {X = X} , _)))     ≡⟨ cong proj₁ (_≃_.right-inverse-of ≡≃≅ _) ⟩∎

               _⇾_.transformation F⇾G {X = X}                             ∎ }
           }
       ; left-inverse-of = λ F≡G →
           _≃_.from (equality-characterisation≡⇨ ext₁) (
              cong _⊚_ _                                           ≡⟨ cong-⊚-from-equality-characterisation⇨ _ _ _ ⟩

              Eq.good-ext ext₂ (λ X →
                ≅→≡ ( _⇾_.transformation
                        (proj₁ $ Precategory.≡→≅ D^C F≡G) {X = X}
                    , _
                    ))                                             ≡⟨ elim
                                                                        (λ {F G} F≡G → (f : (X : _) → _) →
                                                                           Eq.good-ext ext₂ (λ X →
                                                                             ≅→≡ (_⇾_.transformation (proj₁ $ Precategory.≡→≅ D^C F≡G) , f X)) ≡
                                                                           cong _⊚_ F≡G)
                                                                        (λ F _ →
                  Eq.good-ext ext₂ (λ _ →
                    ≅→≡ ( _⇾_.transformation
                            (proj₁ $ Precategory.≡→≅ D^C (refl F))
                        , _
                        ))                                                  ≡⟨ cong (Eq.good-ext ext₂) (ext₂ λ X → cong ≅→≡ $
                                                                                 Σ-≡,≡→≡ (cong (λ f → _⇾_.transformation (proj₁ f) {X = X}) $
                                                                                            Precategory.≡→≅-refl D^C)
                                                                                         (refl _)) ⟩
                  Eq.good-ext ext₂ (λ _ →
                    ≅→≡ ( _⇾_.transformation {F = F}
                            (proj₁ $ Precategory.id≅ D^C)
                        , _
                        ))                                                  ≡⟨⟩

                  Eq.good-ext ext₂ (λ _ → ≅→≡ (id , _))                     ≡⟨ cong (Eq.good-ext ext₂) (ext₂ λ _ →
                                                                                 cong ≅→≡ $ _≃_.from ≡≃≡¹ $ refl _) ⟩
                  Eq.good-ext ext₂ (λ _ → ≅→≡ id≅)                          ≡⟨ cong (Eq.good-ext ext₂) (ext₂ λ _ → ≅→≡-refl) ⟩

                  Eq.good-ext ext₂ (λ X → refl (F ⊚ X))                     ≡⟨ Eq.good-ext-refl ext₂ _ ⟩

                  refl (_⊚_ F)                                              ≡⟨ sym $ cong-refl _ ⟩∎

                  cong _⊚_ (refl F)                                         ∎)
                                                                        F≡G _ ⟩∎
              cong _⊚_ F≡G                                         ∎)
       }) }
    where
    open Category D
    open Precategory C using () renaming (Hom to HomC)

    ext₁ : Extensionality (ℓ₃ ⊔ ℓ₄) (ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄)
    ext₁ = lower-extensionality lzero ℓ₁ ext

    ext₂ : Extensionality ℓ₃ ℓ₁
    ext₂ = lower-extensionality ℓ₄ (ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄) ext

    D^C : Precategory (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄) (ℓ₁ ⊔ ℓ₂ ⊔ ℓ₃ ⊔ ℓ₄)
    D^C = (precategory ^ C) ext₁


==> anc/equality/src/Groupoid.agda <==
------------------------------------------------------------------------
-- Groupoids
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Groupoid
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Prelude hiding (id; _∘_)

open import Bijection eq hiding (id; _∘_)
open Derived-definitions-and-properties eq

-- Groupoids using _≡_ as the underlying equality.

record Groupoid o p : Set (lsuc (o ⊔ p)) where
  infix  8 _⁻¹
  infixr 7 _∘_
  infix  4 _∼_
  field
    Object : Set o
    _∼_    : Object → Object → Set p

    id  : ∀ {x} → x ∼ x
    _∘_ : ∀ {x y z} → y ∼ z → x ∼ y → x ∼ z
    _⁻¹ : ∀ {x y} → x ∼ y → y ∼ x

    left-identity  : ∀ {x y} (p : x ∼ y) → id ∘ p ≡ p
    right-identity : ∀ {x y} (p : x ∼ y) → p ∘ id ≡ p
    assoc          : ∀ {w x y z} (p : y ∼ z) (q : x ∼ y) (r : w ∼ x) →
                     p ∘ (q ∘ r) ≡ (p ∘ q) ∘ r
    left-inverse   : ∀ {x y} (p : x ∼ y) → p ⁻¹ ∘ p ≡ id
    right-inverse  : ∀ {x y} (p : x ∼ y) → p ∘ p ⁻¹ ≡ id

  -- Note that this definition should perhaps contain more coherence
  -- properties: we have not assumed that _≡_ is proof-irrelevant.

  -- Some derived properties.

  abstract

    -- The identity is an identity for the inverse operator as well.

    identity : ∀ {x} → id {x = x} ⁻¹ ≡ id
    identity =
      id ⁻¹       ≡⟨ sym $ right-identity (id ⁻¹) ⟩
      id ⁻¹ ∘ id  ≡⟨ left-inverse id ⟩∎
      id          ∎

    -- If p is idempotent with respect to _∘_, then p is equal to the
    -- identity element.

    idempotent⇒≡id : ∀ {x} {p : x ∼ x} → p ∘ p ≡ p → p ≡ id
    idempotent⇒≡id {p = p} p∘p≡p =
      p               ≡⟨ sym $ left-identity _ ⟩
      id ∘ p          ≡⟨ cong (_∘ _) $ sym $ left-inverse _ ⟩
      (p ⁻¹ ∘ p) ∘ p  ≡⟨ sym $ assoc _ _ _ ⟩
      p ⁻¹ ∘ (p ∘ p)  ≡⟨ cong (p ⁻¹ ∘_) p∘p≡p ⟩
      p ⁻¹ ∘ p        ≡⟨ left-inverse _ ⟩∎
      id              ∎

    -- Groupoids are left-cancellative and right-cancellative.

    left-cancellative :
      ∀ {x y z} {p : y ∼ z} {q₁ q₂ : x ∼ y} →
      p ∘ q₁ ≡ p ∘ q₂ → q₁ ≡ q₂
    left-cancellative {p = p} {q₁} {q₂} p∘q₁≡p∘q₂ =
      q₁               ≡⟨ sym $ left-identity _ ⟩
      id ∘ q₁          ≡⟨ cong (_∘ _) $ sym $ left-inverse _ ⟩
      (p ⁻¹ ∘ p) ∘ q₁  ≡⟨ sym $ assoc _ _ _ ⟩
      p ⁻¹ ∘ (p ∘ q₁)  ≡⟨ cong (p ⁻¹ ∘_) p∘q₁≡p∘q₂ ⟩
      p ⁻¹ ∘ (p ∘ q₂)  ≡⟨ assoc _ _ _ ⟩
      (p ⁻¹ ∘ p) ∘ q₂  ≡⟨ cong (_∘ _) $ left-inverse _ ⟩
      id ∘ q₂          ≡⟨ left-identity _ ⟩∎
      q₂               ∎

    right-cancellative :
      ∀ {x y z} {p₁ p₂ : y ∼ z} {q : x ∼ y} →
      p₁ ∘ q ≡ p₂ ∘ q → p₁ ≡ p₂
    right-cancellative {p₁ = p₁} {p₂} {q} p₁∘q≡p₂∘q =
      p₁               ≡⟨ sym $ right-identity _ ⟩
      p₁ ∘ id          ≡⟨ cong (_ ∘_) $ sym $ right-inverse _ ⟩
      p₁ ∘ (q ∘ q ⁻¹)  ≡⟨ assoc _ _ _ ⟩
      (p₁ ∘ q) ∘ q ⁻¹  ≡⟨ cong (_∘ q ⁻¹) p₁∘q≡p₂∘q ⟩
      (p₂ ∘ q) ∘ q ⁻¹  ≡⟨ sym $ assoc _ _ _ ⟩
      p₂ ∘ (q ∘ q ⁻¹)  ≡⟨ cong (_ ∘_) $ right-inverse _ ⟩
      p₂ ∘ id          ≡⟨ right-identity _ ⟩∎
      p₂               ∎

    -- The inverse operator is involutive.

    involutive : ∀ {x y} (p : x ∼ y) → p ⁻¹ ⁻¹ ≡ p
    involutive p =
      p ⁻¹ ⁻¹               ≡⟨ sym $ right-identity (p ⁻¹ ⁻¹) ⟩
      p ⁻¹ ⁻¹ ∘ id          ≡⟨ sym $ cong (_∘_ (p ⁻¹ ⁻¹)) (left-inverse p) ⟩
      p ⁻¹ ⁻¹ ∘ (p ⁻¹ ∘ p)  ≡⟨ assoc _ _ _ ⟩
      (p ⁻¹ ⁻¹ ∘ p ⁻¹) ∘ p  ≡⟨ cong (λ q → q ∘ p) (left-inverse (p ⁻¹)) ⟩
      id ∘ p                ≡⟨ left-identity p ⟩∎
      p                     ∎

  -- The inverse operator is a bijection.

  ⁻¹-bijection : ∀ {x y} → x ∼ y ↔ y ∼ x
  ⁻¹-bijection = record
    { surjection = record
      { logical-equivalence = record
        { to   = _⁻¹
        ; from = _⁻¹
        }
      ; right-inverse-of = involutive
      }
    ; left-inverse-of = involutive
    }


==> anc/equality/src/H-level.agda <==
------------------------------------------------------------------------
-- H-levels
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Partly based on Voevodsky's work on so-called univalent
-- foundations.

open import Equality

module H-level
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open Derived-definitions-and-properties eq
open import Logical-equivalence hiding (id; _∘_)
open import Nat eq
open import Prelude
open import Surjection eq hiding (id; _∘_)

------------------------------------------------------------------------
-- H-levels

-- H-levels ("homotopy levels").

H-level : ℕ → ∀ {ℓ} → Set ℓ → Set ℓ
H-level zero    A = Contractible A
H-level (suc n) A = (x y : A) → H-level n (x ≡ y)

-- Some named levels.

Is-proposition : ∀ {ℓ} → Set ℓ → Set ℓ
Is-proposition = H-level 1

Is-set : ∀ {ℓ} → Set ℓ → Set ℓ
Is-set = H-level 2

-- Propositions are propositional types.

Proposition : (ℓ : Level) → Set (lsuc ℓ)
Proposition _ = ∃ Is-proposition

-- Types that are sets.

SET : (ℓ : Level) → Set (lsuc ℓ)
SET _ = ∃ Is-set

-- The underlying type.

Type : ∀ {ℓ} → SET ℓ → Set ℓ
Type A = proj₁ A

------------------------------------------------------------------------
-- General properties

abstract

  -- H-level is upwards closed in its first argument.

  mono₁ : ∀ {a} {A : Set a} n → H-level n A → H-level (1 + n) A
  mono₁         (suc n) h x y = mono₁ n (h x y)
  mono₁ {A = A} zero    h x y = (trivial x y , irr)
    where
    trivial : (x y : A) → x ≡ y
    trivial x y =
      x        ≡⟨ sym $ proj₂ h x ⟩
      proj₁ h  ≡⟨ proj₂ h y ⟩∎
      y        ∎

    irr : ∀ {x y} (x≡y : x ≡ y) → trivial x y ≡ x≡y
    irr = elim (λ {x y} x≡y → trivial x y ≡ x≡y)
               (λ x → trans-symˡ (proj₂ h x))

  mono : ∀ {a m n} {A : Set a} → m ≤ n → H-level m A → H-level n A
  mono (≤-refl′ eq)     = subst (λ n → H-level n _) eq
  mono (≤-step′ m≤n eq) =
    subst (λ n → H-level n _) eq ∘
    mono₁ _ ∘
    mono m≤n

  -- If something is contractible given the assumption that it is
  -- inhabited, then it is propositional.

  [inhabited⇒contractible]⇒propositional :
    ∀ {a} {A : Set a} → (A → Contractible A) → Is-proposition A
  [inhabited⇒contractible]⇒propositional h x = mono₁ 0 (h x) x

  -- If something has h-level (1 + n) given the assumption that it is
  -- inhabited, then it has h-level (1 + n).

  [inhabited⇒+]⇒+ :
    ∀ {a} {A : Set a} n → (A → H-level (1 + n) A) → H-level (1 + n) A
  [inhabited⇒+]⇒+ n h x = h x x

  -- Being propositional is logically equivalent to having at most one
  -- element.

  propositional⇔irrelevant :
    ∀ {a} {A : Set a} → Is-proposition A ⇔ Proof-irrelevant A
  propositional⇔irrelevant {A} = record
    { to   = λ h x y → proj₁ (h x y)
    ; from = λ irr →
        [inhabited⇒contractible]⇒propositional (λ x → (x , irr x))
    }

-- If a propositional type is inhabited, then it is contractible.

propositional⇒inhabited⇒contractible :
  ∀ {a} {A : Set a} → Is-proposition A → A → Contractible A
propositional⇒inhabited⇒contractible p x =
  (x , _⇔_.to propositional⇔irrelevant p x)

abstract

  -- Being a set is logically equivalent to having unique identity
  -- proofs. Note that this means that, assuming that Agda is
  -- consistent, I cannot prove (inside Agda) that there is any type
  -- whose minimal h-level is at least three.

  set⇔UIP : ∀ {a} {A : Set a} →
            Is-set A ⇔ Uniqueness-of-identity-proofs A
  set⇔UIP {A = A} = record
    { to   = λ h {x} {y} x≡y x≡y′ → proj₁ (h x y x≡y x≡y′)
    ; from = λ UIP x y →
        [inhabited⇒contractible]⇒propositional (λ x≡y → (x≡y , UIP x≡y))
    }

-- H-level n respects (split) surjections.

respects-surjection :
  ∀ {a b} {A : Set a} {B : Set b} →
  A ↠ B → ∀ n → H-level n A → H-level n B
respects-surjection A↠B zero (x , irr) = (to x , irr′)
  where
  open _↠_ A↠B

  abstract
    irr′ : ∀ y → to x ≡ y
    irr′ = λ y →
      to x         ≡⟨ cong to (irr (from y)) ⟩
      to (from y)  ≡⟨ right-inverse-of y ⟩∎
      y            ∎

respects-surjection A↠B (suc n) h = λ x y →
  respects-surjection (↠-≡ A↠B) n (h (from x) (from y))
  where open _↠_ A↠B


==> anc/equality/src/H-level/Closure.agda <==
------------------------------------------------------------------------
-- Closure properties for h-levels
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Partly based on Voevodsky's work on so-called univalent
-- foundations.

open import Equality

module H-level.Closure
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq as Bijection hiding (id; _∘_)
open Derived-definitions-and-properties eq
import Equality.Decidable-UIP eq as DUIP
open import Equality.Decision-procedures eq
open import H-level eq
open import Logical-equivalence hiding (id; _∘_)
open import Nat eq as Nat
open import Prelude
open import Surjection eq as Surjection hiding (id; _∘_)

------------------------------------------------------------------------
-- The unit type

-- The unit type is contractible.

⊤-contractible : Contractible ⊤
⊤-contractible = (_ , λ _ → refl _)

-- A type is contractible iff it is in bijective correspondence with
-- the unit type.

contractible⇔⊤↔ : ∀ {a} {A : Set a} → Contractible A ⇔ (⊤ ↔ A)
contractible⇔⊤↔ = record
  { to   = contractible-isomorphic ⊤-contractible
  ; from = λ ⊤↔A → respects-surjection (_↔_.surjection ⊤↔A) 0
                                       ⊤-contractible
  }

------------------------------------------------------------------------
-- The empty type

abstract

  -- The empty type is not contractible.

  ¬-⊥-contractible : ∀ {ℓ} → ¬ Contractible (⊥ {ℓ = ℓ})
  ¬-⊥-contractible = ⊥-elim ∘ proj₁

  -- The empty type is propositional.

  ⊥-propositional : ∀ {ℓ} → Is-proposition (⊥ {ℓ = ℓ})
  ⊥-propositional =
    _⇔_.from propositional⇔irrelevant (λ x → ⊥-elim x)

  -- Thus any uninhabited type is also propositional.

  uninhabited-propositional : ∀ {a} {A : Set a} →
                              ¬ A → Is-proposition A
  uninhabited-propositional ¬A =
    respects-surjection (_↔_.surjection $ ⊥↔uninhabited {ℓ = # 0} ¬A) 1
                        ⊥-propositional

------------------------------------------------------------------------
-- Booleans

abstract

  -- The booleans are not propositional.

  ¬-Bool-propositional : ¬ Is-proposition Bool
  ¬-Bool-propositional propositional =
    Bool.true≢false $
    (_⇔_.to propositional⇔irrelevant propositional) true false

  -- The booleans form a set.

  Bool-set : Is-set Bool
  Bool-set = DUIP.decidable⇒set Bool._≟_

------------------------------------------------------------------------
-- Natural numbers

abstract

  -- ℕ is not propositional.

  ¬-ℕ-propositional : ¬ Is-proposition ℕ
  ¬-ℕ-propositional ℕ-prop =
    0≢+ $ _⇔_.to propositional⇔irrelevant ℕ-prop 0 1

  -- ℕ is a set.

  ℕ-set : Is-set ℕ
  ℕ-set = DUIP.decidable⇒set Nat._≟_

  -- Nat._≤_ is not a family of contractible types.

  ¬-≤-contractible : ¬ (∀ {m n} → Contractible (m Nat.≤ n))
  ¬-≤-contractible ≤-contr with proj₁ (≤-contr {m = 1} {n = 0})
  ... | ≤-refl′ 1≡0   = 0≢+ (sym 1≡0)
  ... | ≤-step′ _ +≡0 = 0≢+ (sym +≡0)

  -- Nat._≤_ is a family of propositions.

  ≤-propositional : ∀ {m n} → Is-proposition (m Nat.≤ n)
  ≤-propositional = _⇔_.from propositional⇔irrelevant irr
    where
    lemma : ∀ {m n k} → m ≡ n → m ≤ k → suc k ≡ n → ⊥₀
    lemma {m} {n} {k} m≡n m≤k 1+k≡n = <-irreflexive (
      suc n  ≡⟨ cong suc $ sym m≡n ⟩≤
      suc m  ≤⟨ suc≤suc m≤k ⟩
      suc k  ≡⟨ 1+k≡n ⟩≤
      n      ∎≤)

    cong-≤-step′ :
      ∀ {m n k₁ k₂}
        {p₁ : m ≤ k₁} {q₁ : suc k₁ ≡ n}
        {p₂ : m ≤ k₂} {q₂ : suc k₂ ≡ n} →
      (k₁≡k₂ : k₁ ≡ k₂) →
      subst (m ≤_) k₁≡k₂ p₁ ≡ p₂ →
      subst (λ k → suc k ≡ n) k₁≡k₂ q₁ ≡ q₂ →
      ≤-step′ p₁ q₁ ≡ ≤-step′ p₂ q₂
    cong-≤-step′ {p₁ = p₁} {q₁} {p₂} {q₂} k₁≡k₂ p-eq q-eq =
      cong (λ { (k , p , q) → ≤-step′ {k = k} p q })
        (Σ-≡,≡→≡
           k₁≡k₂
           (subst (λ k → _ ≤ k × suc k ≡ _) k₁≡k₂ (p₁ , q₁)             ≡⟨ push-subst-, _ _ ⟩
            (subst (_ ≤_) k₁≡k₂ p₁ , subst (λ k → suc k ≡ _) k₁≡k₂ q₁)  ≡⟨ cong₂ _,_ p-eq q-eq ⟩∎
            (p₂ , q₂)                                                   ∎))

    irr : ∀ {m n} → Proof-irrelevant (m Nat.≤ n)
    irr (≤-refl′ q₁)    (≤-refl′ q₂)    = cong ≤-refl′ $
                                            _⇔_.to set⇔UIP ℕ-set q₁ q₂
    irr (≤-refl′ q₁)    (≤-step′ p₂ q₂) = ⊥-elim (lemma q₁ p₂ q₂)
    irr (≤-step′ p₁ q₁) (≤-refl′ q₂)    = ⊥-elim (lemma q₂ p₁ q₁)

    irr {n = n} (≤-step′ {k = k₁} p₁ q₁)
                (≤-step′ {k = k₂} p₂ q₂) =
      cong-≤-step′ (cancel-suc (suc k₁  ≡⟨ q₁ ⟩
                                n       ≡⟨ sym q₂ ⟩∎
                                suc k₂  ∎))
                   (irr _ p₂)
                   (_⇔_.to set⇔UIP ℕ-set _ _)

------------------------------------------------------------------------
-- Π-types

-- Closure of contractibility under Π A is logically equivalent to
-- having extensional equality for functions from A.

Π-closure-contractible⇔extensionality :
  ∀ {a b} {A : Set a} →
  ({B : A → Set b} →
   (∀ x → Contractible (B x)) → Contractible ((x : A) → B x)) ⇔
  ({B : A → Set b} → Extensionality′ A B)
Π-closure-contractible⇔extensionality {b = b} {A} = record
  { to   = ⇒
  ; from = λ ext cB →
      ((λ x → proj₁ (cB x)) , λ f → ext λ x → proj₂ (cB x) (f x))
  }
  where
  ⇒ : ({B : A → Set b} →
       (∀ x → Contractible (B x)) → Contractible ((x : A) → B x)) →
      (∀ {B} → Extensionality′ A B)
  ⇒ closure {B} {f} {g} f≡g =
    f                                     ≡⟨ sym (cong (λ c → λ x → proj₁ (c x)) $
                                               proj₂ contractible (λ x → (f x , f≡g x))) ⟩
    (λ x → proj₁ (proj₁ contractible x))  ≡⟨ cong (λ c → λ x → proj₁ (c x)) $
                                               proj₂ contractible (λ x → (g x , refl (g x))) ⟩∎
    g                                     ∎
    where
    contractible : Contractible ((x : A) → Singleton (g x))
    contractible = closure (singleton-contractible ∘ g)

abstract

  -- Given (generalised) extensionality one can define an
  -- extensionality proof which is well-behaved.

  extensionality⇒well-behaved-extensionality :
    ∀ {a b} {A : Set a} →
    ({B : A → Set b} → Extensionality′ A B) →
    {B : A → Set b} → Well-behaved-extensionality A B
  extensionality⇒well-behaved-extensionality {A = A} ext {B} =
    (λ {_} → ext′) , λ f →
      ext′ (refl ∘ f)  ≡⟨ trans-symˡ _ ⟩∎
      refl f           ∎
    where
    ext′ : Extensionality′ A B
    ext′ = to (from ext)
      where open _⇔_ Π-closure-contractible⇔extensionality

-- A potential inverse of extensionality. (See Equivalence for a proof
-- which shows that this function has an inverse, assuming
-- extensionality.)

ext⁻¹ : ∀ {a b} {A : Set a} {B : A → Set b} {f g : (x : A) → B x} →
        f ≡ g → (∀ x → f x ≡ g x)
ext⁻¹ f≡g = λ x → cong (λ h → h x) f≡g

abstract

  -- "Evaluation rule" for ext⁻¹.

  ext⁻¹-refl : ∀ {a b} {A : Set a} {B : A → Set b}
               (f : (x : A) → B x) {x} →
               ext⁻¹ (refl f) x ≡ refl (f x)
  ext⁻¹-refl f {x} = cong-refl (λ h → h x) {x = f}

  -- Given extensionality there is a (split) surjection from
  -- ∀ x → f x ≡ g x to f ≡ g.

  ext-surj : ∀ {a b} {A : Set a} →
             ({B : A → Set b} → Extensionality′ A B) →
             {B : A → Set b} {f g : (x : A) → B x} →
             (∀ x → f x ≡ g x) ↠ (f ≡ g)
  ext-surj {b = b} {A} ext {B} = record
    { logical-equivalence = record
      { to   = to
      ; from = ext⁻¹
      }
    ; right-inverse-of =
        elim (λ {f g} f≡g → to (ext⁻¹ f≡g) ≡ f≡g) λ h →
          proj₁ ext′ (ext⁻¹ (refl h))  ≡⟨ cong (proj₁ ext′) (proj₁ ext′ λ _ →
                                            ext⁻¹-refl h) ⟩
          proj₁ ext′ (refl ∘ h)        ≡⟨ proj₂ ext′ h ⟩∎
          refl h                       ∎
    }
    where
    ext′ : {B : A → Set b} → Well-behaved-extensionality A B
    ext′ = extensionality⇒well-behaved-extensionality ext

    to : {f g : (x : A) → B x} → (∀ x → f x ≡ g x) → f ≡ g
    to = proj₁ ext′

-- H-level is closed under Π A, assuming extensionality for
-- functions from A.

Π-closure : ∀ {a b} {A : Set a} →
            ({B : A → Set b} → Extensionality′ A B) →
            ∀ {B : A → Set b} n →
            (∀ x → H-level n (B x)) → H-level n ((x : A) → B x)
Π-closure ext zero =
  _⇔_.from Π-closure-contractible⇔extensionality ext
Π-closure ext (suc n) = λ h f g →
  respects-surjection (ext-surj ext) n $
    Π-closure ext n (λ x → h x (f x) (g x))

-- This also applies to the implicit function space.

implicit-Π-closure :
  ∀ {a b} {A : Set a} →
  ({B : A → Set b} → Extensionality′ A B) →
  ∀ {B : A → Set b} n →
  (∀ x → H-level n (B x)) → H-level n ({x : A} → B x)
implicit-Π-closure {A = A} ext {B} n =
  respects-surjection
    (_↔_.surjection $ Bijection.inverse implicit-Π↔Π) n ∘
  Π-closure ext n

abstract

  -- Negated types are propositional, assuming extensionality.

  ¬-propositional :
    ∀ {a} {A : Set a} →
    ({B : A → Set} → Extensionality′ A B) →
    Is-proposition (¬ A)
  ¬-propositional ext = Π-closure ext 1 (λ _ → ⊥-propositional)

------------------------------------------------------------------------
-- Σ-types

abstract

  -- H-level is closed under Σ.

  Σ-closure : ∀ {a b} {A : Set a} {B : A → Set b} n →
              H-level n A → (∀ x → H-level n (B x)) → H-level n (Σ A B)
  Σ-closure {A = A} {B} zero (x , irrA) hB =
    ((x , proj₁ (hB x)) , λ p →
       (x       , proj₁ (hB x))          ≡⟨ elim (λ {x y} _ → _≡_ {A = Σ A B} (x , proj₁ (hB x))
                                                                              (y , proj₁ (hB y)))
                                                 (λ _ → refl _)
                                                 (irrA (proj₁ p)) ⟩
       (proj₁ p , proj₁ (hB (proj₁ p)))  ≡⟨ cong (_,_ (proj₁ p)) (proj₂ (hB (proj₁ p)) (proj₂ p)) ⟩∎
       p                                 ∎)
  Σ-closure {B = B} (suc n) hA hB = λ p₁ p₂ →
    respects-surjection (_↔_.surjection Σ-≡,≡↔≡) n $
      Σ-closure n (hA (proj₁ p₁) (proj₁ p₂))
        (λ pr₁p₁≡pr₁p₂ →
           hB (proj₁ p₂) (subst B pr₁p₁≡pr₁p₂ (proj₂ p₁)) (proj₂ p₂))

  -- In the case of contractibility the codomain only needs to have
  -- the right h-level (0) for a single index.

  Σ-closure-contractible :
    ∀ {a b} {A : Set a} {B : A → Set b} →
    (c : Contractible A) → Contractible (B (proj₁ c)) →
    Contractible (Σ A B)
  Σ-closure-contractible {B = B} cA (b , irrB) = Σ-closure 0 cA cB
    where
    cB : ∀ a → Contractible (B a)
    cB a =
      subst B (proj₂ cA a) b , λ b′ →

      subst B (proj₂ cA a) b                                ≡⟨ cong (subst B (proj₂ cA a)) $
                                                                irrB (subst B (sym $ proj₂ cA a) b′) ⟩
      subst B (proj₂ cA a) (subst B (sym $ proj₂ cA a) b′)  ≡⟨ subst-subst-sym _ _ _ ⟩∎

      b′                                                    ∎

  -- H-level is closed under _×_.

  ×-closure : ∀ {a b} {A : Set a} {B : Set b} n →
              H-level n A → H-level n B → H-level n (A × B)
  ×-closure n hA hB = Σ-closure n hA (const hB)

  -- If B a is inhabited for all a, and Σ A B has h-level n, then A
  -- also has h-level n.

  proj₁-closure :
    ∀ {a b} {A : Set a} {B : A → Set b} →
    (∀ a → B a) →
    ∀ n → H-level n (Σ A B) → H-level n A
  proj₁-closure {A = A} {B} inhabited = respects-surjection surj
    where
    surj : Σ A B ↠ A
    surj = record
      { logical-equivalence = record
        { to   = proj₁
        ; from = λ x → x , inhabited x
        }
      ; right-inverse-of = refl
      }

  -- If A is inhabited and A × B has h-level n, then B also has
  -- h-level n.

  proj₂-closure :
    ∀ {a b} {A : Set a} {B : Set b} →
    A →
    ∀ n → H-level n (A × B) → H-level n B
  proj₂-closure {A = A} {B} inhabited = respects-surjection surj
    where
    surj : A × B ↠ B
    surj = record
      { logical-equivalence = record
        { to   = proj₂
        ; from = λ x → inhabited , x
        }
      ; right-inverse-of = refl
      }

------------------------------------------------------------------------
-- Logical equivalences, split surjections and bijections

-- H-level n is closed under the type formers _⇔_, _↠_ and _↔_
-- (assuming extensionality).

⇔-closure :
  ∀ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  ∀ n → H-level n A → H-level n B → H-level n (A ⇔ B)
⇔-closure {a} {b} ext n hA hB =
  respects-surjection
    (record
       { logical-equivalence = record
         { to   = _
         ; from = λ A⇔B → _⇔_.to A⇔B , _⇔_.from A⇔B
         }
       ; right-inverse-of = λ _ → refl _
       })
    n
    (×-closure n
       (Π-closure (lower-extensionality b a ext) n (λ _ → hB))
       (Π-closure (lower-extensionality a b ext) n (λ _ → hA)))

↠-closure :
  ∀ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  ∀ n → H-level n A → H-level n B → H-level n (A ↠ B)
↠-closure {a} {b} ext n hA hB =
  respects-surjection
    (record
       { logical-equivalence = record
         { to   = _
         ; from = λ A↠B → _↠_.logical-equivalence A↠B ,
                          _↠_.right-inverse-of A↠B
         }
       ; right-inverse-of = λ _ → refl _
       })
    n
    (Σ-closure n (⇔-closure ext n hA hB) λ _ →
     Π-closure (lower-extensionality a a ext) n λ _ →
     mono₁ n hB _ _)

↔-closure :
  ∀ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  ∀ n → H-level n A → H-level n B → H-level n (A ↔ B)
↔-closure {a} {b} ext n hA hB =
  respects-surjection
    (record
       { logical-equivalence = record
         { to   = _
         ; from = λ A↔B → _↔_.surjection A↔B ,
                          _↔_.left-inverse-of A↔B
         }
       ; right-inverse-of = λ _ → refl _
       })
    n
    (Σ-closure n (↠-closure ext n hA hB) λ _ →
     Π-closure (lower-extensionality b b ext) n λ _ →
     mono₁ n hA _ _)

------------------------------------------------------------------------
-- Lifted types

abstract

  -- All H-levels are closed under lifting.

  ↑-closure : ∀ {a b} {A : Set a} n → H-level n A → H-level n (↑ b A)
  ↑-closure =
    respects-surjection (_↔_.surjection (Bijection.inverse ↑↔))

  -- All H-levels are also closed under removal of lifting.

  ↑⁻¹-closure : ∀ {a b} {A : Set a} n → H-level n (↑ b A) → H-level n A
  ↑⁻¹-closure = respects-surjection (_↔_.surjection ↑↔)

------------------------------------------------------------------------
-- W-types

-- W-types are isomorphic to Σ-types containing W-types.

W-unfolding : ∀ {a b} {A : Set a} {B : A → Set b} →
              W A B ↔ ∃ λ (x : A) → B x → W A B
W-unfolding = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ w → head w , tail w
      ; from = uncurry sup
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = left-inverse-of
  }
  where
  left-inverse-of : (w : W _ _) → sup (head w) (tail w) ≡ w
  left-inverse-of (sup x f) = refl (sup x f)

abstract

  -- Equality between elements of a W-type can be proved using a pair
  -- of equalities (assuming extensionality).

  W-≡,≡↠≡ : ∀ {a b} {A : Set a} {B : A → Set b} →
            (∀ {x} {C : B x → Set (a ⊔ b)} → Extensionality′ (B x) C) →
            ∀ {x y} {f : B x → W A B} {g : B y → W A B} →
            (∃ λ (p : x ≡ y) → ∀ i → f i ≡ g (subst B p i)) ↠
            (sup x f ≡ sup y g)
  W-≡,≡↠≡ {a} {A = A} {B} ext {x} {y} {f} {g} =
    (∃ λ (p : x ≡ y) → ∀ i → f i ≡ g (subst B p i))        ↠⟨ Surjection.∃-cong lemma ⟩
    (∃ λ (p : x ≡ y) → subst (λ x → B x → W A B) p f ≡ g)  ↠⟨ _↔_.surjection Σ-≡,≡↔≡ ⟩
    (_≡_ {A = ∃ λ (x : A) → B x → W A B} (x , f) (y , g))  ↠⟨ ↠-≡ (_↔_.surjection (Bijection.inverse (W-unfolding {A = A} {B = B}))) ⟩□
    (sup x f ≡ sup y g)                                    □
    where
    lemma : (p : x ≡ y) →
            (∀ i → f i ≡ g (subst B p i)) ↠
            (subst (λ x → B x → W A B) p f ≡ g)
    lemma p = elim
      (λ {x y} p → (f : B x → W A B) (g : B y → W A B) →
                   (∀ i → f i ≡ g (subst B p i)) ↠
                   (subst (λ x → B x → W A B) p f ≡ g))
      (λ x f g →
         (∀ i → f i ≡ g (subst B (refl x) i))        ↠⟨ subst (λ h → (∀ i → f i ≡ g (h i)) ↠ (∀ i → f i ≡ g i))
                                                              (sym (lower-extensionality₂ a ext (subst-refl B)))
                                                              Surjection.id ⟩
         (∀ i → f i ≡ g i)                           ↠⟨ ext-surj ext ⟩
         (f ≡ g)                                     ↠⟨ subst (λ h → (f ≡ g) ↠ (h ≡ g))
                                                              (sym $ subst-refl (λ x' → B x' → W A B) f)
                                                              Surjection.id ⟩□
         (subst (λ x → B x → W A B) (refl x) f ≡ g)  □)
      p f g

  -- H-level is not closed under W.

  ¬-W-closure-contractible : ∀ {a b} →
    ¬ (∀ {A : Set a} {B : A → Set b} →
       Contractible A → (∀ x → Contractible (B x)) →
       Contractible (W A B))
  ¬-W-closure-contractible closure =
    inhabited⇒W-empty (const (lift tt)) $
    proj₁ $
    closure (↑-closure 0 ⊤-contractible)
            (const (↑-closure 0 ⊤-contractible))

  ¬-W-closure : ∀ {a b} →
    ¬ (∀ {A : Set a} {B : A → Set b} n →
       H-level n A → (∀ x → H-level n (B x)) → H-level n (W A B))
  ¬-W-closure closure = ¬-W-closure-contractible (closure 0)

  -- However, all positive h-levels are closed under W, assuming that
  -- equality is sufficiently extensional.

  W-closure :
    ∀ {a b} {A : Set a} {B : A → Set b} →
    (∀ {x} {C : B x → Set (a ⊔ b)} → Extensionality′ (B x) C) →
    ∀ n → H-level (1 + n) A → H-level (1 + n) (W A B)
  W-closure {A = A} {B} ext n h = closure
    where
    closure : (x y : W A B) → H-level n (x ≡ y)
    closure (sup x f) (sup y g) =
      respects-surjection (W-≡,≡↠≡ ext) n $
        Σ-closure n (h x y) (λ _ →
          Π-closure ext n (λ i → closure (f _) (g _)))

------------------------------------------------------------------------
-- H-levels

abstract

  -- Contractible is /not/ a comonad in the category of types and
  -- functions, because map cannot be defined, but we can at least
  -- define the following functions.

  counit : ∀ {a} {A : Set a} → Contractible A → A
  counit = proj₁

  cojoin : ∀ {a} {A : Set a} →
           ({B : A → Set a} → Extensionality′ A B) →
           Contractible A → Contractible (Contractible A)
  cojoin {A = A} ext contr = contr₃
    where
    x : A
    x = proj₁ contr

    contr₁ : Contractible (∀ y → x ≡ y)
    contr₁ = Π-closure ext 0 (mono₁ 0 contr x)

    contr₂ : (x : A) → Contractible (∀ y → x ≡ y)
    contr₂ x =
      subst (λ x → Contractible (∀ y → x ≡ y)) (proj₂ contr x) contr₁

    contr₃ : Contractible (∃ λ (x : A) → ∀ y → x ≡ y)
    contr₃ = Σ-closure 0 contr contr₂

  -- Contractible is not necessarily contractible.

  ¬-Contractible-contractible :
    ¬ ({A : Set} → Contractible (Contractible A))
  ¬-Contractible-contractible contr = proj₁ $ proj₁ $ contr {A = ⊥}

  -- Contractible is propositional (assuming extensionality).

  Contractible-propositional :
    ∀ {a} {A : Set a} →
    ({B : A → Set a} → Extensionality′ A B) →
    Is-proposition (Contractible A)
  Contractible-propositional ext =
    [inhabited⇒contractible]⇒propositional (cojoin ext)

  -- All h-levels are propositional (assuming extensionality).

  H-level-propositional :
    ∀ {a} → Extensionality a a →
    ∀ {A : Set a} n → Is-proposition (H-level n A)
  H-level-propositional     ext zero    = Contractible-propositional ext
  H-level-propositional {A} ext (suc n) =
    Π-closure ext 1 λ x →
    Π-closure ext 1 λ y →
    H-level-propositional ext {A = x ≡ y} n

  -- The property Proof-irrelevant A is a proposition (assuming
  -- extensionality).
  --
  -- This result is proved in the HoTT book (first edition,
  -- Lemma 3.3.5).

  Proof-irrelevant-propositional :
    ∀ {a} {A : Set a} → Extensionality a a →
    Is-proposition (Proof-irrelevant A)
  Proof-irrelevant-propositional ext = [inhabited⇒+]⇒+ 0 λ irr →
    Π-closure ext 1 λ x →
    Π-closure ext 1 λ y →
    mono₁ 0 (_⇔_.from propositional⇔irrelevant irr x y)

  -- The property Uniqueness-of-identity-proofs A is a proposition
  -- (assuming extensionality).

  UIP-propositional :
    ∀ {a} {A : Set a} → Extensionality a a →
    Is-proposition (Uniqueness-of-identity-proofs A)
  UIP-propositional ext = [inhabited⇒+]⇒+ 0 λ irr →
    implicit-Π-closure ext 1 λ x →
    implicit-Π-closure ext 1 λ y →
    Proof-irrelevant-propositional ext

------------------------------------------------------------------------
-- Binary sums

abstract

  -- Binary sums can be expressed using Σ and Bool (with large
  -- elimination).

  sum-as-pair : ∀ {a b} {A : Set a} {B : Set b} →
                (A ⊎ B) ↔ (∃ λ (x : Bool) → if x then ↑ b A else ↑ a B)
  sum-as-pair {a} {b} {A} {B} = record
    { surjection = record
      { logical-equivalence = record
        { to   = to
        ; from = from
        }
      ; right-inverse-of = to∘from
      }
    ; left-inverse-of = [ refl ∘ inj₁ {B = B} , refl ∘ inj₂ {A = A} ]
    }
    where
    to : A ⊎ B → (∃ λ x → if x then ↑ b A else ↑ a B)
    to = [ _,_ true ∘ lift , _,_ false ∘ lift ]

    from : (∃ λ x → if x then ↑ b A else ↑ a B) → A ⊎ B
    from (true  , x) = inj₁ $ lower x
    from (false , y) = inj₂ $ lower y

    to∘from : (y : ∃ λ x → if x then ↑ b A else ↑ a B) →
              to (from y) ≡ y
    to∘from (true  , x) = refl _
    to∘from (false , y) = refl _

  -- H-level is not closed under _⊎_.

  ¬-⊎-propositional : ∀ {a b} {A : Set a} {B : Set b} →
                      A → B → ¬ Is-proposition (A ⊎ B)
  ¬-⊎-propositional {A = A} {B} x y hA⊎B =
    ⊎.inj₁≢inj₂ {A = A} {B = B} $ proj₁ $ hA⊎B (inj₁ x) (inj₂ y)

  ¬-⊎-closure : ∀ {a b} →
    ¬ (∀ {A : Set a} {B : Set b} n →
       H-level n A → H-level n B → H-level n (A ⊎ B))
  ¬-⊎-closure ⊎-closure =
    ¬-⊎-propositional (lift tt) (lift tt) $
    mono₁ 0 $
    ⊎-closure 0 (↑-closure 0 ⊤-contractible)
                (↑-closure 0 ⊤-contractible)

  -- However, all levels greater than or equal to 2 are closed under
  -- _⊎_.

  ⊎-closure :
    ∀ {a b} {A : Set a} {B : Set b} n →
    H-level (2 + n) A → H-level (2 + n) B → H-level (2 + n) (A ⊎ B)
  ⊎-closure {a} {b} {A} {B} n hA hB =
    respects-surjection
      (_↔_.surjection $ Bijection.inverse sum-as-pair)
      (2 + n)
      (Σ-closure (2 + n) Bool-2+n if-2+n)
    where
    Bool-2+n : H-level (2 + n) Bool
    Bool-2+n = mono (m≤m+n 2 n) Bool-set

    if-2+n : ∀ x → H-level (2 + n) (if x then ↑ b A else ↑ a B)
    if-2+n true  = respects-surjection
                     (_↔_.surjection $ Bijection.inverse ↑↔)
                     (2 + n) hA
    if-2+n false = respects-surjection
                     (_↔_.surjection $ Bijection.inverse ↑↔)
                     (2 + n) hB

  -- Furthermore, if A and B are propositions and mutually exclusive,
  -- then A ⊎ B is a proposition.

  ⊎-closure-propositional :
    ∀ {a b} {A : Set a} {B : Set b} →
    (A → B → ⊥₀) →
    Is-proposition A → Is-proposition B → Is-proposition (A ⊎ B)
  ⊎-closure-propositional A→B→⊥ A-prop B-prop =
    _⇔_.from propositional⇔irrelevant λ where
      (inj₁ a₁) (inj₁ a₂) → cong inj₁ (_⇔_.to propositional⇔irrelevant
                                         A-prop a₁ a₂)
      (inj₁ a₁) (inj₂ b₂) → ⊥-elim (A→B→⊥ a₁ b₂)
      (inj₂ b₁) (inj₁ a₂) → ⊥-elim (A→B→⊥ a₂ b₁)
      (inj₂ b₁) (inj₂ b₂) → cong inj₂ (_⇔_.to propositional⇔irrelevant
                                         B-prop b₁ b₂)

  -- All levels greater than or equal to 2 are also closed under
  -- Maybe.

  Maybe-closure :
    ∀ {a} {A : Set a} n →
    H-level (2 + n) A → H-level (2 + n) (Maybe A)
  Maybe-closure n h =
    ⊎-closure n (mono (zero≤ (2 + n)) ⊤-contractible) h

  -- Furthermore Is-proposition is closed under Dec (assuming
  -- extensionality).

  Dec-closure-propositional :
    ∀ {a} {A : Set a} →
    ({B : A → Set} → Extensionality′ A B) →
    Is-proposition A → Is-proposition (Dec A)
  Dec-closure-propositional {A = A} ext p =
    _⇔_.from propositional⇔irrelevant irrelevant
    where
    irrelevant : Proof-irrelevant (Dec A)
    irrelevant (yes  a) (yes  a′) = cong yes $ proj₁ $ p a a′
    irrelevant (yes  a) (no  ¬a)  = ⊥-elim (¬a a)
    irrelevant (no  ¬a) (yes  a)  = ⊥-elim (¬a a)
    irrelevant (no  ¬a) (no  ¬a′) =
      cong no $ proj₁ $ ¬-propositional ext ¬a ¬a′

  -- Is-proposition is also closed under _Xor_ (assuming
  -- extensionality).

  Xor-closure-propositional :
    ∀ {a b} {A : Set a} {B : Set b} →
    Extensionality (a ⊔ b) (# 0) →
    Is-proposition A → Is-proposition B →
    Is-proposition (A Xor B)
  Xor-closure-propositional {ℓa} {ℓb} {A} {B} ext pA pB =
    _⇔_.from propositional⇔irrelevant irr
    where
    irr : (x y : A Xor B) → x ≡ y
    irr (inj₁ (a , ¬b)) (inj₂ (¬a  , b))   = ⊥-elim (¬a a)
    irr (inj₂ (¬a , b)) (inj₁ (a   , ¬b))  = ⊥-elim (¬b b)
    irr (inj₁ (a , ¬b)) (inj₁ (a′  , ¬b′)) =
      cong₂ (λ x y → inj₁ (x , y))
        (_⇔_.to propositional⇔irrelevant pA a a′)
        (lower-extensionality ℓa _ ext λ b → ⊥-elim (¬b b))
    irr (inj₂ (¬a , b)) (inj₂ (¬a′ , b′)) =
      cong₂ (λ x y → inj₂ (x , y))
        (lower-extensionality ℓb _ ext λ a → ⊥-elim (¬a a))
        (_⇔_.to propositional⇔irrelevant pB b b′)

  -- However, H-level is not closed under _Xor_.

  ¬-Xor-closure-contractible : ∀ {a b} →
    ¬ ({A : Set a} {B : Set b} →
       Contractible A → Contractible B → Contractible (A Xor B))
  ¬-Xor-closure-contractible closure
    with proj₁ $ closure (↑-closure 0 ⊤-contractible)
                         (↑-closure 0 ⊤-contractible)
  ... | inj₁ (_ , ¬⊤) = ¬⊤ _
  ... | inj₂ (¬⊤ , _) = ¬⊤ _

  -- Alternative definition of ⊎-closure (for Set₀).

  module Alternative-proof where

    -- Is-set is closed under _⊎_, by an argument similar to the one
    -- Hedberg used to prove that decidable equality implies
    -- uniqueness of identity proofs.

    ⊎-closure-set : {A B : Set} →
                    Is-set A → Is-set B → Is-set (A ⊎ B)
    ⊎-closure-set {A} {B} A-set B-set =
      _⇔_.from set⇔UIP (DUIP.constant⇒UIP c)
      where
      c : (x y : A ⊎ B) → ∃ λ (f : x ≡ y → x ≡ y) → DUIP.Constant f
      c (inj₁ x) (inj₁ y) = (cong inj₁ ∘ ⊎.cancel-inj₁ , λ p q → cong (cong inj₁) $ proj₁ $ A-set x y (⊎.cancel-inj₁ p) (⊎.cancel-inj₁ q))
      c (inj₂ x) (inj₂ y) = (cong inj₂ ∘ ⊎.cancel-inj₂ , λ p q → cong (cong inj₂) $ proj₁ $ B-set x y (⊎.cancel-inj₂ p) (⊎.cancel-inj₂ q))
      c (inj₁ x) (inj₂ y) = (⊥-elim ∘ ⊎.inj₁≢inj₂       , λ _ → ⊥-elim ∘ ⊎.inj₁≢inj₂)
      c (inj₂ x) (inj₁ y) = (⊥-elim ∘ ⊎.inj₁≢inj₂ ∘ sym , λ _ → ⊥-elim ∘ ⊎.inj₁≢inj₂ ∘ sym)

    -- H-level is closed under _⊎_ for other levels greater than or equal
    -- to 2 too.

    ⊎-closure′ :
      ∀ {A B : Set} n →
      H-level (2 + n) A → H-level (2 + n) B → H-level (2 + n) (A ⊎ B)
    ⊎-closure′         zero    = ⊎-closure-set
    ⊎-closure′ {A} {B} (suc n) = clos
      where
      clos : H-level (3 + n) A → H-level (3 + n) B → H-level (3 + n) (A ⊎ B)
      clos hA hB (inj₁ x) (inj₁ y) = respects-surjection (_↔_.surjection ≡↔inj₁≡inj₁) (2 + n) (hA x y)
      clos hA hB (inj₂ x) (inj₂ y) = respects-surjection (_↔_.surjection ≡↔inj₂≡inj₂) (2 + n) (hB x y)
      clos hA hB (inj₁ x) (inj₂ y) = ⊥-elim ∘ ⊎.inj₁≢inj₂
      clos hA hB (inj₂ x) (inj₁ y) = ⊥-elim ∘ ⊎.inj₁≢inj₂ ∘ sym


==> anc/equality/src/H-level/Truncation.agda <==
------------------------------------------------------------------------
-- Truncation
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Partly following the HoTT book.

open import Equality

module H-level.Truncation
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Prelude
open import Logical-equivalence using (_⇔_)

open import Bijection eq as Bijection using (_↔_)
open Derived-definitions-and-properties eq
open import Embedding eq hiding (_∘_)
open import Equality.Decidable-UIP eq
import Equality.Groupoid eq as EG
open import Equivalence eq as Eq hiding (_∘_; inverse)
open import Function-universe eq as F hiding (_∘_)
open import Groupoid eq
open import H-level eq as H-level
open import H-level.Closure eq
open import Nat eq
open import Preimage eq as Preimage using (_⁻¹_)
open import Surjection eq using (_↠_)

-- Truncation.

∥_∥ : ∀ {a} → Set a → ℕ → (ℓ : Level) → Set (a ⊔ lsuc ℓ)
∥ A ∥ n ℓ = (P : Set ℓ) → H-level n P → (A → P) → P

-- If A is inhabited, then ∥ A ∥ n ℓ is also inhabited.

∣_∣ : ∀ {n ℓ a} {A : Set a} → A → ∥ A ∥ n ℓ
∣ x ∣ = λ _ _ f → f x

-- The truncation produces types of the right h-level (assuming
-- extensionality).

truncation-has-correct-h-level :
  ∀ n {ℓ a} {A : Set a} →
  Extensionality (a ⊔ lsuc ℓ) (a ⊔ ℓ) →
  H-level n (∥ A ∥ n ℓ)
truncation-has-correct-h-level n {ℓ} {a} ext =
  Π-closure (lower-extensionality a            lzero ext) n λ _ →
  Π-closure (lower-extensionality (a ⊔ lsuc ℓ) lzero ext) n λ h →
  Π-closure (lower-extensionality (lsuc ℓ)     a     ext) n λ _ →
  h

-- Primitive "recursion" for truncated types.

rec :
  ∀ {n a b} {A : Set a} {B : Set b} →
  H-level n B →
  (A → B) → ∥ A ∥ n b → B
rec h f x = x _ h f

private

  -- The function rec computes in the right way.

  rec-∣∣ :
    ∀ {n a b} {A : Set a} {B : Set b}
    (h : H-level n B) (f : A → B) (x : A) →
    rec h f ∣ x ∣ ≡ f x
  rec-∣∣ _ _ _ = refl _

-- Map function.

∥∥-map : ∀ {n a b ℓ} {A : Set a} {B : Set b} →
         (A → B) →
         ∥ A ∥ n ℓ → ∥ B ∥ n ℓ
∥∥-map f x = λ P h g → x P h (g ∘ f)

-- The truncation operator preserves logical equivalences.

∥∥-cong-⇔ : ∀ {n a b ℓ} {A : Set a} {B : Set b} →
            A ⇔ B → ∥ A ∥ n ℓ ⇔ ∥ B ∥ n ℓ
∥∥-cong-⇔ A⇔B = record
  { to   = ∥∥-map (_⇔_.to   A⇔B)
  ; from = ∥∥-map (_⇔_.from A⇔B)
  }

-- The truncation operator preserves bijections (assuming
-- extensionality).

∥∥-cong : ∀ {k n a b ℓ} {A : Set a} {B : Set b} →
          Extensionality (a ⊔ b ⊔ lsuc ℓ) (a ⊔ b ⊔ ℓ) →
          A ↔[ k ] B → ∥ A ∥ n ℓ ↔[ k ] ∥ B ∥ n ℓ
∥∥-cong {k} {n} {a} {b} {ℓ} ext A↝B = from-bijection (record
  { surjection = record
    { logical-equivalence = record
      { to   = ∥∥-map (_↔_.to   A↔B)
      ; from = ∥∥-map (_↔_.from A↔B)
      }
    ; right-inverse-of = lemma (lower-extensionality a a ext) A↔B
    }
  ; left-inverse-of = lemma (lower-extensionality b b ext) (inverse A↔B)
  })
  where
  A↔B = from-isomorphism A↝B

  lemma :
    ∀ {c d} {C : Set c} {D : Set d} →
    Extensionality (d ⊔ lsuc ℓ) (d ⊔ ℓ) →
    (C↔D : C ↔ D) (∥d∥ : ∥ D ∥ n ℓ) →
    ∥∥-map (_↔_.to C↔D) (∥∥-map (_↔_.from C↔D) ∥d∥) ≡ ∥d∥
  lemma {d = d} ext C↔D ∥d∥ =
    lower-extensionality d        lzero ext λ P →
    lower-extensionality _        lzero ext λ h →
    lower-extensionality (lsuc ℓ) d     ext λ g →

      ∥d∥ P h (g ∘ _↔_.to C↔D ∘ _↔_.from C↔D)  ≡⟨ cong (λ f → ∥d∥ P h (g ∘ f)) $
                                                    lower-extensionality (lsuc ℓ) ℓ ext
                                                      (_↔_.right-inverse-of C↔D) ⟩∎
      ∥d∥ P h g                                ∎

-- The universe level can be decreased (unless it is zero).

with-lower-level :
  ∀ ℓ₁ {ℓ₂ a n} {A : Set a} →
  ∥ A ∥ n (ℓ₁ ⊔ ℓ₂) → ∥ A ∥ n ℓ₂
with-lower-level ℓ₁ x =
  λ P h f → lower (x (↑ ℓ₁ P) (↑-closure _ h) (lift ∘ f))

private

  -- The function with-lower-level computes in the right way.

  with-lower-level-∣∣ :
    ∀ {ℓ₁ ℓ₂ a n} {A : Set a} (x : A) →
    with-lower-level ℓ₁ {ℓ₂ = ℓ₂} {n = n} ∣ x ∣ ≡ ∣ x ∣
  with-lower-level-∣∣ _ = refl _

-- ∥_∥ is downwards closed in the h-level.

downwards-closed :
  ∀ {m n a ℓ} {A : Set a} →
  n ≤ m →
  ∥ A ∥ m ℓ → ∥ A ∥ n ℓ
downwards-closed n≤m x = λ P h f → x P (H-level.mono n≤m h) f

private

  -- The function downwards-closed computes in the right way.

  downwards-closed-∣∣ :
    ∀ {m n a ℓ} {A : Set a} (n≤m : n ≤ m) (x : A) →
    downwards-closed {ℓ = ℓ} n≤m ∣ x ∣ ≡ ∣ x ∣
  downwards-closed-∣∣ _ _ = refl _

-- The function rec can be used to define a kind of dependently typed
-- eliminator for the propositional truncation (assuming
-- extensionality).

prop-elim :
  ∀ {ℓ a p} {A : Set a} →
  Extensionality (lsuc ℓ ⊔ a) (ℓ ⊔ a ⊔ p) →
  (P : ∥ A ∥ 1 ℓ → Set p) →
  (∀ x → Is-proposition (P x)) →
  ((x : A) → P ∣ x ∣) →
  ∥ A ∥ 1 (lsuc ℓ ⊔ a ⊔ p) → (x : ∥ A ∥ 1 ℓ) → P x
prop-elim {ℓ} {a} {p} {A} ext P P-prop f =
  rec {A = A}
      {B = ∀ x → P x}
      (Π-closure (lower-extensionality lzero (ℓ ⊔ a) ext) 1 P-prop)
      (λ x _ → subst P
                     (_⇔_.to propositional⇔irrelevant
                        (truncation-has-correct-h-level 1
                           (lower-extensionality lzero p ext)) _ _)
                     (f x))

abstract

  -- The eliminator gives the right result, up to propositional
  -- equality, when applied to ∣ x ∣ and ∣ x ∣.

  prop-elim-∣∣ :
    ∀ {ℓ a p} {A : Set a}
    (ext : Extensionality (lsuc ℓ ⊔ a) (ℓ ⊔ a ⊔ p))
    (P : ∥ A ∥ 1 ℓ → Set p)
    (P-prop : ∀ x → Is-proposition (P x))
    (f : (x : A) → P ∣ x ∣) (x : A) →
    prop-elim ext P P-prop f ∣ x ∣ ∣ x ∣ ≡ f x
  prop-elim-∣∣ _ _ P-prop _ _ =
    _⇔_.to propositional⇔irrelevant (P-prop _) _ _

-- Nested truncations can sometimes be flattened.

flatten↠ :
  ∀ {m n a ℓ} {A : Set a} →
  Extensionality (a ⊔ lsuc ℓ) (a ⊔ ℓ) →
  m ≤ n →
  ∥ ∥ A ∥ m ℓ ∥ n (a ⊔ lsuc ℓ) ↠ ∥ A ∥ m ℓ
flatten↠ ext m≤n = record
  { logical-equivalence = record
    { to   = rec (H-level.mono m≤n
                    (truncation-has-correct-h-level _ ext))
                 F.id
    ; from = ∣_∣
    }
  ; right-inverse-of = refl
  }

flatten↔ :
  ∀ {a ℓ} {A : Set a} →
  Extensionality (lsuc (a ⊔ lsuc ℓ)) (lsuc (a ⊔ lsuc ℓ)) →
  (∥ ∥ A ∥ 1 ℓ ∥ 1       (a ⊔ lsuc ℓ) →
   ∥ ∥ A ∥ 1 ℓ ∥ 1 (lsuc (a ⊔ lsuc ℓ))) →
  ∥ ∥ A ∥ 1 ℓ ∥ 1 (a ⊔ lsuc ℓ) ↔ ∥ A ∥ 1 ℓ
flatten↔ ext resize = record
  { surjection      = flatten↠ ext′ ≤-refl
  ; left-inverse-of = λ x →
      prop-elim
        ext
        (λ x → ∣ rec (H-level.mono ≤-refl
                        (truncation-has-correct-h-level _ ext′))
                     F.id x ∣ ≡ x)
        (λ _ → mono₁ 0 (truncation-has-correct-h-level
                          1 (lower-extensionality lzero _ ext)
                          _ _))
        (λ x → refl ∣ x ∣)
        (resize x)
        x
  }
  where
  ext′ = lower-extensionality _ _ ext

-- Surjectivity.
--
-- I'm not quite sure what the universe level of the truncation should
-- be, so I've included it as a parameter.

Surjective : ∀ {a b} ℓ {A : Set a} {B : Set b} →
             (A → B) → Set (a ⊔ b ⊔ lsuc ℓ)
Surjective ℓ f = ∀ b → ∥ f ⁻¹ b ∥ 1 ℓ

-- The property Surjective ℓ f is a proposition (assuming
-- extensionality).

Surjective-propositional :
  ∀ {ℓ a b} {A : Set a} {B : Set b} {f : A → B} →
  Extensionality (a ⊔ b ⊔ lsuc ℓ) (a ⊔ b ⊔ lsuc ℓ) →
  Is-proposition (Surjective ℓ f)
Surjective-propositional {ℓ} {a} ext =
  Π-closure (lower-extensionality (a ⊔ lsuc ℓ) lzero ext) 1 λ _ →
  truncation-has-correct-h-level 1
    (lower-extensionality lzero (lsuc ℓ) ext)

-- Being both surjective and an embedding is equivalent to being an
-- equivalence.
--
-- This is Corollary 4.6.4 from the first edition of the HoTT book
-- (the proof is perhaps not quite identical).

surjective×embedding≃equivalence :
  ∀ {a b} ℓ {A : Set a} {B : Set b} {f : A → B} →
  Extensionality (lsuc (a ⊔ b ⊔ ℓ)) (lsuc (a ⊔ b ⊔ ℓ)) →
  (Surjective (a ⊔ b ⊔ ℓ) f × Is-embedding f) ≃ Is-equivalence f
surjective×embedding≃equivalence {a} {b} ℓ {f = f} ext =
  _↔_.to (⇔↔≃ ext (×-closure 1 (Surjective-propositional ext)
                               (Is-embedding-propositional
                                  (lower-extensionality _ _ ext)))
                  (Eq.propositional (lower-extensionality _ _ ext) _))
    (record
       { from = λ is-eq →

                    (λ y →                        $⟨ is-eq y ⟩
                       Contractible (f ⁻¹ y)      ↝⟨ proj₁ ⟩
                       f ⁻¹ y                     ↝⟨ ∣_∣ ⟩□
                       ∥ f ⁻¹ y ∥ 1 (a ⊔ b ⊔ ℓ)   □)

                  ,                  ($⟨ is-eq ⟩
                    Is-equivalence f  ↝⟨ Embedding.is-embedding ∘ from-equivalence ∘ ⟨ _ ,_⟩ ⟩□
                    Is-embedding f    □)

       ; to = λ { (is-surj , is-emb) y →
                                             $⟨ is-surj y ⟩
                  ∥ f ⁻¹ y ∥ 1 (a ⊔ b ⊔ ℓ)   ↝⟨ with-lower-level ℓ ⟩
                  ∥ f ⁻¹ y ∥ 1 (a ⊔ b)       ↝⟨ rec (Contractible-propositional
                                                       (lower-extensionality _ _ ext))
                      (f ⁻¹ y                       ↝⟨ propositional⇒inhabited⇒contractible
                                                         (embedding→⁻¹-propositional is-emb y) ⟩□
                       Contractible (f ⁻¹ y)        □) ⟩□

                  Contractible (f ⁻¹ y)      □ }
       })

-- If the underlying type has a certain h-level, then there is a split
-- surjection from corresponding truncations (if they are "big"
-- enough) to the type itself.

∥∥↠ : ∀ ℓ {a} {A : Set a} n →
      H-level n A → ∥ A ∥ n (a ⊔ ℓ) ↠ A
∥∥↠ ℓ _ h = record
  { logical-equivalence = record
    { to   = rec h F.id ∘ with-lower-level ℓ
    ; from = ∣_∣
    }
  ; right-inverse-of = refl
  }

-- If the underlying type is a proposition, then propositional
-- truncations of the type are isomorphic to the type itself (if they
-- are "big" enough, and assuming extensionality).

∥∥↔ : ∀ ℓ {a} {A : Set a} →
      Extensionality (lsuc (a ⊔ ℓ)) (a ⊔ ℓ) →
      Is-proposition A → ∥ A ∥ 1 (a ⊔ ℓ) ↔ A
∥∥↔ ℓ ext A-prop = record
  { surjection      = ∥∥↠ ℓ 1 A-prop
  ; left-inverse-of = λ _ →
      _⇔_.to propositional⇔irrelevant
        (truncation-has-correct-h-level 1 ext) _ _
  }

-- A simple isomorphism involving propositional truncation.

∥∥×↔ :
  ∀ {ℓ a} {A : Set a} →
  Extensionality (lsuc ℓ ⊔ a) (ℓ ⊔ a) →
  ∥ A ∥ 1 ℓ × A ↔ A
∥∥×↔ {ℓ} {A = A} ext =
  ∥ A ∥ 1 ℓ × A  ↝⟨ ×-comm ⟩
  A × ∥ A ∥ 1 ℓ  ↝⟨ (drop-⊤-right λ a → inverse $
                     _⇔_.to contractible⇔⊤↔ $
                       propositional⇒inhabited⇒contractible
                         (truncation-has-correct-h-level 1 ext)
                         ∣ a ∣) ⟩□
  A              □

-- A variant of ∥∥×↔, introduced to ensure that the right-inverse-of
-- proof is, by definition, simple (see right-inverse-of-∥∥×≃ below).

∥∥×≃ :
  ∀ {ℓ a} {A : Set a} →
  Extensionality (lsuc ℓ ⊔ a) (ℓ ⊔ a) →
  (∥ A ∥ 1 ℓ × A) ≃ A
∥∥×≃ ext =
  ⟨ proj₂
  , (λ a → propositional⇒inhabited⇒contractible
             (mono₁ 0 $
                Preimage.bijection⁻¹-contractible (∥∥×↔ ext) a)
             ((∣ a ∣ , a) , refl a))
  ⟩

private

  right-inverse-of-∥∥×≃ :
    ∀ {ℓ a} {A : Set a}
    (ext : Extensionality (lsuc ℓ ⊔ a) (ℓ ⊔ a)) (x : A) →
    _≃_.right-inverse-of (∥∥×≃ {ℓ = ℓ} ext) x ≡ refl x
  right-inverse-of-∥∥×≃ _ x = refl (refl x)

-- ∥_∥ commutes with _×_ (assuming extensionality and a resizing
-- function for the propositional truncation).

∥∥×∥∥↔∥×∥ :
  ∀ {a b} ℓ {A : Set a} {B : Set b} →
  Extensionality (lsuc (a ⊔ b ⊔ ℓ)) (a ⊔ b ⊔ ℓ) →
  (∀ {x} {X : Set x} →
     ∥ X ∥ 1       (a ⊔ b ⊔ ℓ) →
     ∥ X ∥ 1 (lsuc (a ⊔ b ⊔ ℓ))) →
  let ℓ′ = a ⊔ b ⊔ ℓ in
  (∥ A ∥ 1 ℓ′ × ∥ B ∥ 1 ℓ′) ↔ ∥ A × B ∥ 1 ℓ′
∥∥×∥∥↔∥×∥ _ ext resize = record
  { surjection = record
    { logical-equivalence = record
      { from = λ p → ∥∥-map proj₁ p , ∥∥-map proj₂ p
      ; to   = λ { (x , y) →
                   rec (truncation-has-correct-h-level 1 ext)
                       (λ x → rec (truncation-has-correct-h-level 1 ext)
                                  (λ y → ∣ x , y ∣)
                                  (resize y))
                       (resize x) }
      }
    ; right-inverse-of = λ _ →
        _⇔_.to propositional⇔irrelevant
          (truncation-has-correct-h-level 1 ext)
          _ _
    }
  ; left-inverse-of = λ _ →
      _⇔_.to propositional⇔irrelevant
        (×-closure 1
           (truncation-has-correct-h-level 1 ext)
           (truncation-has-correct-h-level 1 ext))
        _ _
  }

-- If A is merely inhabited (at a certain level), then the
-- propositional truncation of A (at the same level) is isomorphic to
-- the unit type (assuming extensionality).

inhabited⇒∥∥↔⊤ :
  ∀ {ℓ a} {A : Set a} →
  Extensionality (lsuc ℓ ⊔ a) (ℓ ⊔ a) →
  ∥ A ∥ 1 ℓ → ∥ A ∥ 1 ℓ ↔ ⊤
inhabited⇒∥∥↔⊤ ext ∥a∥ =
  inverse $ _⇔_.to contractible⇔⊤↔ $
    propositional⇒inhabited⇒contractible
      (truncation-has-correct-h-level 1 ext)
      ∥a∥

-- If A is not inhabited, then the propositional truncation of A is
-- isomorphic to the empty type.

not-inhabited⇒∥∥↔⊥ :
  ∀ {ℓ₁ ℓ₂ a} {A : Set a} →
  ¬ A → ∥ A ∥ 1 ℓ₁ ↔ ⊥ {ℓ = ℓ₂}
not-inhabited⇒∥∥↔⊥ {A = A} =
  ¬ A            ↝⟨ (λ ¬a ∥a∥ → rec ⊥-propositional ¬a (with-lower-level _ ∥a∥)) ⟩
  ¬ ∥ A ∥ 1 _    ↝⟨ inverse ∘ Bijection.⊥↔uninhabited ⟩□
  ∥ A ∥ 1 _ ↔ ⊥  □

-- The following two results come from "Generalizations of Hedberg's
-- Theorem" by Kraus, Escardó, Coquand and Altenkirch.

-- Types with constant endofunctions are "h-stable" (meaning that
-- "mere inhabitance" implies inhabitance).

constant-endofunction⇒h-stable :
  ∀ {a} {A : Set a} {f : A → A} →
  Constant f → ∥ A ∥ 1 a → A
constant-endofunction⇒h-stable {a} {A} {f} c =
  ∥ A ∥ 1 a                ↝⟨ rec (fixpoint-lemma f c) (λ x → f x , c (f x) x) ⟩
  (∃ λ (x : A) → f x ≡ x)  ↝⟨ proj₁ ⟩□
  A                        □

-- Having a constant endofunction is logically equivalent to being
-- h-stable (assuming extensionality).

constant-endofunction⇔h-stable :
  ∀ {a} {A : Set a} →
  Extensionality (lsuc a) a →
  (∃ λ (f : A → A) → Constant f) ⇔ (∥ A ∥ 1 a → A)
constant-endofunction⇔h-stable ext = record
  { to = λ { (_ , c) → constant-endofunction⇒h-stable c }
  ; from = λ f → f ∘ ∣_∣ , λ x y →

      f ∣ x ∣  ≡⟨ cong f $ _⇔_.to propositional⇔irrelevant
                             (truncation-has-correct-h-level 1 ext) _ _ ⟩∎
      f ∣ y ∣  ∎
  }

-- The following three lemmas were communicated to me by Nicolai
-- Kraus. (In slightly different form.) They are closely related to
-- Lemma 2.1 in his paper "The General Universal Property of the
-- Propositional Truncation".

-- A variant of ∥∥×≃.

drop-∥∥ :
  ∀ ℓ {a b} {A : Set a} {B : A → Set b} →
  Extensionality (lsuc (a ⊔ ℓ)) (a ⊔ b ⊔ ℓ) →

  (∥ A ∥ 1 (a ⊔ ℓ) → ∀ x → B x)
    ↔
  (∀ x → B x)
drop-∥∥ ℓ {a} {b} {A} {B} ext =

  (∥ A ∥ 1 _ → ∀ x → B x)              ↝⟨ inverse currying ⟩

  ((p : ∥ A ∥ 1 _ × A) → B (proj₂ p))  ↔⟨ Π-preserves (lower-extensionality lzero (a ⊔ ℓ) ext)
                                                      (∥∥×≃ (lower-extensionality lzero b ext))
                                                      (λ _ → F.id) ⟩□
  (∀ x → B x)                          □

-- Another variant of ∥∥×≃.

push-∥∥ :
  ∀ ℓ {a b c} {A : Set a} {B : A → Set b} {C : (∀ x → B x) → Set c} →
  Extensionality (lsuc (a ⊔ ℓ)) (a ⊔ b ⊔ c ⊔ ℓ) →

  (∥ A ∥ 1 (a ⊔ ℓ) → ∃ λ (f : ∀ x → B x) → C f)
    ↔
  (∃ λ (f : ∀ x → B x) → ∥ A ∥ 1 (a ⊔ ℓ) → C f)

push-∥∥ ℓ {a} {b} {c} {A} {B} {C} ext =

  (∥ A ∥ 1 _ → ∃ λ (f : ∀ x → B x) → C f)                ↝⟨ ΠΣ-comm ⟩

  (∃ λ (f : ∥ A ∥ 1 _ → ∀ x → B x) → ∀ ∥x∥ → C (f ∥x∥))  ↔⟨ Σ-cong (drop-∥∥ ℓ (lower-extensionality lzero c ext)) (λ f →
                                                            Eq.∀-preserves (lower-extensionality lzero (a ⊔ b ⊔ ℓ) ext) λ ∥x∥ →
                                                            ≡⇒↝ _ $ cong C $ lower-extensionality _ (a ⊔ c ⊔ ℓ) ext λ x →
      f ∥x∥ x                                                 ≡⟨ cong (λ ∥x∥ → f ∥x∥ x) $
                                                                 _⇔_.to propositional⇔irrelevant
                                                                   (truncation-has-correct-h-level 1
                                                                      (lower-extensionality lzero (b ⊔ c) ext))
                                                                   _ _ ⟩
      f ∣ x ∣ x                                               ≡⟨ sym $ subst-refl _ _ ⟩∎
      subst B (refl x) (f ∣ x ∣ x)                            ∎) ⟩□

  (∃ λ (f : ∀ x → B x) → ∥ A ∥ 1 _ → C (λ x → f x))      □

-- This is an instance of a variant of Lemma 2.1 from "The General
-- Universal Property of the Propositional Truncation" by Kraus.

drop-∥∥₃ :
  ∀ ℓ {a b c d}
    {A : Set a} {B : A → Set b} {C : A → (∀ x → B x) → Set c}
    {D : A → (f : ∀ x → B x) → (∀ x → C x f) → Set d} →
  Extensionality (lsuc (a ⊔ ℓ)) (a ⊔ b ⊔ c ⊔ d ⊔ ℓ) →

  (∥ A ∥ 1 (a ⊔ ℓ) →
   ∃ λ (f : ∀ x → B x) → ∃ λ (g : ∀ x → C x f) → ∀ x → D x f g)
    ↔
  (∃ λ (f : ∀ x → B x) → ∃ λ (g : ∀ x → C x f) → ∀ x → D x f g)

drop-∥∥₃ ℓ {b = b} {c} {A = A} {B} {C} {D} ext =
  (∥ A ∥ 1 _ →
   ∃ λ (f : ∀ x → B x) → ∃ λ (g : ∀ x → C x f) → ∀ x → D x f g)  ↝⟨ push-∥∥ ℓ ext ⟩

  (∃ λ (f : ∀ x → B x) →
   ∥ A ∥ 1 _ → ∃ λ (g : ∀ x → C x f) → ∀ x → D x f g)            ↝⟨ (∃-cong λ _ →
                                                                     push-∥∥ ℓ (lower-extensionality lzero b ext)) ⟩
  (∃ λ (f : ∀ x → B x) → ∃ λ (g : ∀ x → C x f) →
   ∥ A ∥ 1 _ → ∀ x → D x f g)                                    ↝⟨ (∃-cong λ _ → ∃-cong λ _ →
                                                                     drop-∥∥ ℓ (lower-extensionality lzero (b ⊔ c) ext)) ⟩□
  (∃ λ (f : ∀ x → B x) → ∃ λ (g : ∀ x → C x f) → ∀ x → D x f g)  □

-- Having a coherently constant function into a groupoid is equivalent
-- to having a function from a propositionally truncated type into the
-- groupoid (assuming extensionality). This result is Proposition 2.3
-- in "The General Universal Property of the Propositional Truncation"
-- by Kraus.

Coherently-constant :
  ∀ {a b} {A : Set a} {B : Set b} → (A → B) → Set (a ⊔ b)
Coherently-constant f =
  ∃ λ (c : Constant f) →
  ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃

coherently-constant-function≃∥inhabited∥⇒inhabited :
  ∀ {a b} ℓ {A : Set a} {B : Set b} →
  Extensionality (lsuc (a ⊔ b ⊔ ℓ)) (a ⊔ b ⊔ ℓ) →
  H-level 3 B →
  (∃ λ (f : A → B) → Coherently-constant f) ≃ (∥ A ∥ 1 (a ⊔ b ⊔ ℓ) → B)
coherently-constant-function≃∥inhabited∥⇒inhabited {a} {b} ℓ {A} {B}
                                                   ext B-groupoid =
  (∃ λ (f : A → B) → Coherently-constant f)               ↔⟨ inverse $ drop-∥∥₃ (b ⊔ ℓ) ext ⟩
  (∥ A ∥ 1 ℓ′ → ∃ λ (f : A → B) → Coherently-constant f)  ↝⟨ ∀-preserves (lower-extensionality lzero ℓ ext) (inverse ∘ equivalence₂) ⟩□
  (∥ A ∥ 1 ℓ′ → B)                                        □
  where
  ℓ′ = a ⊔ b ⊔ ℓ

  rearrangement-lemma = λ a₀ →
    (∃ λ (f₁ : B) →
     ∃ λ (f : A → B) → ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (c : Constant f) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) → ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                             ↝⟨ ∃-comm ⟩

    (∃ λ (f : A → B) →
     ∃ λ (f₁ : B) → ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (c : Constant f) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) → ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                             ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-comm) ⟩

    (∃ λ (f : A → B) →
     ∃ λ (f₁ : B) →
     ∃ λ (c : Constant f) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) → ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                             ↝⟨ (∃-cong λ _ → ∃-comm) ⟩

    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (f₁ : B) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) → ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                             ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                           ∃-cong λ _ → ∃-comm) ⟩
    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (f₁ : B) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                             ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                           ∃-comm) ⟩
    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (f₁ : B) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                             ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-comm) ⟩

    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (f₁ : B) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                             ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-comm) ⟩

    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (f₁ : B) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                             ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-comm) ⟩

    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (f₁ : B) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                             ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                           ∃-comm) ⟩
    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (f₁ : B) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                             ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-comm) ⟩

    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (f₁ : B) → ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                             ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                           ∃-cong λ _ → ∃-cong λ _ → ×-comm) ⟩
    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (f₁ : B) → ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (d₂ : (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂) →
     trans (c a₀ a₀) (c₁ a₀) ≡ c₂)                                     ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                           ∃-cong λ _ → ∃-comm) ⟩□
    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (f₁ : B) → ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d₂ : (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     trans (c a₀ a₀) (c₁ a₀) ≡ c₂)                                     □

  equivalence₁ : A → (B ≃ ∃ λ (f : A → B) → Coherently-constant f)
  equivalence₁ a₀ = ↔⇒≃ (
    B                                                                    ↝⟨ (inverse $ drop-⊤-right λ _ → inverse $
                                                                             _⇔_.to contractible⇔⊤↔ $
                                                                               Π-closure (lower-extensionality _ (a ⊔ ℓ) ext) 0 λ _ →
                                                                               singleton-contractible _) ⟩
    (∃ λ (f₁ : B) →
     (a : A) → ∃ λ (b : B) → b ≡ f₁)                                     ↝⟨ (∃-cong λ _ → ΠΣ-comm) ⟩

    (∃ λ (f₁ : B) →
     ∃ λ (f : A → B) → (a : A) → f a ≡ f₁)                               ↝⟨ (∃-cong λ _ → ∃-cong λ _ → inverse $ drop-⊤-right λ _ → inverse $
                                                                             _⇔_.to contractible⇔⊤↔ $
                                                                               Π-closure (lower-extensionality _ ℓ       ext) 0 λ _ →
                                                                               Π-closure (lower-extensionality _ (a ⊔ ℓ) ext) 0 λ _ →
                                                                               singleton-contractible _) ⟩
    (∃ λ (f₁ : B) →
     ∃ λ (f : A → B) → ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∀ a₁ a₂ → ∃ λ (c : f a₁ ≡ f a₂) → c ≡ trans (c₁ a₁) (sym (c₁ a₂)))  ↔⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                             ∀-preserves (lower-extensionality _ ℓ       ext) λ _ →
                                                                             ∀-preserves (lower-extensionality _ (a ⊔ ℓ) ext) λ _ →
                                                                             ∃-cong λ _ → ≡⇒↝ _ $ sym $ [trans≡]≡[≡trans-symʳ] _ _ _) ⟩
    (∃ λ (f₁ : B) →
     ∃ λ (f : A → B) → ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∀ a₁ a₂ → ∃ λ (c : f a₁ ≡ f a₂) → trans c (c₁ a₂) ≡ c₁ a₁)          ↔⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                             ∀-preserves (lower-extensionality _ ℓ ext) λ _ →
                                                                             ↔⇒≃ ΠΣ-comm) ⟩
    (∃ λ (f₁ : B) →
     ∃ λ (f : A → B) → ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∀ a₁ → ∃ λ (c : ∀ a₂ → f a₁ ≡ f a₂) →
            ∀ a₂ → trans (c a₂) (c₁ a₂) ≡ c₁ a₁)                         ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ΠΣ-comm) ⟩

    (∃ λ (f₁ : B) →
     ∃ λ (f : A → B) → ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (c : Constant f) → ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁)   ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                             inverse $ drop-⊤-right λ _ → inverse $
                                                                             _⇔_.to contractible⇔⊤↔ $
                                                                               other-singleton-contractible _) ⟩
    (∃ λ (f₁ : B) →
     ∃ λ (f : A → B) → ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (c : Constant f) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) → trans (c a₀ a₀) (c₁ a₀) ≡ c₂)                ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ c₁ → ∃-cong λ c → ∃-cong λ d₁ →
                                                                             ∃-cong λ _ → inverse $ drop-⊤-right λ _ → inverse $
                                                                             _⇔_.to contractible⇔⊤↔ $
                                                                               propositional⇒inhabited⇒contractible
                                                                                 (Π-closure (lower-extensionality _ ℓ       ext) 1 λ _ →
                                                                                  Π-closure (lower-extensionality _ ℓ       ext) 1 λ _ →
                                                                                  Π-closure (lower-extensionality _ (a ⊔ ℓ) ext) 1 λ _ →
                                                                                  B-groupoid _ _ _ _)
                                                                                 (λ a₁ a₂ a₃ →
         trans (c a₁ a₂) (c a₂ a₃)                                                  ≡⟨ cong₂ trans (≡⇒↝ implication
                                                                                                        ([trans≡]≡[≡trans-symʳ] _ _ _) (d₁ _ _))
                                                                                                   (≡⇒↝ implication
                                                                                                        ([trans≡]≡[≡trans-symʳ] _ _ _) (d₁ _ _)) ⟩
         trans (trans (c₁ a₁) (sym (c₁ a₂)))
               (trans (c₁ a₂) (sym (c₁ a₃)))                                        ≡⟨ sym $ trans-assoc _ _ _ ⟩

         trans (trans (trans (c₁ a₁) (sym (c₁ a₂))) (c₁ a₂))
               (sym (c₁ a₃))                                                        ≡⟨ cong (flip trans _) $ trans-[trans-sym]- _ _ ⟩

         trans (c₁ a₁) (sym (c₁ a₃))                                                ≡⟨ sym $ ≡⇒↝ implication
                                                                                                 ([trans≡]≡[≡trans-symʳ] _ _ _) (d₁ _ _) ⟩∎
         c a₁ a₃                                                                    ∎)) ⟩

    (∃ λ (f₁ : B) →
     ∃ λ (f : A → B) → ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (c : Constant f) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) → ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃)                   ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ c₁ → ∃-cong λ c → ∃-cong λ d₁ →
                                                                             ∃-cong λ c₂ → ∃-cong λ d₃ → inverse $ drop-⊤-right λ d → inverse $
                                                                             _⇔_.to contractible⇔⊤↔ $
                                                                               propositional⇒inhabited⇒contractible
                                                                                 (Π-closure (lower-extensionality _ (a ⊔ ℓ) ext) 1 λ _ →
                                                                                  B-groupoid _ _ _ _)
                                                                                 (λ a →
         trans (c a₀ a) (c₁ a)                                                      ≡⟨ cong (λ x → trans x _) $ sym $ d _ _ _ ⟩
         trans (trans (c a₀ a₀) (c a₀ a)) (c₁ a)                                    ≡⟨ trans-assoc _ _ _ ⟩
         trans (c a₀ a₀) (trans (c a₀ a) (c₁ a))                                    ≡⟨ cong (trans _) $ d₁ _ _ ⟩
         trans (c a₀ a₀) (c₁ a₀)                                                    ≡⟨ d₃ ⟩∎
         c₂                                                                         ∎)) ⟩

    (∃ λ (f₁ : B) →
     ∃ λ (f : A → B) → ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (c : Constant f) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     ∃ λ (c₂ : f a₀ ≡ f₁) → ∃ λ (d₃ : trans (c a₀ a₀) (c₁ a₀) ≡ c₂) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                               ↝⟨ rearrangement-lemma a₀ ⟩

    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (f₁ : B) → ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d₂ : (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂) →
     ∃ λ (d₁ : ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁) →
     trans (c a₀ a₀) (c₁ a₀) ≡ c₂)                                       ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                             ∃-cong λ _ → ∃-cong λ d₂ → drop-⊤-right λ _ → inverse $
                                                                             _⇔_.to contractible⇔⊤↔ $
                                                                               propositional⇒inhabited⇒contractible
                                                                                 (B-groupoid _ _ _ _)
                                                                                 (d₂ _)) ⟩
    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (f₁ : B) → ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     ∃ λ (d₂ : (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂) →
     ∀ a₁ a₂ → trans (c a₁ a₂) (c₁ a₂) ≡ c₁ a₁)                          ↝⟨ (∃-cong λ _ → ∃-cong λ c → ∃-cong λ d → ∃-cong λ _ → ∃-cong λ c₂ →
                                                                             ∃-cong λ c₁ → drop-⊤-right λ d₂ → inverse $
                                                                             _⇔_.to contractible⇔⊤↔ $
                                                                               propositional⇒inhabited⇒contractible
                                                                                 (Π-closure (lower-extensionality _ ℓ       ext) 1 λ _ →
                                                                                  Π-closure (lower-extensionality _ (a ⊔ ℓ) ext) 1 λ _ →
                                                                                  B-groupoid _ _ _ _)
                                                                                 (λ a₁ a₂ →
         trans (c a₁ a₂) (c₁ a₂)                                                    ≡⟨ cong₂ trans (sym $ d _ _ _)
                                                                                                   (≡⇒↝ implication
                                                                                                        ([trans≡]≡[≡trans-symˡ] _ _ _) (d₂ _)) ⟩
         trans (trans (c a₁ a₀) (c a₀ a₂)) (trans (sym (c a₀ a₂)) c₂)               ≡⟨ sym $ trans-assoc _ _ _ ⟩
         trans (trans (trans (c a₁ a₀) (c a₀ a₂)) (sym (c a₀ a₂))) c₂               ≡⟨ cong (flip trans _) $ trans-[trans]-sym _ _ ⟩
         trans (c a₁ a₀) c₂                                                         ≡⟨ cong (trans _) $ sym $ d₂ _ ⟩
         trans (c a₁ a₀) (trans (c a₀ a₁) (c₁ a₁))                                  ≡⟨ sym $ trans-assoc _ _ _ ⟩
         trans (trans (c a₁ a₀) (c a₀ a₁)) (c₁ a₁)                                  ≡⟨ cong (flip trans _) $ d _ _ _ ⟩
         trans (c a₁ a₁) (c₁ a₁)                                                    ≡⟨ cong (flip trans _) $
                                                                                         Groupoid.idempotent⇒≡id (EG.groupoid _) (d _ _ _) ⟩
         trans (refl _) (c₁ a₁)                                                     ≡⟨ trans-reflˡ _ ⟩∎
         c₁ a₁                                                                      ∎)) ⟩

    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (f₁ : B) → ∃ λ (c₂ : f a₀ ≡ f₁) →
     ∃ λ (c₁ : (a : A) → f a ≡ f₁) →
     (a : A) → trans (c a₀ a) (c₁ a) ≡ c₂)                               ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                             inverse ΠΣ-comm) ⟩
    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (f₁ : B) → ∃ λ (c₂ : f a₀ ≡ f₁) →
     (a : A) → ∃ λ (c₁ : f a ≡ f₁) → trans (c a₀ a) c₁ ≡ c₂)             ↔⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                             ∀-preserves (lower-extensionality _ (a ⊔ ℓ) ext) λ _ → ∃-cong λ _ →
                                                                             ≡⇒↝ _ $ [trans≡]≡[≡trans-symˡ] _ _ _) ⟩
    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (f₁ : B) → ∃ λ (c₂ : f a₀ ≡ f₁) →
     (a : A) → ∃ λ (c₁ : f a ≡ f₁) → c₁ ≡ trans (sym (c a₀ a)) c₂)       ↝⟨ (∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ → ∃-cong λ _ →
                                                                             drop-⊤-right λ _ → inverse $
                                                                             _⇔_.to contractible⇔⊤↔ $
                                                                               Π-closure (lower-extensionality _ (a ⊔ ℓ) ext) 0 λ _ →
                                                                               singleton-contractible _) ⟩
    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∃ λ (d : ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃) →
     ∃ λ (f₁ : B) → f a₀ ≡ f₁)                                           ↝⟨ (∃-cong λ _ → ∃-cong λ _ → drop-⊤-right λ _ → inverse $
                                                                             _⇔_.to contractible⇔⊤↔ $
                                                                               other-singleton-contractible _) ⟩□
    (∃ λ (f : A → B) → ∃ λ (c : Constant f) →
     ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃)                   □)

  -- An alternative implementation of the forward component of the
  -- equivalence above (with shorter proofs).

  to : B → ∃ λ (f : A → B) → Coherently-constant f
  to b =
      (λ _ → b)
    , (λ _ _ → refl b)
    , (λ _ _ _ → trans-refl-refl)

  to-is-an-equivalence : A → Is-equivalence to
  to-is-an-equivalence a₀ =
    respects-extensional-equality
      (λ b →
         Σ-≡,≡→≡ (refl _) $
         Σ-≡,≡→≡
           (proj₁ (subst Coherently-constant
                         (refl _)
                         (proj₂ (_≃_.to (equivalence₁ a₀) b)))  ≡⟨ cong proj₁ $ subst-refl Coherently-constant _ ⟩

            (λ _ _ → trans (refl b) (sym (refl b)))             ≡⟨ (lower-extensionality _ ℓ       ext λ _ →
                                                                    lower-extensionality _ (a ⊔ ℓ) ext λ _ →
                                                                    trans-symʳ _) ⟩∎
            (λ _ _ → refl b)                                    ∎)
           (_⇔_.to propositional⇔irrelevant
              (Π-closure (lower-extensionality _ ℓ       ext) 1 λ _ →
               Π-closure (lower-extensionality _ ℓ       ext) 1 λ _ →
               Π-closure (lower-extensionality _ (a ⊔ ℓ) ext) 1 λ _ →
               B-groupoid _ _ _ _)
              _ _))
      (_≃_.is-equivalence (equivalence₁ a₀))

  -- The forward component of the equivalence above does not depend on
  -- the value a₀ of type A, so it suffices to assume that A is merely
  -- inhabited.

  equivalence₂ :
    ∥ A ∥ 1 ℓ′ → (B ≃ ∃ λ (f : A → B) → Coherently-constant f)
  equivalence₂ ∥a∥ =
    ⟨ to
    , rec (Eq.propositional (lower-extensionality _ ℓ ext) _)
          to-is-an-equivalence
          (with-lower-level ℓ ∥a∥)
    ⟩

-- Having a constant function into a set is equivalent to having a
-- function from a propositionally truncated type into the set
-- (assuming extensionality). The statement of this result is that of
-- Proposition 2.2 in "The General Universal Property of the
-- Propositional Truncation" by Kraus, but it uses a different proof:
-- as observed by Kraus this result follows from Proposition 2.3.

constant-function≃∥inhabited∥⇒inhabited :
  ∀ {a b} ℓ {A : Set a} {B : Set b} →
  Extensionality (lsuc (a ⊔ b ⊔ ℓ)) (a ⊔ b ⊔ ℓ) →
  Is-set B →
  (∃ λ (f : A → B) → Constant f) ≃ (∥ A ∥ 1 (a ⊔ b ⊔ ℓ) → B)
constant-function≃∥inhabited∥⇒inhabited {a} {b} ℓ {A} {B} ext B-set =
  (∃ λ (f : A → B) → Constant f)             ↔⟨ (∃-cong λ f → inverse $ drop-⊤-right λ c → inverse $
                                                 _⇔_.to contractible⇔⊤↔ $
                                                   Π-closure (lower-extensionality _ ℓ       ext) 0 λ _ →
                                                   Π-closure (lower-extensionality _ ℓ       ext) 0 λ _ →
                                                   Π-closure (lower-extensionality _ (a ⊔ ℓ) ext) 0 λ _ →
                                                   B-set _ _ _ _) ⟩
  (∃ λ (f : A → B) → Coherently-constant f)  ↝⟨ coherently-constant-function≃∥inhabited∥⇒inhabited ℓ ext (mono₁ 2 B-set) ⟩□
  (∥ A ∥ 1 (a ⊔ b ⊔ ℓ) → B)                  □

private

  -- One direction of the proposition above computes in the right way.

  to-constant-function≃∥inhabited∥⇒inhabited :
    ∀ {a b} ℓ {A : Set a} {B : Set b}
    (ext : Extensionality (lsuc (a ⊔ b ⊔ ℓ)) (a ⊔ b ⊔ ℓ))
    (B-set : Is-set B)
    (f : ∃ λ (f : A → B) → Constant f) (x : A) →
    _≃_.to (constant-function≃∥inhabited∥⇒inhabited ℓ ext B-set)
      f ∣ x ∣ ≡ proj₁ f x
  to-constant-function≃∥inhabited∥⇒inhabited _ _ _ _ _ = refl _

-- The propositional truncation's universal property (defined using
-- extensionality).
--
-- As observed by Kraus this result follows from Proposition 2.2 in
-- his "The General Universal Property of the Propositional
-- Truncation".

universal-property :
  ∀ {a b} ℓ {A : Set a} {B : Set b} →
  Extensionality (lsuc (a ⊔ b ⊔ ℓ)) (a ⊔ b ⊔ ℓ) →
  Is-proposition B →
  (∥ A ∥ 1 (a ⊔ b ⊔ ℓ) → B) ≃ (A → B)
universal-property {a = a} {b} ℓ {A} {B} ext B-prop =
  with-other-function
    ((∥ A ∥ 1 (a ⊔ b ⊔ ℓ) → B)       ↝⟨ inverse $ constant-function≃∥inhabited∥⇒inhabited ℓ ext (mono₁ 1 B-prop) ⟩
     (∃ λ (f : A → B) → Constant f)  ↔⟨ (drop-⊤-right λ _ →
                                         inverse $ _⇔_.to contractible⇔⊤↔ $
                                         Π-closure (lower-extensionality _ ℓ       ext) 0 λ _ →
                                         Π-closure (lower-extensionality _ (a ⊔ ℓ) ext) 0 λ _ →
                                         B-prop _ _) ⟩□
     (A → B)                         □)

    (_∘ ∣_∣)

    (λ f → lower-extensionality _ (a ⊔ ℓ) ext λ x →
       subst (const B) (refl x) (f ∣ x ∣)  ≡⟨ subst-refl _ _ ⟩∎
       f ∣ x ∣                             ∎)

private

  -- The universal property computes in the right way.

  to-universal-property :
    ∀ {a b} ℓ {A : Set a} {B : Set b}
    (ext : Extensionality (lsuc (a ⊔ b ⊔ ℓ)) (a ⊔ b ⊔ ℓ))
    (B-prop : Is-proposition B)
    (f : ∥ A ∥ 1 (a ⊔ b ⊔ ℓ) → B) →
    _≃_.to (universal-property ℓ ext B-prop) f ≡ f ∘ ∣_∣
  to-universal-property _ _ _ _ = refl _

  from-universal-property :
    ∀ {a b} ℓ {A : Set a} {B : Set b}
    (ext : Extensionality (lsuc (a ⊔ b ⊔ ℓ)) (a ⊔ b ⊔ ℓ))
    (B-prop : Is-proposition B)
    (f : A → B) (x : A) →
    _≃_.from (universal-property ℓ ext B-prop) f ∣ x ∣ ≡ f x
  from-universal-property _ _ _ _ _ = refl _

-- Some properties of an imagined "real" /propositional/ truncation.

module Real-propositional-truncation
  (∥_∥ʳ : ∀ {a} → Set a → Set a)
  (∣_∣ʳ : ∀ {a} {A : Set a} → A → ∥ A ∥ʳ)
  (truncation-is-proposition :
     ∀ {a} {A : Set a} → Is-proposition ∥ A ∥ʳ)
  (recʳ :
    ∀ {a b} {A : Set a} {B : Set b} →
    Is-proposition B →
    (A → B) → ∥ A ∥ʳ → B)
  where

  -- The function recʳ can be used to define a dependently typed
  -- eliminator (assuming extensionality).

  elimʳ :
    ∀ {a p} {A : Set a} →
    Extensionality a p →
    (P : ∥ A ∥ʳ → Set p) →
    (∀ x → Is-proposition (P x)) →
    ((x : A) → P ∣ x ∣ʳ) →
    (x : ∥ A ∥ʳ) → P x
  elimʳ {A = A} ext P P-prop f x =
    recʳ {A = A}
         {B = ∀ x → P x}
         (Π-closure ext 1 P-prop)
         (λ x _ → subst P
                        (_⇔_.to propositional⇔irrelevant
                           truncation-is-proposition _ _)
                        (f x))
         x
         x

  -- The eliminator gives the right result, up to propositional
  -- equality, when applied to ∣ x ∣ʳ.

  elimʳ-∣∣ʳ :
    ∀ {a p} {A : Set a}
    (ext : Extensionality a p)
    (P : ∥ A ∥ʳ → Set p)
    (P-prop : ∀ x → Is-proposition (P x))
    (f : (x : A) → P ∣ x ∣ʳ)
    (x : A) →
    elimʳ ext P P-prop f ∣ x ∣ʳ ≡ f x
  elimʳ-∣∣ʳ ext P P-prop f x =
    _⇔_.to propositional⇔irrelevant (P-prop _) _ _

  -- The "real" propositional truncation is isomorphic to the one
  -- defined above (assuming extensionality).

  isomorphic :
    ∀ {ℓ a} {A : Set a} →
    Extensionality (lsuc (a ⊔ ℓ)) (a ⊔ ℓ) →
    ∥ A ∥ʳ ↔ ∥ A ∥ 1 (a ⊔ ℓ)
  isomorphic {ℓ} ext = record
    { surjection = record
      { logical-equivalence = record
        { to   = recʳ (truncation-has-correct-h-level 1 ext) ∣_∣
        ; from = lower {ℓ = ℓ} ∘
                 rec (↑-closure 1 truncation-is-proposition)
                     (lift ∘ ∣_∣ʳ)
        }
      ; right-inverse-of = λ _ →
          _⇔_.to propositional⇔irrelevant
            (truncation-has-correct-h-level 1 ext) _ _
      }
    ; left-inverse-of = λ _ →
        _⇔_.to propositional⇔irrelevant
          truncation-is-proposition _ _
    }

-- The axiom of choice, in one of the alternative forms given in the
-- HoTT book (§3.8).
--
-- The HoTT book uses a "real" propositional truncation, rather than
-- the defined one used here. Note that I don't know if the universe
-- levels used below (b ⊔ ℓ and a ⊔ b ⊔ ℓ) make sense. However, in the
-- presence of a "real" propositional truncation (and extensionality)
-- they can be dropped (see Real-propositional-truncation.isomorphic).

Axiom-of-choice : (a b ℓ : Level) → Set (lsuc (a ⊔ b ⊔ ℓ))
Axiom-of-choice a b ℓ =
  {A : Set a} {B : A → Set b} →
  Is-set A → (∀ x → ∥ B x ∥ 1 (b ⊔ ℓ)) → ∥ (∀ x → B x) ∥ 1 (a ⊔ b ⊔ ℓ)


==> anc/equality/src/H-level/Truncation/Propositional.agda <==
------------------------------------------------------------------------
-- Propositional truncation
------------------------------------------------------------------------

-- Note that this module is experimental: it uses rewrite rules and
-- postulates to encode a higher inductive type.

{-# OPTIONS --without-K --rewriting #-}

-- Partly following the HoTT book.

module H-level.Truncation.Propositional where

open import Equality.Propositional hiding (elim)
open import Interval using (ext)
open import Prelude
open import Logical-equivalence using (_⇔_)

open import Bijection equality-with-J as Bijection using (_↔_)
open import Embedding equality-with-J hiding (id; _∘_)
open import Equality.Decidable-UIP equality-with-J
open import Equivalence equality-with-J as Eq hiding (id; _∘_; inverse)
open import Function-universe equality-with-J as F hiding (id; _∘_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J
import H-level.Truncation equality-with-J as Trunc
open import Preimage equality-with-J as Preimage using (_⁻¹_)
open import Surjection equality-with-J using (_↠_)

postulate

  -- Propositional truncation.

  ∥_∥ : ∀ {a} → Set a → Set a

  -- If A is inhabited, then ∥ A ∥ is also inhabited.

  ∣_∣ : ∀ {a} {A : Set a} → A → ∥ A ∥

  -- The truncation produces propositions.

  truncation-is-proposition :
    ∀ {a} {A : Set a} → Is-proposition ∥ A ∥

  -- Primitive "recursion" for truncated types.

  rec : ∀ {a b} {A : Set a} {B : Set b} →
        Is-proposition B →
        (A → B) → ∥ A ∥ → B

  -- Computation rule for rec.
  --
  -- NOTE: There is no computation rule corresponding to
  -- truncation-is-proposition.

  rec-∣∣ :
    ∀ {a b} {A : Set a} {B : Set b}
    (B-prop : Is-proposition B) (f : A → B) (x : A) →
    rec B-prop f ∣ x ∣ ≡ f x

  {-# REWRITE rec-∣∣ #-}

-- The propositional truncation defined here is isomorphic to the one
-- defined in H-level.Truncation.

∥∥↔∥∥ :
  ∀ ℓ {a} {A : Set a} →
  ∥ A ∥ ↔ Trunc.∥ A ∥ 1 (a ⊔ ℓ)
∥∥↔∥∥ ℓ = record
  { surjection = record
    { logical-equivalence = record
      { to   = rec (Trunc.truncation-has-correct-h-level 1 ext)
                   Trunc.∣_∣
      ; from = lower {ℓ = ℓ} ∘
               Trunc.rec (↑-closure 1 truncation-is-proposition)
                         (lift ∘ ∣_∣)
      }
    ; right-inverse-of = λ _ →
        _⇔_.to propositional⇔irrelevant
          (Trunc.truncation-has-correct-h-level 1 ext) _ _
    }
  ; left-inverse-of = λ _ →
      _⇔_.to propositional⇔irrelevant
        truncation-is-proposition _ _
  }

-- Map function.

∥∥-map : ∀ {a b} {A : Set a} {B : Set b} →
         (A → B) → ∥ A ∥ → ∥ B ∥
∥∥-map f = rec truncation-is-proposition (∣_∣ ∘ f)

-- The function rec can be used to define a dependently typed
-- eliminator.

elim :
  ∀ {a p} {A : Set a} →
  (P : ∥ A ∥ → Set p) →
  (∀ x → Is-proposition (P x)) →
  ((x : A) → P ∣ x ∣) →
  (x : ∥ A ∥) → P x
elim P P-prop f x =
  rec (Π-closure ext 1 P-prop)
      (λ x _ → subst P
                     (_⇔_.to propositional⇔irrelevant
                        truncation-is-proposition _ _)
                     (f x))
      x
      x

-- The eliminator gives the right result, up to propositional
-- equality, when applied to ∣ x ∣.

elim-∣∣ :
  ∀ {a p} {A : Set a}
  (P : ∥ A ∥ → Set p)
  (P-prop : ∀ x → Is-proposition (P x))
  (f : (x : A) → P ∣ x ∣)
  (x : A) →
  elim P P-prop f ∣ x ∣ ≡ f x
elim-∣∣ P P-prop f x =
  _⇔_.to propositional⇔irrelevant (P-prop _) _ _

-- The truncation operator preserves logical equivalences.

∥∥-cong-⇔ : ∀ {a b} {A : Set a} {B : Set b} →
            A ⇔ B → ∥ A ∥ ⇔ ∥ B ∥
∥∥-cong-⇔ A⇔B = record
  { to   = ∥∥-map (_⇔_.to   A⇔B)
  ; from = ∥∥-map (_⇔_.from A⇔B)
  }

-- The truncation operator preserves bijections.

∥∥-cong : ∀ {k a b} {A : Set a} {B : Set b} →
          A ↔[ k ] B → ∥ A ∥ ↔[ k ] ∥ B ∥
∥∥-cong {a = a} {b} {A} {B} A↔B =
  ∥ A ∥                  ↔⟨ ∥∥↔∥∥ b ⟩
  Trunc.∥ A ∥ 1 (a ⊔ b)  ↝⟨ Trunc.∥∥-cong ext A↔B ⟩
  Trunc.∥ B ∥ 1 (a ⊔ b)  ↔⟨ inverse (∥∥↔∥∥ a) ⟩□
  ∥ B ∥                  □

-- A generalised flattening lemma.

flatten′ :
  ∀ {ℓ f}
  (F : (Set ℓ → Set ℓ) → Set f) →
  (∀ {G H} → (∀ {A} → G A → H A) → F G → F H) →
  (F ∥_∥ → ∥ F id ∥) →
  ∥ F ∥_∥ ∥ ↔ ∥ F id ∥
flatten′ _ map f = record
  { surjection = record
    { logical-equivalence = record
      { to   = rec truncation-is-proposition f
      ; from = ∥∥-map (map ∣_∣)
      }
    ; right-inverse-of = λ _ →
        _⇔_.to propositional⇔irrelevant truncation-is-proposition _ _
    }
  ; left-inverse-of = λ _ →
      _⇔_.to propositional⇔irrelevant truncation-is-proposition _ _
  }

-- Nested truncations can be flattened.

flatten : ∀ {a} {A : Set a} →
          ∥ ∥ A ∥ ∥ ↔ ∥ A ∥
flatten {A = A} = flatten′ (λ F → F A) (λ f → f) id

private

  -- Another flattening lemma, given as an example of how flatten′ can
  -- be used.

  ∥∃∥∥∥↔∥∃∥ : ∀ {a b} {A : Set a} {B : A → Set b} →
              ∥ ∃ (∥_∥ ∘ B) ∥ ↔ ∥ ∃ B ∥
  ∥∃∥∥∥↔∥∃∥ {B = B} =
    flatten′ (λ F → ∃ (F ∘ B))
             (λ f → Σ-map id f)
             (uncurry λ x → ∥∥-map (x ,_))

-- Surjectivity.

Surjective : ∀ {a b} {A : Set a} {B : Set b} →
             (A → B) → Set (a ⊔ b)
Surjective f = ∀ b → ∥ f ⁻¹ b ∥

-- The property Surjective f is a proposition.

Surjective-propositional :
  ∀ {a b} {A : Set a} {B : Set b} {f : A → B} →
  Is-proposition (Surjective f)
Surjective-propositional =
  Π-closure ext 1 λ _ →
  truncation-is-proposition

-- Being both surjective and an embedding is equivalent to being an
-- equivalence.
--
-- This is Corollary 4.6.4 from the first edition of the HoTT book
-- (the proof is perhaps not quite identical).

surjective×embedding≃equivalence :
  ∀ {a b} {A : Set a} {B : Set b} {f : A → B} →
  (Surjective f × Is-embedding f) ≃ Is-equivalence f
surjective×embedding≃equivalence {f = f} =
  (Surjective f × Is-embedding f)          ↝⟨ ∀-preserves ext (λ _ → ↔⇒≃ $ ∥∥↔∥∥ lzero) ×-cong F.id ⟩
  (Trunc.Surjective _ f × Is-embedding f)  ↝⟨ Trunc.surjective×embedding≃equivalence lzero ext ⟩□
  Is-equivalence f                         □

-- If the underlying type is a proposition, then truncations of the
-- type are isomorphic to the type itself.

∥∥↔ : ∀ {a} {A : Set a} →
      Is-proposition A → ∥ A ∥ ↔ A
∥∥↔ A-prop = record
  { surjection = record
    { logical-equivalence = record
      { to   = rec A-prop id
      ; from = ∣_∣
      }
    ; right-inverse-of = λ _ → refl
    }
  ; left-inverse-of = λ _ →
      _⇔_.to propositional⇔irrelevant truncation-is-proposition _ _
  }

-- A simple isomorphism involving propositional truncation.

∥∥×↔ : ∀ {a} {A : Set a} → ∥ A ∥ × A ↔ A
∥∥×↔ {A = A} =
  ∥ A ∥ × A  ↝⟨ ×-comm ⟩
  A × ∥ A ∥  ↝⟨ (drop-⊤-right λ a → inverse $
                 _⇔_.to contractible⇔⊤↔ $
                   propositional⇒inhabited⇒contractible
                     truncation-is-proposition
                     ∣ a ∣) ⟩□
  A          □

-- A variant of ∥∥×↔, introduced to ensure that the right-inverse-of
-- proof is, by definition, simple (see right-inverse-of-∥∥×≃ below).

∥∥×≃ :
  ∀ {a} {A : Set a} → (∥ A ∥ × A) ≃ A
∥∥×≃ =
  ⟨ proj₂
  , (λ a → propositional⇒inhabited⇒contractible
             (mono₁ 0 $
                Preimage.bijection⁻¹-contractible ∥∥×↔ a)
             ((∣ a ∣ , a) , refl))
  ⟩

private

  right-inverse-of-∥∥×≃ :
    ∀ {a} {A : Set a} (x : A) →
    _≃_.right-inverse-of ∥∥×≃ x ≡ refl
  right-inverse-of-∥∥×≃ _ = refl

-- ∥_∥ commutes with _×_.

∥∥×∥∥↔∥×∥ :
  ∀ {a b} {A : Set a} {B : Set b} →
  (∥ A ∥ × ∥ B ∥) ↔ ∥ A × B ∥
∥∥×∥∥↔∥×∥ = record
  { surjection = record
    { logical-equivalence = record
      { from = λ p → ∥∥-map proj₁ p , ∥∥-map proj₂ p
      ; to   = λ { (x , y) →
                   rec truncation-is-proposition
                       (λ x → rec truncation-is-proposition
                                  (λ y → ∣ x , y ∣)
                                  y)
                       x }
      }
    ; right-inverse-of = λ _ →
        _⇔_.to propositional⇔irrelevant truncation-is-proposition _ _
    }
  ; left-inverse-of = λ _ →
      _⇔_.to propositional⇔irrelevant
        (×-closure 1 truncation-is-proposition
                     truncation-is-proposition)
        _ _
  }

-- If A is merely inhabited, then the truncation of A is isomorphic to
-- the unit type.

inhabited⇒∥∥↔⊤ :
  ∀ {a} {A : Set a} →
  ∥ A ∥ → ∥ A ∥ ↔ ⊤
inhabited⇒∥∥↔⊤ ∥a∥ =
  inverse $ _⇔_.to contractible⇔⊤↔ $
    propositional⇒inhabited⇒contractible
      truncation-is-proposition
      ∥a∥

-- If A is not inhabited, then the propositional truncation of A is
-- isomorphic to the empty type.

not-inhabited⇒∥∥↔⊥ :
  ∀ {ℓ a} {A : Set a} →
  ¬ A → ∥ A ∥ ↔ ⊥ {ℓ = ℓ}
not-inhabited⇒∥∥↔⊥ {A = A} =
  ¬ A        ↝⟨ (λ ¬a ∥a∥ → rec ⊥-propositional ¬a ∥a∥) ⟩
  ¬ ∥ A ∥    ↝⟨ inverse ∘ Bijection.⊥↔uninhabited ⟩□
  ∥ A ∥ ↔ ⊥  □

-- The following two results come from "Generalizations of Hedberg's
-- Theorem" by Kraus, Escardó, Coquand and Altenkirch.

-- Types with constant endofunctions are "h-stable" (meaning that
-- "mere inhabitance" implies inhabitance).

constant-endofunction⇒h-stable :
  ∀ {a} {A : Set a} {f : A → A} →
  Constant f → ∥ A ∥ → A
constant-endofunction⇒h-stable {a} {A} {f} c =
  ∥ A ∥                    ↝⟨ rec (fixpoint-lemma f c) (λ x → f x , c (f x) x) ⟩
  (∃ λ (x : A) → f x ≡ x)  ↝⟨ proj₁ ⟩□
  A                        □

-- Having a constant endofunction is logically equivalent to being
-- h-stable.

constant-endofunction⇔h-stable :
  ∀ {a} {A : Set a} →
  (∃ λ (f : A → A) → Constant f) ⇔ (∥ A ∥ → A)
constant-endofunction⇔h-stable = record
  { to = λ { (_ , c) → constant-endofunction⇒h-stable c }
  ; from = λ f → f ∘ ∣_∣ , λ x y →

      f ∣ x ∣  ≡⟨ cong f $ _⇔_.to propositional⇔irrelevant
                             truncation-is-proposition _ _ ⟩∎
      f ∣ y ∣  ∎
  }

-- The following three lemmas were communicated to me by Nicolai
-- Kraus. (In slightly different form.) They are closely related to
-- Lemma 2.1 in his paper "The General Universal Property of the
-- Propositional Truncation".

-- A variant of ∥∥×≃.

drop-∥∥ :
  ∀ {a b} {A : Set a} {B : A → Set b} →

  (∥ A ∥ → ∀ x → B x)
    ↔
  (∀ x → B x)
drop-∥∥ {A = A} {B} =
  (∥ A ∥ → ∀ x → B x)              ↝⟨ inverse currying ⟩
  ((p : ∥ A ∥ × A) → B (proj₂ p))  ↔⟨ Π-preserves ext ∥∥×≃ (λ _ → F.id) ⟩□
  (∀ x → B x)                      □

-- Another variant of ∥∥×≃.

push-∥∥ :
  ∀ {a b c} {A : Set a} {B : A → Set b} {C : (∀ x → B x) → Set c} →

  (∥ A ∥ → ∃ λ (f : ∀ x → B x) → C f)
    ↔
  (∃ λ (f : ∀ x → B x) → ∥ A ∥ → C f)

push-∥∥ {b = b} {c} {A} {B} {C} =

  (∥ A ∥ → ∃ λ (f : ∀ x → B x) → C f)                ↝⟨ ΠΣ-comm ⟩

  (∃ λ (f : ∥ A ∥ → ∀ x → B x) → ∀ ∥x∥ → C (f ∥x∥))  ↔⟨ Σ-cong drop-∥∥ (λ f →
                                                        Eq.∀-preserves ext λ ∥x∥ →
                                                        ≡⇒↝ _ $ cong C $ ext λ x →
      f ∥x∥ x                                             ≡⟨ cong (λ ∥x∥ → f ∥x∥ x) $
                                                             _⇔_.to propositional⇔irrelevant truncation-is-proposition _ _ ⟩∎
      f ∣ x ∣ x                                           ∎) ⟩□

  (∃ λ (f : ∀ x → B x) → ∥ A ∥ → C (λ x → f x))      □

-- This is an instance of a variant of Lemma 2.1 from "The General
-- Universal Property of the Propositional Truncation" by Kraus.

drop-∥∥₃ :
  ∀ {a b c d}
    {A : Set a} {B : A → Set b} {C : A → (∀ x → B x) → Set c}
    {D : A → (f : ∀ x → B x) → (∀ x → C x f) → Set d} →

  (∥ A ∥ →
   ∃ λ (f : ∀ x → B x) → ∃ λ (g : ∀ x → C x f) → ∀ x → D x f g)
    ↔
  (∃ λ (f : ∀ x → B x) → ∃ λ (g : ∀ x → C x f) → ∀ x → D x f g)

drop-∥∥₃ {a} {b} {c} {A = A} {B} {C} {D} =
  (∥ A ∥ →
   ∃ λ (f : ∀ x → B x) → ∃ λ (g : ∀ x → C x f) → ∀ x → D x f g)  ↝⟨ push-∥∥ ⟩

  (∃ λ (f : ∀ x → B x) →
   ∥ A ∥ → ∃ λ (g : ∀ x → C x f) → ∀ x → D x f g)                ↝⟨ (∃-cong λ _ → push-∥∥) ⟩

  (∃ λ (f : ∀ x → B x) → ∃ λ (g : ∀ x → C x f) →
   ∥ A ∥ → ∀ x → D x f g)                                        ↝⟨ (∃-cong λ _ → ∃-cong λ _ → drop-∥∥) ⟩□

  (∃ λ (f : ∀ x → B x) → ∃ λ (g : ∀ x → C x f) → ∀ x → D x f g)  □

-- Having a coherently constant function into a groupoid is equivalent
-- to having a function from a propositionally truncated type into the
-- groupoid. This result is Proposition 2.3 in "The General Universal
-- Property of the Propositional Truncation" by Kraus.

Coherently-constant :
  ∀ {a b} {A : Set a} {B : Set b} → (A → B) → Set (a ⊔ b)
Coherently-constant f =
  ∃ λ (c : Constant f) →
  ∀ a₁ a₂ a₃ → trans (c a₁ a₂) (c a₂ a₃) ≡ c a₁ a₃

coherently-constant-function≃∥inhabited∥⇒inhabited :
  ∀ {a b} {A : Set a} {B : Set b} →
  H-level 3 B →
  (∃ λ (f : A → B) → Coherently-constant f) ≃ (∥ A ∥ → B)
coherently-constant-function≃∥inhabited∥⇒inhabited {a} {b} {A} {B}
                                                   B-groupoid =
  (∃ λ (f : A → B) → Coherently-constant f)  ↝⟨ Trunc.coherently-constant-function≃∥inhabited∥⇒inhabited lzero ext B-groupoid ⟩
  (Trunc.∥ A ∥ 1 (a ⊔ b) → B)                ↔⟨ →-cong ext (inverse $ ∥∥↔∥∥ (a ⊔ b)) F.id ⟩□
  (∥ A ∥ → B)                                □

-- Having a constant function into a set is equivalent to having a
-- function from a propositionally truncated type into the set. The
-- statement of this result is that of Proposition 2.2 in "The General
-- Universal Property of the Propositional Truncation" by Kraus, but
-- it uses a different proof: as observed by Kraus this result follows
-- from Proposition 2.3.

constant-function≃∥inhabited∥⇒inhabited :
  ∀ {a b} {A : Set a} {B : Set b} →
  Is-set B →
  (∃ λ (f : A → B) → Constant f) ≃ (∥ A ∥ → B)
constant-function≃∥inhabited∥⇒inhabited {a} {b} {A} {B} B-set =
  (∃ λ (f : A → B) → Constant f)  ↝⟨ Trunc.constant-function≃∥inhabited∥⇒inhabited lzero ext B-set ⟩
  (Trunc.∥ A ∥ 1 (a ⊔ b) → B)     ↔⟨ →-cong ext (inverse $ ∥∥↔∥∥ (a ⊔ b)) F.id ⟩□
  (∥ A ∥ → B)                     □

private

  -- One direction of the proposition above computes in the right way.

  to-constant-function≃∥inhabited∥⇒inhabited :
    ∀ {a b} {A : Set a} {B : Set b}
    (B-set : Is-set B)
    (f : ∃ λ (f : A → B) → Constant f) (x : A) →
    _≃_.to (constant-function≃∥inhabited∥⇒inhabited B-set) f ∣ x ∣ ≡
    proj₁ f x
  to-constant-function≃∥inhabited∥⇒inhabited _ _ _ = refl

-- The propositional truncation's universal property.
--
-- As observed by Kraus this result follows from Proposition 2.2 in
-- his "The General Universal Property of the Propositional
-- Truncation".

universal-property :
  ∀ {a b} {A : Set a} {B : Set b} →
  Is-proposition B →
  (∥ A ∥ → B) ≃ (A → B)
universal-property {a} {b} {A} {B} B-prop =
  (∥ A ∥ → B)                  ↔⟨ →-cong ext (∥∥↔∥∥ (a ⊔ b)) F.id ⟩
  (Trunc.∥ A ∥ 1 (a ⊔ b) → B)  ↝⟨ Trunc.universal-property lzero ext B-prop ⟩□
  (A → B)                      □

private

  -- The universal property computes in the right way.

  to-universal-property :
    ∀ {a b} {A : Set a} {B : Set b}
    (B-prop : Is-proposition B)
    (f : ∥ A ∥ → B) →
    _≃_.to (universal-property B-prop) f ≡ f ∘ ∣_∣
  to-universal-property _ _ = refl

  from-universal-property :
    ∀ {a b} {A : Set a} {B : Set b}
    (B-prop : Is-proposition B)
    (f : A → B) (x : A) →
    _≃_.from (universal-property B-prop) f ∣ x ∣ ≡ f x
  from-universal-property _ _ _ = refl

-- The axiom of choice, in one of the alternative forms given in the
-- HoTT book (§3.8).

Axiom-of-choice : (a b : Level) → Set (lsuc (a ⊔ b))
Axiom-of-choice a b =
  {A : Set a} {B : A → Set b} →
  Is-set A → (∀ x → ∥ B x ∥) → ∥ (∀ x → B x) ∥

-- The axiom of choice can be turned into a bijection.

choice-bijection :
  ∀ {a b} {A : Set a} {B : A → Set b} →
  Axiom-of-choice a b → Is-set A →
  (∀ x → ∥ B x ∥) ↔ ∥ (∀ x → B x) ∥
choice-bijection choice A-set = record
  { surjection = record
    { logical-equivalence = record
      { to   = choice A-set
      ; from = λ f x → ∥∥-map (_$ x) f
      }
    ; right-inverse-of = λ _ →
        _⇔_.to propositional⇔irrelevant
          truncation-is-proposition
          _ _
    }
  ; left-inverse-of = λ _ →
      _⇔_.to propositional⇔irrelevant
          (Π-closure ext 1 λ _ →
           truncation-is-proposition)
          _ _
  }

-- The axiom of countable choice, stated in a corresponding way.

Axiom-of-countable-choice : (b : Level) → Set (lsuc b)
Axiom-of-countable-choice b =
  {B : ℕ → Set b} → (∀ x → ∥ B x ∥) → ∥ (∀ x → B x) ∥

-- The axiom of countable choice can be turned into a bijection.

countable-choice-bijection :
  ∀ {b} {B : ℕ → Set b} →
  Axiom-of-countable-choice b →
  (∀ x → ∥ B x ∥) ↔ ∥ (∀ x → B x) ∥
countable-choice-bijection cc = record
  { surjection = record
    { logical-equivalence = record
      { to   = cc
      ; from = λ f x → ∥∥-map (_$ x) f
      }
    ; right-inverse-of = λ _ →
        _⇔_.to propositional⇔irrelevant
          truncation-is-proposition
          _ _
    }
  ; left-inverse-of = λ _ →
      _⇔_.to propositional⇔irrelevant
          (Π-closure ext 1 λ _ →
           truncation-is-proposition)
          _ _
  }


==> anc/equality/src/Injection.agda <==
------------------------------------------------------------------------
-- Injections
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Injection
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open Derived-definitions-and-properties eq
open import Prelude as P hiding (id) renaming (_∘_ to _⊚_)

------------------------------------------------------------------------
-- Injections

-- The property of being injective.

Injective : ∀ {a b} {A : Set a} {B : Set b} → (A → B) → Set (a ⊔ b)
Injective f = ∀ {x y} → f x ≡ f y → x ≡ y

infix 0 _↣_

-- Injections.

record _↣_ {f t} (From : Set f) (To : Set t) : Set (f ⊔ t) where
  field
    to        : From → To
    injective : Injective to

------------------------------------------------------------------------
-- Preorder

-- _↣_ is a preorder.

id : ∀ {a} {A : Set a} → A ↣ A
id = record
  { to        = P.id
  ; injective = P.id
  }

infixr 9 _∘_

_∘_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
      B ↣ C → A ↣ B → A ↣ C
f ∘ g = record
  { to        = to′
  ; injective = injective′
  }
  where
  open _↣_

  to′ = to f ⊚ to g

  abstract
    injective′ : Injective to′
    injective′ = injective g ⊚ injective f

-- "Equational" reasoning combinators.

infix  -1 finally-↣
infixr -2 step-↣

-- For an explanation of why step-↣ is defined in this way, see
-- Equality.step-≡.

step-↣ : ∀ {a b c} (A : Set a) {B : Set b} {C : Set c} →
         B ↣ C → A ↣ B → A ↣ C
step-↣ _ = _∘_

syntax step-↣ A B↣C A↣B = A ↣⟨ A↣B ⟩ B↣C

finally-↣ : ∀ {a b} (A : Set a) (B : Set b) → A ↣ B → A ↣ B
finally-↣ _ _ A↣B = A↣B

syntax finally-↣ A B A↣B = A ↣⟨ A↣B ⟩□ B □


==> anc/equality/src/Interval.agda <==
------------------------------------------------------------------------
-- The "interval"
------------------------------------------------------------------------

-- Note that this module is experimental: it uses rewrite rules and
-- postulates to encode a higher inductive type.

{-# OPTIONS --without-K --rewriting #-}

-- Partly based on the HoTT book.

module Interval where

open import Equality.Propositional as Eq hiding (elim)
open import Logical-equivalence using (_⇔_)
open import Prelude

open import Equivalence equality-with-J hiding (_∘_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J using (ext⁻¹)

------------------------------------------------------------------------
-- The interval

postulate

  -- The interval type constructor.

  I : Set

  -- Constructors.

  [0] [1] : I
  0≡1     : [0] ≡ [1]

-- Eliminator.

module _ {p}
         (P : I → Set p)
         (p₀ : P [0])
         (p₁ : P [1])
         (p₀≡p₁ : subst P 0≡1 p₀ ≡ p₁)
         where

  postulate

    elim : (x : I) → P x

    -- Computation rules.
    --
    -- NOTE: Rewriting has not been activated for the "computation" rule
    -- corresponding to 0≡1.

    elim-[0] : elim [0] ≡ p₀
    elim-[1] : elim [1] ≡ p₁

  {-# REWRITE elim-[0] #-}
  {-# REWRITE elim-[1] #-}

  postulate

    elim-0≡1 : dependent-cong elim 0≡1 ≡ p₀≡p₁

------------------------------------------------------------------------
-- Non-dependent eliminator

-- A non-dependent eliminator.

rec : ∀ {p} {P : Set p}
      (p₀ p₁ : P)
      (p₀≡p₁ : p₀ ≡ p₁) →
      I → P
rec p₀ p₁ p₀≡p₁ =
  elim _ p₀ p₁ (
    subst (const _) 0≡1 p₀  ≡⟨ subst-const 0≡1 ⟩
    p₀                      ≡⟨ p₀≡p₁ ⟩∎
    p₁                      ∎)

-- A "computation rule" for rec.

rec-0≡1 :
  ∀ {p} {P : Set p}
  (p₀ p₁ : P)
  (p₀≡p₁ : p₀ ≡ p₁) →
  cong (rec p₀ p₁ p₀≡p₁) 0≡1 ≡ p₀≡p₁
rec-0≡1 p₀ p₁ p₀≡p₁ =
  cong (rec p₀ p₁ p₀≡p₁) 0≡1                                             ≡⟨⟩

  cong (elim _ p₀ p₁ (trans (subst-const 0≡1) p₀≡p₁)) 0≡1                ≡⟨ sym $ trans-sym-[trans] _ _ ⟩

  trans (sym $ subst-const 0≡1)
    (trans (subst-const 0≡1)
           (cong (elim _ p₀ p₁ (trans (subst-const 0≡1) p₀≡p₁)) 0≡1))    ≡⟨ cong (trans _) $ sym $ dependent-cong-subst-const-cong _ 0≡1 ⟩

  trans (sym $ subst-const 0≡1)
    (dependent-cong (elim _ p₀ p₁ (trans (subst-const 0≡1) p₀≡p₁)) 0≡1)  ≡⟨ cong (trans _) $ elim-0≡1 _ _ _ _ ⟩

  trans (sym $ subst-const 0≡1) (trans (subst-const 0≡1) p₀≡p₁)          ≡⟨ trans-sym-[trans] _ _ ⟩∎

  p₀≡p₁                                                                  ∎

------------------------------------------------------------------------
-- Contractibility

-- The interval is contractible.

interval-contractible : Contractible I
interval-contractible = [1] , sym ∘ f
  where
  f : (x : I) → x ≡ [1]
  f = elim (_≡ [1]) 0≡1 refl
        (subst (_≡ [1]) 0≡1 0≡1              ≡⟨ cong (λ p → subst (_≡ [1]) p 0≡1)
                                                     (sym $ sym-sym 0≡1) ⟩
         subst (_≡ [1]) (sym (sym 0≡1)) 0≡1  ≡⟨ subst-trans (sym 0≡1) ⟩
         trans (sym 0≡1) 0≡1                 ≡⟨ trans-symˡ 0≡1 ⟩∎
         refl                                ∎)

-- A simplification lemma for rec p p.

rec-const :
  ∀ {p} {P : Set p} (p : P) (p≡p : p ≡ p) i →
  rec p p p≡p i ≡ p
rec-const p p≡p i =
  rec p p p≡p i    ≡⟨ cong (rec p p p≡p) (_⇔_.to propositional⇔irrelevant (mono₁ 0 interval-contractible) i [0]) ⟩∎
  rec p p p≡p [0]  ∎

------------------------------------------------------------------------
-- Extensionality

abstract

  -- The interval can be used to prove that equality of functions is
  -- extensional.

  private

    -- ext-helper {f = f} {g = g} f≡g reduces to λ x → f x when the
    -- input is [0], and to λ x → g x when the input is [1].

    ext-helper :
      ∀ {a b} {A : Set a} {B : A → Set b} {f g : (x : A) → B x} →
      (∀ x → f x ≡ g x) → I → (x : A) → B x
    ext-helper {f = f} {g} f≡g i =
      λ x → rec (f x) (g x) (f≡g x) i

    ext′ : ∀ {a b} → Extensionality a b
    ext′ {f = f} {g = g} f≡g =
      f                   ≡⟨⟩
      ext-helper f≡g [0]  ≡⟨ cong (ext-helper f≡g) 0≡1 ⟩∎
      ext-helper f≡g [1]  ∎

  ext : ∀ {a b} → Extensionality a b
  ext = good-ext ext′

  -- The function ext is an equivalence.

  ext-is-equivalence :
    ∀ {a b} {A : Set a} {B : A → Set b} {f g : (x : A) → B x} →
    Is-equivalence {A = ∀ x → f x ≡ g x} ext
  ext-is-equivalence = good-ext-is-equivalence ext′

  -- Equality rearrangement lemmas for ext.

  ext-refl :
    ∀ {a b} {A : Set a} {B : A → Set b} (f : (x : A) → B x) →
    ext (λ x → refl {x = f x}) ≡ refl {x = f}
  ext-refl = good-ext-refl ext′

  cong-ext :
    ∀ {a b} {A : Set a} {B : A → Set b} {f g : (x : A) → B x}
    (f≡g : ∀ x → f x ≡ g x) {x} →
    cong (_$ x) (ext f≡g) ≡ f≡g x
  cong-ext = cong-good-ext ext′

  subst-ext :
    ∀ {a b p} {A : Set a} {B : A → Set b} {f g : (x : A) → B x} {x}
    (P : B x → Set p) {p} (f≡g : ∀ x → f x ≡ g x) →
    subst (λ f → P (f x)) (ext f≡g) p ≡ subst P (f≡g x) p
  subst-ext = subst-good-ext ext′

  elim-ext :
    ∀ {a b p} {A : Set a} {B : A → Set b} {x : A}
    (P : B x → B x → Set p)
    (p : (y : B x) → P y y)
    {f g : (x : A) → B x}
    (f≡g : ∀ x → f x ≡ g x) →
    Eq.elim (λ {f g} _ → P (f x) (g x)) (p ∘ (_$ x)) (ext f≡g) ≡
    Eq.elim (λ {x y} _ → P x y) p (f≡g x)
  elim-ext = elim-good-ext ext′

  -- I based the statements of the following three lemmas on code in
  -- the Lean Homotopy Type Theory Library with Jakob von Raumer and
  -- Floris van Doorn listed as authors. The file was claimed to have
  -- been ported from the Coq HoTT library.

  ext-sym :
    ∀ {a b} {A : Set a} {B : A → Set b} {f g : (x : A) → B x}
    (f≡g : ∀ x → f x ≡ g x) →
    ext (sym ∘ f≡g) ≡ sym (ext f≡g)
  ext-sym = good-ext-sym ext′

  ext-trans :
    ∀ {a b} {A : Set a} {B : A → Set b} {f g h : (x : A) → B x}
    (f≡g : ∀ x → f x ≡ g x) (g≡h : ∀ x → g x ≡ h x) →
    ext (λ x → trans (f≡g x) (g≡h x)) ≡ trans (ext f≡g) (ext g≡h)
  ext-trans = good-ext-trans ext′

  cong-post-∘-ext :
    ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
      {f g : A → B} {h : B → C}
    (f≡g : ∀ x → f x ≡ g x) →
    cong (h ∘_) (ext f≡g) ≡ ext (cong h ∘ f≡g)
  cong-post-∘-ext = cong-post-∘-good-ext ext′ ext′

  cong-pre-∘-ext :
    ∀ {a b c} {A : Set a} {B : Set b} {C : B → Set c}
      {f g : (x : B) → C x} {h : A → B}
    (f≡g : ∀ x → f x ≡ g x) →
    cong (_∘ h) (ext f≡g) ≡ ext (f≡g ∘ h)
  cong-pre-∘-ext = cong-pre-∘-good-ext ext′ ext′


==> anc/equality/src/List.agda <==
------------------------------------------------------------------------
-- Lists
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module List
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Prelude

open Derived-definitions-and-properties eq
open import Monad eq hiding (map)

-- Right fold.

foldr : ∀ {a b} {A : Set a} {B : Set b} →
        (A → B → B) → B → List A → B
foldr _⊕_ ε []       = ε
foldr _⊕_ ε (x ∷ xs) = x ⊕ foldr _⊕_ ε xs

-- Left fold.

foldl : ∀ {a b} {A : Set a} {B : Set b} →
        (B → A → B) → B → List A → B
foldl _⊕_ ε []       = ε
foldl _⊕_ ε (x ∷ xs) = foldl _⊕_ (ε ⊕ x) xs

-- The length of a list.

length : ∀ {a} {A : Set a} → List A → ℕ
length = foldr (const suc) 0

-- Appends two lists.

infixr 5 _++_

_++_ : ∀ {a} {A : Set a} → List A → List A → List A
xs ++ ys = foldr _∷_ ys xs

-- Maps a function over a list.

map : ∀ {a b} {A : Set a} {B : Set b} → (A → B) → List A → List B
map f = foldr (λ x ys → f x ∷ ys) []

-- Concatenates a list of lists.

concat : ∀ {a} {A : Set a} → List (List A) → List A
concat = foldr _++_ []

-- Reverses a list.

reverse : ∀ {a} {A : Set a} → List A → List A
reverse = foldl (λ xs x → x ∷ xs) []

-- Replicates the given value the given number of times.

replicate : ∀ {a} {A : Set a} → ℕ → A → List A
replicate zero    x = []
replicate (suc n) x = x ∷ replicate n x

-- A filter function.

filter : ∀ {a} {A : Set a} → (A → Bool) → List A → List A
filter p = foldr (λ x xs → if p x then x ∷ xs else xs) []

-- Finds the element at the given position.

index : ∀ {a} {A : Set a} (xs : List A) → Fin (length xs) → A
index []       ()
index (x ∷ xs) fzero    = x
index (x ∷ xs) (fsuc i) = index xs i

-- A lookup function.

lookup : ∀ {a b} {A : Set a} {B : Set b} →
         (A → A → Bool) → A → List (A × B) → Maybe B
lookup _≟_ x []             = nothing
lookup _≟_ x ((y , z) ∷ ps) =
  if x ≟ y then just z else lookup _≟_ x ps

-- The function foldr _∷_ [] is pointwise equal to the identity
-- function.

foldr-∷-[] : ∀ {a} {A : Set a} (xs : List A) → foldr _∷_ [] xs ≡ xs
foldr-∷-[] []       = refl _
foldr-∷-[] (x ∷ xs) = cong (x ∷_) (foldr-∷-[] xs)

-- The append function is associative.

++-associative : ∀ {a} {A : Set a} (xs ys zs : List A) →
                 xs ++ (ys ++ zs) ≡ (xs ++ ys) ++ zs
++-associative []       ys zs = refl _
++-associative (x ∷ xs) ys zs = cong (x ∷_) (++-associative xs ys zs)

-- The map function commutes with _++_.

map-++ : ∀ {a b} {A : Set a} {B : Set b} (f : A → B) (xs ys : List A) →
         map f (xs ++ ys) ≡ map f xs ++ map f ys
map-++ f []       ys = refl _
map-++ f (x ∷ xs) ys = cong (f x ∷_) (map-++ f xs ys)

-- The concat function commutes with _++_.

concat-++ : ∀ {a} {A : Set a} (xss yss : List (List A)) →
            concat (xss ++ yss) ≡ concat xss ++ concat yss
concat-++ []         yss = refl _
concat-++ (xs ∷ xss) yss =
  concat ((xs ∷ xss) ++ yss)        ≡⟨⟩
  xs ++ concat (xss ++ yss)         ≡⟨ cong (xs ++_) (concat-++ xss yss) ⟩
  xs ++ (concat xss ++ concat yss)  ≡⟨ ++-associative xs _ _ ⟩
  (xs ++ concat xss) ++ concat yss  ≡⟨ refl _ ⟩∎
  concat (xs ∷ xss) ++ concat yss   ∎

instance

  -- The list monad.

  raw-monad : ∀ {ℓ} → Raw-monad (List {a = ℓ})
  Raw-monad.return raw-monad x    = x ∷ []
  Raw-monad._>>=_  raw-monad xs f = concat (map f xs)

  monad : ∀ {ℓ} → Monad (List {a = ℓ})
  Monad.raw-monad      monad     = raw-monad
  Monad.left-identity  monad x f = foldr-∷-[] (f x)
  Monad.right-identity monad xs  = lemma xs
    where
    lemma : ∀ xs → concat (map (_∷ []) xs) ≡ xs
    lemma []       = refl _
    lemma (x ∷ xs) =
      concat (map (_∷ []) (x ∷ xs))  ≡⟨⟩
      x ∷ concat (map (_∷ []) xs)    ≡⟨ cong (x ∷_) (lemma xs) ⟩∎
      x ∷ xs                         ∎
  Monad.associativity monad xs f g = lemma xs
    where
    lemma : ∀ xs → concat (map (concat ∘ map g ∘ f) xs) ≡
                   concat (map g (concat (map f xs)))
    lemma []       = refl _
    lemma (x ∷ xs) =
      concat (map (concat ∘ map g ∘ f) (x ∷ xs))                    ≡⟨⟩
      concat (map g (f x)) ++ concat (map (concat ∘ map g ∘ f) xs)  ≡⟨ cong (concat (map g (f x)) ++_) (lemma xs) ⟩
      concat (map g (f x)) ++ concat (map g (concat (map f xs)))    ≡⟨ sym $ concat-++ (map g (f x)) _ ⟩
      concat (map g (f x) ++ map g (concat (map f xs)))             ≡⟨ cong concat (sym $ map-++ g (f x) _) ⟩
      concat (map g (f x ++ concat (map f xs)))                     ≡⟨ refl _ ⟩∎
      concat (map g (concat (map f (x ∷ xs))))                      ∎


==> anc/equality/src/Logical-equivalence.agda <==
------------------------------------------------------------------------
-- Logical equivalences
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Logical-equivalence where

open import Prelude as P hiding (id) renaming (_∘_ to _⊚_)

------------------------------------------------------------------------
-- Logical equivalence

-- A ⇔ B means that A and B are logically equivalent.

infix 0 _⇔_

record _⇔_ {f t} (From : Set f) (To : Set t) : Set (f ⊔ t) where
  field
    to   : From → To
    from : To → From

------------------------------------------------------------------------
-- Equivalence relation

-- _⇔_ is an equivalence relation.

id : ∀ {a} {A : Set a} → A ⇔ A
id = record
  { to   = P.id
  ; from = P.id
  }

inverse : ∀ {a b} {A : Set a} {B : Set b} → A ⇔ B → B ⇔ A
inverse A⇔B = record
  { to               = from
  ; from             = to
  } where open _⇔_ A⇔B

infixr 9 _∘_

_∘_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
      B ⇔ C → A ⇔ B → A ⇔ C
f ∘ g = record
  { to   = to   f ⊚ to   g
  ; from = from g ⊚ from f
  } where open _⇔_

-- "Equational" reasoning combinators.

infix  -1 finally-⇔
infixr -2 step-⇔

-- For an explanation of why step-⇔ is defined in this way, see
-- Equality.step-≡.

step-⇔ : ∀ {a b c} (A : Set a) {B : Set b} {C : Set c} →
         B ⇔ C → A ⇔ B → A ⇔ C
step-⇔ _ = _∘_

syntax step-⇔ A B⇔C A⇔B = A ⇔⟨ A⇔B ⟩ B⇔C

finally-⇔ : ∀ {a b} (A : Set a) (B : Set b) → A ⇔ B → A ⇔ B
finally-⇔ _ _ A⇔B = A⇔B

syntax finally-⇔ A B A⇔B = A ⇔⟨ A⇔B ⟩□ B □

------------------------------------------------------------------------
-- A lemma

-- Dec preserves logical equivalences.

Dec-preserves : {A B : Set} → A ⇔ B → Dec A ⇔ Dec B
Dec-preserves A⇔B = record
  { to   = lemma A⇔B
  ; from = lemma (inverse A⇔B)
  }
  where
  lemma : {A B : Set} → A ⇔ B → Dec A → Dec B
  lemma A⇔B = ⊎-map to (λ ¬A → ¬A ⊚ from)
    where open _⇔_ A⇔B


==> anc/equality/src/M.agda <==
------------------------------------------------------------------------
-- M-types
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module M
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq as Bijection hiding (_∘_)
open Derived-definitions-and-properties eq
open import H-level eq
open import H-level.Closure eq
open import Logical-equivalence hiding (_∘_)
open import Prelude
open import Surjection eq as Surjection hiding (_∘_)

------------------------------------------------------------------------
-- M-types

mutual

  data M {a b} (A : Set a) (B : A → Set b) : Set (a ⊔ b) where
    dns : (x : A) (f : B x → M′ A B) → M A B

  record M′ {a b} (A : Set a) (B : A → Set b) : Set (a ⊔ b) where
    coinductive
    field
      ♭ : M A B

-- Projections.

pɐǝɥ : ∀ {a b} {A : Set a} {B : A → Set b} →
       M A B → A
pɐǝɥ (dns x f) = x

lıɐʇ : ∀ {a b} {A : Set a} {B : A → Set b} →
       (x : M A B) → B (pɐǝɥ x) → M A B
lıɐʇ (dns x f) y = M′.♭ (f y)

------------------------------------------------------------------------
-- Equality

-- M-types are isomorphic to Σ-types containing M-types (almost).

M-unfolding : ∀ {a b} {A : Set a} {B : A → Set b} →
              M A B ↔ ∃ λ (x : A) → B x → M′ A B
M-unfolding = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ { (dns x f) → x , f }
      ; from = uncurry dns
      }
    ; right-inverse-of = refl
    }
  ; left-inverse-of = λ { (dns x f) → refl (dns x f) }
  }

abstract

  -- Equality between elements of an M-type can be proved using a pair
  -- of equalities (assuming extensionality and a kind of η law).
  --
  -- Note that M-≡,≡↠≡ does not preserve or establish guardedness, so
  -- this lemma is perhaps not very useful.

  M-≡,≡↠≡ :
    ∀ {a b} {A : Set a} {B : A → Set b} →
    (∀ {x} {C : B x → Set (a ⊔ b)} → Extensionality′ (B x) C) →
    (∀ {x} {f g : B x → M′ A B} → M′.♭ ∘ f ≡ M′.♭ ∘ g ↠ f ≡ g) →
    ∀ {x y} {f : B x → M′ A B} {g : B y → M′ A B} →
    (∃ λ (p : x ≡ y) → ∀ i → M′.♭ (f i) ≡ M′.♭ (g (subst B p i))) ↠
    _≡_ {A = M A B} (dns x f) (dns y g)
  M-≡,≡↠≡ {a} {A = A} {B} ext η {x} {y} {f} {g} =
    (∃ λ (p : x ≡ y) → ∀ i → M′.♭ (f i) ≡ M′.♭ (g (subst B p i)))  ↠⟨ Surjection.∃-cong lemma ⟩
    (∃ λ (p : x ≡ y) → subst (λ x → B x → M′ A B) p f ≡ g)         ↠⟨ _↔_.surjection Σ-≡,≡↔≡ ⟩
    (_≡_ {A = ∃ λ (x : A) → B x → M′ A B} (x , f) (y , g))         ↠⟨ ↠-≡ (_↔_.surjection (Bijection.inverse (M-unfolding {A = A} {B = B}))) ⟩□
    (dns x f ≡ dns y g)                                            □
    where
    lemma : (p : x ≡ y) →
            (∀ i → M′.♭ (f i) ≡ M′.♭ (g (subst B p i))) ↠
            (subst (λ x → B x → M′ A B) p f ≡ g)
    lemma p = elim
      (λ {x y} p → (f : B x → M′ A B) (g : B y → M′ A B) →
                   (∀ i → M′.♭ (f i) ≡ M′.♭ (g (subst B p i))) ↠
                   (subst (λ x → B x → M′ A B) p f ≡ g))
      (λ x f g →
         (∀ i → M′.♭ (f i) ≡ M′.♭ (g (subst B (refl x) i)))  ↠⟨ subst (λ h → (∀ i → M′.♭ (f i) ≡ M′.♭ (g (h i))) ↠ (∀ i → M′.♭ (f i) ≡ M′.♭ (g i)))
                                                                      (sym (lower-extensionality₂ a ext (subst-refl B)))
                                                                      Surjection.id ⟩
         (∀ i → M′.♭ (f i) ≡ M′.♭ (g i))                     ↠⟨ ext-surj ext ⟩
         (M′.♭ ∘ f ≡ M′.♭ ∘ g)                               ↠⟨ η ⟩
         (f ≡ g)                                             ↠⟨ subst (λ h → (f ≡ g) ↠ (h ≡ g))
                                                                      (sym $ subst-refl (λ x' → B x' → M′ A B) f)
                                                                      Surjection.id ⟩□
         (subst (λ x → B x → M′ A B) (refl x) f ≡ g)         □)
      p f g

------------------------------------------------------------------------
-- Bisimilarity and bisimilarity for bisimilarity

-- Bisimilarity.

mutual

  infix 4 _≡M_ _≡M′_

  data _≡M_ {a b} {A : Set a} {B : A → Set b}
            (x y : M A B) : Set (a ⊔ b) where
    dns : (p : pɐǝɥ x ≡ pɐǝɥ y) →
          (∀ b → lıɐʇ x b ≡M′ lıɐʇ y (subst B p b)) →
          x ≡M y

  record _≡M′_ {a b} {A : Set a} {B : A → Set b}
               (x y : M A B) : Set (a ⊔ b) where
    coinductive
    field
      ♭ : x ≡M y

-- Projections.

pɐǝɥ≡ : ∀ {a b} {A : Set a} {B : A → Set b} {x y : M A B} →
        x ≡M y → pɐǝɥ x ≡ pɐǝɥ y
pɐǝɥ≡ (dns p q) = p

lıɐʇ≡ : ∀ {a b} {A : Set a} {B : A → Set b} {x y : M A B} →
        (p : x ≡M y) →
        ∀ b → lıɐʇ x b ≡M lıɐʇ y (subst B (pɐǝɥ≡ p) b)
lıɐʇ≡ (dns p q) y = _≡M′_.♭ (q y)

-- Equality implies bisimilarity.

≡⇒≡M : ∀ {a b} {A : Set a} {B : A → Set b} {x y : M A B} →
       x ≡ y → x ≡M y
≡⇒≡M {B = B} {dns x f} {dns y g} p =
  dns (proj₁ q) helper
  where
  q = elim (λ {m m′} m≡m′ →
              ∃ λ (x≡y : pɐǝɥ m ≡ pɐǝɥ m′) →
                  ∀ b → lıɐʇ m b ≡ lıɐʇ m′ (subst B x≡y b))
           (λ m → refl (pɐǝɥ m) , λ b →
              lıɐʇ m b                            ≡⟨ cong (lıɐʇ m) (sym $ subst-refl B _) ⟩∎
              lıɐʇ m (subst B (refl (pɐǝɥ m)) b)  ∎)
           p

  helper :
    ∀ b → lıɐʇ (dns x f) b ≡M′ lıɐʇ (dns y g) (subst B (proj₁ q) b)
  _≡M′_.♭ (helper b) = ≡⇒≡M (proj₂ q b)

-- Bisimilarity for the bisimilarity type.

mutual

  data _≡≡M_ {a b} {A : Set a} {B : A → Set b} {x y : M A B}
             (p q : x ≡M y) : Set (a ⊔ b) where
    dns : (r : pɐǝɥ≡ p ≡ pɐǝɥ≡ q) →
          (∀ b → lıɐʇ≡ p b ≡≡M′
                 subst (λ p → lıɐʇ x b ≡M lıɐʇ y (subst B p b)) (sym r)
                       (lıɐʇ≡ q b)) →
          p ≡≡M q

  record _≡≡M′_ {a b} {A : Set a} {B : A → Set b} {x y : M A B}
                (p q : x ≡M y) : Set (a ⊔ b) where
    coinductive
    field
      ♭ : p ≡≡M q

------------------------------------------------------------------------
-- Closure under various h-levels

abstract

  -- If we assume a notion of extensionality (bisimilarity implies
  -- equality) then Contractible is closed under M.

  M-closure-contractible :
    ∀ {a b} {A : Set a} {B : A → Set b} →
    ({x y : M A B} → x ≡M y → x ≡ y) →
    Contractible A → Contractible (M A B)
  M-closure-contractible {A = A} {B} ext (z , irrA) = (x , ext ∘ irr)
    where
    x : M A B
    x = dns z (λ _ → helper)
      where
      helper : M′ A B
      M′.♭ helper = x

    irr : ∀ y → x ≡M y
    irr (dns x′ f) = dns (irrA x′) helper
      where
      helper : ∀ y → x ≡M′ M′.♭ (f (subst B (irrA x′) y))
      _≡M′_.♭ (helper _) = irr _

  -- The same applies to Is-proposition.

  M-closure-propositional :
    ∀ {a b} {A : Set a} {B : A → Set b} →
    ({x y : M A B} → x ≡M y → x ≡ y) →
    Is-proposition A → Is-proposition (M A B)
  M-closure-propositional {A = A} {B} ext p =
    _⇔_.from propositional⇔irrelevant
             (λ x y → ext $ irrelevant x y)
    where
    irrelevant : (x y : M A B) → x ≡M y
    irrelevant (dns x f) (dns y g) =
      dns (proj₁ (p x y)) helper
      where
      helper : (y′ : B x) →
               M′.♭ (f y′) ≡M′ M′.♭ (g (subst B (proj₁ (p x y)) y′))
      _≡M′_.♭ (helper _) = irrelevant _ _

  -- If we assume that we have another notion of extensionality, then
  -- Contractible is closed under M.

  M-closure-set :
    ∀ {a b} {A : Set a} {B : A → Set b} →
    ({x y : M A B} {p q : x ≡ y} → ≡⇒≡M p ≡≡M ≡⇒≡M q → p ≡ q) →
    Is-set A → Is-set (M A B)
  M-closure-set {A = A} {B} ext s =
    _⇔_.from set⇔UIP (λ p q → ext $ uip (≡⇒≡M p) (≡⇒≡M q))
    where
    uip : {x y : M A B} (p q : x ≡M y) → p ≡≡M q
    uip {x} {y} (dns p f) (dns q g) =
      dns (proj₁ (s _ _ p q)) helper
      where
      helper : (b : B (pɐǝɥ x)) →
               _≡M′_.♭ (f b)
                 ≡≡M′
               subst (λ eq → lıɐʇ x b ≡M lıɐʇ y (subst B eq b))
                     (sym (proj₁ (s (pɐǝɥ x) (pɐǝɥ y) p q)))
                     (_≡M′_.♭ (g b))
      _≡≡M′_.♭ (helper _) = uip _ _


==> anc/equality/src/Maybe.agda <==
------------------------------------------------------------------------
-- Some definitions related to and properties of the Maybe type
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Maybe
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Prelude

open import Bijection eq using (_↔_)
open Derived-definitions-and-properties eq
open import Monad eq

-- A dependent eliminator.

maybe : ∀ {a b} {A : Set a} {B : Maybe A → Set b} →
        ((x : A) → B (just x)) → B nothing → (x : Maybe A) → B x
maybe j n (just x) = j x
maybe j n nothing  = n

-- A universe-polymorphic variant of bind.

infixl 5 _>>=′_

_>>=′_ : ∀ {a b} {A : Set a} {B : Set b} →
         Maybe A → (A → Maybe B) → Maybe B
x >>=′ f = maybe f nothing x

instance

  -- The maybe monad.

  raw-monad : ∀ {ℓ} → Raw-monad (Maybe {a = ℓ})
  Raw-monad.return raw-monad x = just x
  Raw-monad._>>=_ raw-monad    = _>>=′_

  monad : ∀ {ℓ} → Monad (Maybe {a = ℓ})
  Monad.raw-monad      monad              = raw-monad
  Monad.left-identity  monad x f          = refl (f x)
  Monad.right-identity monad nothing      = refl nothing
  Monad.right-identity monad (just x)     = refl (just x)
  Monad.associativity  monad nothing f g  = refl nothing
  Monad.associativity  monad (just x) f g = refl (f x >>= g)

-- The maybe monad transformer.

record MaybeT {d c} (M : Set d → Set c) (A : Set d) : Set c where
  constructor wrap
  field
    run : M (Maybe A)

open MaybeT public

-- Failure.

fail : ∀ {d c} {M : Set d → Set c} ⦃ is-monad : Raw-monad M ⦄ {A} →
       MaybeT M A
run fail = return nothing

-- MaybeT id is pointwise isomorphic to Maybe.

MaybeT-id↔Maybe : ∀ {a} {A : Set a} → MaybeT id A ↔ Maybe A
MaybeT-id↔Maybe = record
  { surjection = record
    { logical-equivalence = record { to = run; from = wrap }
    ; right-inverse-of    = refl
    }
  ; left-inverse-of = refl
  }

instance

  -- MaybeT is a "raw monad" transformer.

  raw-monad-transformer :
    ∀ {d c} → Raw-monad-transformer (MaybeT {d = d} {c = c})

  run (Raw-monad.return (Raw-monad-transformer.transform
                           raw-monad-transformer) x) =
    return (just x)

  run (Raw-monad._>>=_ (Raw-monad-transformer.transform
                          raw-monad-transformer) x f) =
    run x >>= maybe (run ∘ f) (return nothing)

  run (Raw-monad-transformer.liftʳ raw-monad-transformer m) =
    map just m

  transform-MaybeT :
    ∀ {d c} {M : Set d → Set c} ⦃ is-raw-monad : Raw-monad M ⦄ →
    Raw-monad (MaybeT M)
  transform-MaybeT =
    Raw-monad-transformer.transform raw-monad-transformer

-- MaybeT is a monad transformer (assuming extensionality).

monad-transformer :
  ∀ {d c} →
  Extensionality d c →
  Monad-transformer (MaybeT {d = d} {c = c})

Monad.raw-monad (Monad-transformer.transform (monad-transformer _)) =
  Raw-monad-transformer.transform raw-monad-transformer

Monad.left-identity
  (Monad-transformer.transform (monad-transformer _)) x f = cong wrap (
    return (just x) >>= maybe (run ∘ f) (return nothing)  ≡⟨ left-identity (just x) (maybe (run ∘ f) (return nothing)) ⟩∎
    run (f x)                                             ∎)

Monad.right-identity
  (Monad-transformer.transform (monad-transformer ext)) x = cong wrap (
    run x >>= maybe (return ∘ just) (return nothing)  ≡⟨ cong (run x >>=_) (ext (maybe (λ _ → refl _) (refl _))) ⟩
    run x >>= return                                  ≡⟨ right-identity _ ⟩∎
    run x                                             ∎)

Monad.associativity
  (Monad-transformer.transform (monad-transformer ext)) x f g = cong wrap (
    run x >>=
      (maybe (λ x → run (f x) >>= maybe (run ∘ g) (return nothing))
             (return nothing))                                       ≡⟨ cong (run x >>=_) (ext (maybe (λ _ → refl _) (

      return nothing                                                      ≡⟨ sym $ left-identity _ _ ⟩∎
      return nothing >>= maybe (run ∘ g) (return nothing)                 ∎))) ⟩

    run x >>= (λ x → maybe (run ∘ f) (return nothing) x >>=
                     maybe (run ∘ g) (return nothing))               ≡⟨ associativity _ _ _ ⟩∎

    (run x >>= maybe (run ∘ f) (return nothing)) >>=
      maybe (run ∘ g) (return nothing)                               ∎)

Monad-transformer.liftᵐ (monad-transformer _) =
  Raw-monad-transformer.liftʳ raw-monad-transformer

Monad-transformer.lift-return (monad-transformer _) x = cong wrap (
  map just (return x)  ≡⟨ map-return just x ⟩∎
  return (just x)      ∎)

Monad-transformer.lift->>= (monad-transformer ext) x f = cong wrap (
  map just (x >>= f)                                    ≡⟨ map->>= _ _ _ ⟩
  x >>= map just ∘ f                                    ≡⟨ sym $ >>=-map ext _ _ _ ⟩∎
  map just x >>= maybe (map just ∘ f) (return nothing)  ∎)


==> anc/equality/src/Monad.agda <==
------------------------------------------------------------------------
-- Monads
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Monad
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Logical-equivalence using (_⇔_)
open import Prelude

open import Bijection eq using (_↔_)
open Derived-definitions-and-properties eq
open import Function-universe eq using (inverse)

------------------------------------------------------------------------
-- Basic definitions

-- Raw monads.

record Raw-monad {d c} (M : Set d → Set c) : Set (lsuc d ⊔ c) where
  constructor mk
  infixl 6 _⟨$⟩_ _⊛_
  infixl 5 _>>=_
  field
    return : ∀ {A} → A → M A
    _>>=_  : ∀ {A B} → M A → (A → M B) → M B

  -- A map function.

  map : ∀ {A B} → (A → B) → M A → M B
  map f x = x >>= return ∘ f

  -- A synonym.

  _⟨$⟩_ : ∀ {A B} → (A → B) → M A → M B
  _⟨$⟩_ = map

  -- Applicative functor application.

  _⊛_ : ∀ {A B} → M (A → B) → M A → M B
  f ⊛ x = f >>= λ f → x >>= λ x → return (f x)

open Raw-monad ⦃ … ⦄ public

-- Monads.

record Monad {d c} (M : Set d → Set c) : Set (lsuc d ⊔ c) where
  constructor mk
  field
    ⦃ raw-monad ⦄  : Raw-monad M

    left-identity  : ∀ {A B} (x : A) (f : A → M B) →
                     return x >>= f ≡ f x
    right-identity : ∀ {A} (x : M A) →
                     x >>= return ≡ x
    associativity  : ∀ {A B C} →
                     (x : M A) (f : A → M B) (g : B → M C) →
                     x >>= (λ x → f x >>= g) ≡ x >>= f >>= g

  -- Monads are functors.

  map-id : ∀ {A} (x : M A) → map id x ≡ x
  map-id x =
    x >>= return ∘ id  ≡⟨⟩
    x >>= return       ≡⟨ right-identity _ ⟩∎
    x                  ∎

  map-∘ : Extensionality d c →
          ∀ {A B C} (f : B → C) (g : A → B) (x : M A) →
          map (f ∘ g) x ≡ map f (map g x)
  map-∘ ext f g x =
    x >>= return ∘ (f ∘ g)                     ≡⟨ cong (x >>=_) (ext λ _ → sym $ left-identity _ _) ⟩
    x >>= (λ x → return (g x) >>= return ∘ f)  ≡⟨ associativity _ _ _ ⟩∎
    (x >>= return ∘ g) >>= return ∘ f          ∎

  -- More lemmas.

  map-return : ∀ {A B} (f : A → B) (x : A) →
               map {M = M} f (return x) ≡ return (f x)
  map-return f x =
    return x >>= return ∘ f  ≡⟨ left-identity _ _ ⟩∎
    return (f x)             ∎

  map->>= : ∀ {A B C} (f : B → C) (x : M A) (g : A → M B) →
            map f (x >>= g) ≡ x >>= map f ∘ g
  map->>= f x g =
    x >>= g >>= return ∘ f            ≡⟨ sym $ associativity _ _ _ ⟩
    x >>= (λ x → g x >>= return ∘ f)  ≡⟨⟩
    x >>= (λ x → map f (g x))         ≡⟨ refl _ ⟩∎
    x >>= map f ∘ g                   ∎

  >>=-map : Extensionality d c →
            ∀ {A B C} (f : A → B) (x : M A) (g : B → M C) →
            map f x >>= g ≡ x >>= g ∘ f
  >>=-map ext f x g =
    (x >>= return ∘ f) >>= g          ≡⟨ sym $ associativity _ _ _ ⟩
    x >>= (λ x → return (f x) >>= g)  ≡⟨ cong (x >>=_) (ext λ _ → left-identity _ _) ⟩∎
    x >>= g ∘ f                       ∎

open Monad ⦃ … ⦄ public hiding (raw-monad)

-- Monad transformers.

record Raw-monad-transformer
         {d c} (F : (Set d → Set c) → (Set d → Set c)) :
         Set (lsuc (c ⊔ d)) where
  constructor mk
  field
    transform : ∀ {M}   ⦃ is-raw-monad : Raw-monad M ⦄ → Raw-monad (F M)
    liftʳ     : ∀ {M A} ⦃ is-raw-monad : Raw-monad M ⦄ → M A → F M A

open Raw-monad-transformer ⦃ … ⦄ public using (liftʳ)

record Monad-transformer
         {d c} (F : (Set d → Set c) → (Set d → Set c)) :
         Set (lsuc (c ⊔ d)) where
  constructor mk
  field
    transform : ∀ {M}   ⦃ is-monad : Monad M ⦄ → Monad (F M)
    liftᵐ     : ∀ {M A} ⦃ is-monad : Monad M ⦄ → M A → F M A

    lift-return :
      ∀ {M A} ⦃ is-monad : Monad M ⦄ (x : A) →
      let module M = Raw-monad (Monad.raw-monad transform) in
      liftᵐ {M = M} (return x) ≡ M.return x

    lift->>= :
      ∀ {M A B} ⦃ is-monad : Monad M ⦄
      (x : M A) (f : A → M B) →
      let module M = Raw-monad (Monad.raw-monad transform) in
      liftᵐ (x >>= f) ≡ liftᵐ x M.>>= liftᵐ ∘ f

open Monad-transformer ⦃ … ⦄ public using (liftᵐ; lift-return; lift->>=)

------------------------------------------------------------------------
-- Preservation lemmas

-- If F and G are pointwise logically equivalent, then Raw-monad F and
-- Raw-monad G are logically equivalent.

⇔→raw⇔raw : ∀ {a f g} {F : Set a → Set f} {G : Set a → Set g} →
            (∀ x → F x ⇔ G x) → Raw-monad F ⇔ Raw-monad G
⇔→raw⇔raw {a} = λ F⇔G → record
  { to   = to F⇔G
  ; from = to (inverse ∘ F⇔G)
  }
  where
  to : ∀ {f g} {F : Set a → Set f} {G : Set a → Set g} →
       (∀ x → F x ⇔ G x) → Raw-monad F → Raw-monad G
  Raw-monad.return (to F⇔G F-monad) x =
    _⇔_.to (F⇔G _) (F.return x)
    where
    module F = Raw-monad F-monad

  Raw-monad._>>=_ (to F⇔G F-monad) x f =
    _⇔_.to (F⇔G _) (_⇔_.from (F⇔G _) x F.>>= λ x →
                    _⇔_.from (F⇔G _) (f x))
    where
    module F = Raw-monad F-monad

-- If F and G are pointwise isomorphic, then Raw-monad F and
-- Raw-monad G are isomorphic (assuming extensionality).

↔→raw↔raw : ∀ {a f g} →
            Extensionality (lsuc a ⊔ f ⊔ g) (lsuc a ⊔ f ⊔ g) →
            {F : Set a → Set f} {G : Set a → Set g} →
            (∀ x → F x ↔ G x) → Raw-monad F ↔ Raw-monad G
↔→raw↔raw {a} {f} {g} = λ ext F↔G → record
  { surjection = record
    { logical-equivalence = ⇔→raw⇔raw (_↔_.logical-equivalence ∘ F↔G)
    ; right-inverse-of    = to∘to (lower-extensionality f f ext)
                                  (inverse ∘ F↔G)
    }
  ; left-inverse-of = to∘to (lower-extensionality g g ext) F↔G
  }
  where
  to∘to :
    ∀ {f g} {F : Set a → Set f} {G : Set a → Set g} →
    Extensionality (lsuc a ⊔ f) (lsuc a ⊔ f) →
    (F↔G : ∀ x → F x ↔ G x) (F-monad : Raw-monad F) →
    let eq = ⇔→raw⇔raw (_↔_.logical-equivalence ∘ F↔G) in
    _⇔_.from eq (_⇔_.to eq F-monad) ≡ F-monad
  to∘to {f} ext F↔G (mk return _>>=_) = cong₂ Raw-monad.mk
    (implicit-extensionality (lower-extensionality f (lsuc a) ext) λ _ →
     lower-extensionality _ (lsuc a) ext λ x →

       _↔_.from (F↔G _) (_↔_.to (F↔G _) (return x))  ≡⟨ _↔_.left-inverse-of (F↔G _) _ ⟩∎
       return x                                      ∎)

    (implicit-extensionality (lower-extensionality f lzero    ext) λ _ →
     implicit-extensionality (lower-extensionality f (lsuc a) ext) λ _ →
     lower-extensionality (lsuc a) (lsuc a) ext λ x →
     lower-extensionality (lsuc a) (lsuc a) ext λ f →

       _↔_.from (F↔G _) (_↔_.to (F↔G _)
         (_↔_.from (F↔G _) (_↔_.to (F↔G _) x) >>= λ x →
          _↔_.from (F↔G _) (_↔_.to (F↔G _) (f x))))      ≡⟨ _↔_.left-inverse-of (F↔G _) _ ⟩

       (_↔_.from (F↔G _) (_↔_.to (F↔G _) x) >>= λ x →
        _↔_.from (F↔G _) (_↔_.to (F↔G _) (f x)))         ≡⟨ cong₂ _>>=_ (_↔_.left-inverse-of (F↔G _) _)
                                                                        (lower-extensionality _ (lsuc a) ext λ _ →
                                                                         _↔_.left-inverse-of (F↔G _) _) ⟩∎
       x >>= f                                           ∎)

-- If F and G are pointwise isomorphic, then Monad F and Monad G are
-- logically equivalent (assuming extensionality).

↔→⇔ : ∀ {a f g} →
      Extensionality a (f ⊔ g) →
      {F : Set a → Set f} {G : Set a → Set g} →
      (∀ x → F x ↔ G x) → Monad F ⇔ Monad G
↔→⇔ {a} {f} {g} = λ ext F↔G → record
  { to   = to (lower-extensionality lzero g ext) F↔G
  ; from = to (lower-extensionality lzero f ext) (inverse ∘ F↔G)
  }
  where
  to : ∀ {f g} {F : Set a → Set f} {G : Set a → Set g} →
       Extensionality a f →
       (∀ x → F x ↔ G x) → Monad F → Monad G
  Monad.raw-monad (to ext F↔G F-monad) =
    _⇔_.to (⇔→raw⇔raw (_↔_.logical-equivalence ∘ F↔G)) F.raw-monad
    where
    module F = Monad F-monad

  Monad.left-identity (to ext F↔G F-monad) x f =
    _↔_.to (F↔G _)
      (_↔_.from (F↔G _) (_↔_.to (F↔G _) (FR.return x)) FR.>>= λ x →
       _↔_.from (F↔G _) (f x))                                        ≡⟨ cong (λ y → _↔_.to (F↔G _) (y FR.>>= _)) (_↔_.left-inverse-of (F↔G _) _) ⟩

    _↔_.to (F↔G _) (FR.return x FR.>>= λ x → _↔_.from (F↔G _) (f x))  ≡⟨ cong (_↔_.to (F↔G _)) (FM.left-identity _ _) ⟩

    _↔_.to (F↔G _) (_↔_.from (F↔G _) (f x))                           ≡⟨ _↔_.right-inverse-of (F↔G _) _ ⟩∎

    f x                                                               ∎
    where
    module FM = Monad F-monad
    module FR = Raw-monad FM.raw-monad

  Monad.right-identity (to ext F↔G F-monad) x =
    _↔_.to (F↔G _) (_↔_.from (F↔G _) x FR.>>= λ x →
                    _↔_.from (F↔G _) (_↔_.to (F↔G _) (FR.return x)))  ≡⟨ cong (λ g → _↔_.to (F↔G _) (_ FR.>>= g))
                                                                              (ext λ _ → _↔_.left-inverse-of (F↔G _) _) ⟩
    _↔_.to (F↔G _) (_↔_.from (F↔G _) x FR.>>= FR.return)              ≡⟨ cong (_↔_.to (F↔G _)) (FM.right-identity _) ⟩

    _↔_.to (F↔G _) (_↔_.from (F↔G _) x)                               ≡⟨ _↔_.right-inverse-of (F↔G _) _ ⟩∎

    x                                                                 ∎
    where
    module FM = Monad F-monad
    module FR = Raw-monad FM.raw-monad

  Monad.associativity (to ext F↔G F-monad) x f g =
    _↔_.to (F↔G _)
      (_↔_.from (F↔G _) x FR.>>= λ x →
       _↔_.from (F↔G _) (_↔_.to (F↔G _)
         (_↔_.from (F↔G _) (f x) FR.>>= λ x → _↔_.from (F↔G _) (g x))))  ≡⟨ cong (λ g → _↔_.to (F↔G _) (_↔_.from (F↔G _) x FR.>>= g))
                                                                                 (ext λ _ → _↔_.left-inverse-of (F↔G _) _) ⟩
    _↔_.to (F↔G _)
      (_↔_.from (F↔G _) x FR.>>= λ x →
       _↔_.from (F↔G _) (f x) FR.>>= λ x → _↔_.from (F↔G _) (g x))       ≡⟨ cong (_↔_.to (F↔G _)) (FM.associativity _ _ _) ⟩

    _↔_.to (F↔G _)
      ((_↔_.from (F↔G _) x FR.>>= λ x →
        _↔_.from (F↔G _) (f x)) FR.>>= λ x →
       _↔_.from (F↔G _) (g x))                                           ≡⟨ cong (λ y → _↔_.to (F↔G _) (y FR.>>= _))
                                                                                 (sym $ _↔_.left-inverse-of (F↔G _) _) ⟩∎
    _↔_.to (F↔G _)
      (_↔_.from (F↔G _) (_↔_.to (F↔G _)
         (_↔_.from (F↔G _) x FR.>>= λ x →
          _↔_.from (F↔G _) (f x))) FR.>>= λ x →
       _↔_.from (F↔G _) (g x))                                           ∎
    where
    module FM = Monad F-monad
    module FR = Raw-monad FM.raw-monad

------------------------------------------------------------------------
-- Identity monads

-- The identity monad.

identity-monad : ∀ {ℓ} → Monad {d = ℓ} id
Raw-monad.return (Monad.raw-monad identity-monad) x   = x
Raw-monad._>>=_  (Monad.raw-monad identity-monad) x f = f x
Monad.left-identity  identity-monad x f               = refl (f x)
Monad.right-identity identity-monad x                 = refl x
Monad.associativity  identity-monad x f g             = refl (g (f x))

-- The identity monad, defined using a wrapper type to make instance
-- resolution easier.

record Id {a} (A : Set a) : Set a where
  constructor wrap
  field
    run : A

open Id public

instance

  Id-raw-monad : ∀ {ℓ} → Raw-monad {d = ℓ} Id
  run (Raw-monad.return Id-raw-monad x)   = x
  run (Raw-monad._>>=_  Id-raw-monad x f) = run (f (run x))

  Id-monad : ∀ {ℓ} → Monad {d = ℓ} Id
  Monad.raw-monad      Id-monad       = Id-raw-monad
  Monad.left-identity  Id-monad x f   = cong wrap (refl (run (f x)))
  Monad.right-identity Id-monad x     = cong wrap (refl (run x))
  Monad.associativity  Id-monad x f g = cong wrap (refl (run (g (run (f (run x))))))


==> anc/equality/src/Nat.agda <==
------------------------------------------------------------------------
-- Some definitions related to and properties of natural numbers
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Nat
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Prelude

open Derived-definitions-and-properties eq

------------------------------------------------------------------------
-- Equality of natural numbers is decidable

-- Inhabited only for zero.

Zero : ℕ → Set
Zero zero    = ⊤
Zero (suc n) = ⊥

-- Predecessor (except if the argument is zero).

pred : ℕ → ℕ
pred zero    = zero
pred (suc n) = n

abstract

  -- Zero is not equal to the successor of any number.

  0≢+ : {n : ℕ} → zero ≢ suc n
  0≢+ 0≡+ = subst Zero 0≡+ tt

-- The suc constructor is cancellative.

cancel-suc : {m n : ℕ} → suc m ≡ suc n → m ≡ n
cancel-suc = cong pred

-- Equality of natural numbers is decidable.

_≟_ : Decidable-equality ℕ
zero  ≟ zero  = yes (refl _)
suc m ≟ suc n = ⊎-map (cong suc) (λ m≢n → m≢n ∘ cancel-suc) (m ≟ n)
zero  ≟ suc n = no 0≢+
suc m ≟ zero  = no (0≢+ ∘ sym)

------------------------------------------------------------------------
-- Properties related to _+_

-- Addition is associative.

+-assoc : ∀ m {n o} → m + (n + o) ≡ (m + n) + o
+-assoc zero    = refl _
+-assoc (suc m) = cong suc (+-assoc m)

-- Zero is a right additive unit.

+-right-identity : ∀ {n} → n + 0 ≡ n
+-right-identity {zero}  = refl 0
+-right-identity {suc _} = cong suc +-right-identity

-- The successor constructor can be moved from one side of _+_ to the
-- other.

suc+≡+suc : ∀ m {n} → suc m + n ≡ m + suc n
suc+≡+suc zero    = refl _
suc+≡+suc (suc m) = cong suc (suc+≡+suc m)

-- Addition is commutative.

+-comm : ∀ m {n} → m + n ≡ n + m
+-comm zero        = sym +-right-identity
+-comm (suc m) {n} =
  suc (m + n)  ≡⟨ cong suc (+-comm m) ⟩
  suc (n + m)  ≡⟨ suc+≡+suc n ⟩∎
  n + suc m    ∎

-- A number is not equal to a strictly larger number.

≢1+ : ∀ m {n} → ¬ m ≡ suc (m + n)
≢1+ zero    p = 0≢+ p
≢1+ (suc m) p = ≢1+ m (cancel-suc p)

------------------------------------------------------------------------
-- The usual ordering of the natural numbers, along with some
-- properties

-- The ordering.

infix 4 _≤_ _<_

data _≤_ (m n : ℕ) : Set where
  ≤-refl′ : m ≡ n → m ≤ n
  ≤-step′ : ∀ {k} → m ≤ k → suc k ≡ n → m ≤ n

-- Strict inequality.

_<_ : ℕ → ℕ → Set
m < n = suc m ≤ n

-- Some abbreviations.

≤-refl : ∀ {n} → n ≤ n
≤-refl = ≤-refl′ (refl _)

≤-step : ∀ {m n} → m ≤ n → m ≤ suc n
≤-step m≤n = ≤-step′ m≤n (refl _)

-- _≤_ is transitive.

≤-trans : ∀ {m n o} → m ≤ n → n ≤ o → m ≤ o
≤-trans p (≤-refl′ eq)   = subst (_ ≤_) eq p
≤-trans p (≤-step′ q eq) = ≤-step′ (≤-trans p q) eq

-- "Equational" reasoning combinators.

infix  -1 finally-≤ _∎≤
infixr -2 step-≤ step-≡≤ _≡⟨⟩≤_ step-< _<⟨⟩_

_∎≤ : ∀ n → n ≤ n
_ ∎≤ = ≤-refl

-- For an explanation of why step-≤, step-≡≤ and step-< are defined in
-- this way, see Equality.step-≡.

step-≤ : ∀ m {n o} → n ≤ o → m ≤ n → m ≤ o
step-≤ _ n≤o m≤n = ≤-trans m≤n n≤o

syntax step-≤ m n≤o m≤n = m ≤⟨ m≤n ⟩ n≤o

step-≡≤ : ∀ m {n o} → n ≤ o → m ≡ n → m ≤ o
step-≡≤ _ n≤o m≡n = subst (_≤ _) (sym m≡n) n≤o

syntax step-≡≤ m n≤o m≡n = m ≡⟨ m≡n ⟩≤ n≤o

_≡⟨⟩≤_ : ∀ m {n} → m ≤ n → m ≤ n
_ ≡⟨⟩≤ m≤n = m≤n

finally-≤ : ∀ m n → m ≤ n → m ≤ n
finally-≤ _ _ m≤n = m≤n

syntax finally-≤ m n m≤n = m ≤⟨ m≤n ⟩∎ n ∎≤

step-< : ∀ m {n o} → n ≤ o → m < n → m ≤ o
step-< m {n} {o} n≤o m<n =
  m      ≤⟨ ≤-step ≤-refl ⟩
  suc m  ≤⟨ m<n ⟩
  n      ≤⟨ n≤o ⟩∎
  o      ∎≤

syntax step-< m n≤o m<n = m <⟨ m<n ⟩ n≤o

_<⟨⟩_ : ∀ m {n} → m < n → m ≤ n
_<⟨⟩_ m {n} m<n =
  m      <⟨ ≤-refl ⟩
  suc m  ≤⟨ m<n ⟩∎
  n      ∎≤

-- Some simple lemmas.

zero≤ : ∀ n → zero ≤ n
zero≤ zero    = ≤-refl
zero≤ (suc n) = ≤-step (zero≤ n)

suc≤suc : ∀ {m n} → m ≤ n → suc m ≤ suc n
suc≤suc (≤-refl′ eq)     = ≤-refl′ (cong suc eq)
suc≤suc (≤-step′ m≤n eq) = ≤-step′ (suc≤suc m≤n) (cong suc eq)

suc≤suc⁻¹ : ∀ {m n} → suc m ≤ suc n → m ≤ n
suc≤suc⁻¹ (≤-refl′ eq)   = ≤-refl′ (cancel-suc eq)
suc≤suc⁻¹ (≤-step′ p eq) =
  ≤-trans (≤-step ≤-refl) (subst (_ ≤_) (cancel-suc eq) p)

m≤m+n : ∀ m n → m ≤ m + n
m≤m+n zero    n = zero≤ n
m≤m+n (suc m) n = suc≤suc (m≤m+n m n)

m≤n+m : ∀ m n → m ≤ n + m
m≤n+m m zero    = ≤-refl
m≤n+m m (suc n) = ≤-step (m≤n+m m n)

-- A decision procedure for _≤_.

_≤?_ : Decidable _≤_
zero  ≤? n     = inj₁ (zero≤ n)
suc m ≤? zero  = inj₂ λ { (≤-refl′ eq)   → 0≢+ (sym eq)
                        ; (≤-step′ _ eq) → 0≢+ (sym eq)
                        }
suc m ≤? suc n = ⊎-map suc≤suc (λ m≰n → m≰n ∘ suc≤suc⁻¹) (m ≤? n)

-- If m is not smaller than or equal to n, then n is strictly smaller
-- than m.

≰→> : ∀ {m n} → ¬ m ≤ n → n < m
≰→> {zero}  {n}     p = ⊥-elim (p (zero≤ n))
≰→> {suc m} {zero}  p = suc≤suc (zero≤ m)
≰→> {suc m} {suc n} p = suc≤suc (≰→> (p ∘ suc≤suc))

-- If m is not smaller than or equal to n, then n is smaller than or
-- equal to m.

≰→≥ : ∀ {m n} → ¬ m ≤ n → n ≤ m
≰→≥ p = ≤-trans (≤-step ≤-refl) (≰→> p)

-- If m is less than or equal to n, but not equal to n, then m is
-- strictly less than n.

≤≢→< : ∀ {m n} → m ≤ n → m ≢ n → m < n
≤≢→< (≤-refl′ eq)     m≢m   = ⊥-elim (m≢m eq)
≤≢→< (≤-step′ m≤n eq) m≢1+n = subst (_ <_) eq (suc≤suc m≤n)

-- _≤_ is total.

total : ∀ m n → m ≤ n ⊎ n ≤ m
total m n = ⊎-map id ≰→≥ (m ≤? n)

-- A variant of total.

≤⊎> : ∀ m n → m ≤ n ⊎ n < m
≤⊎> m n = ⊎-map id ≰→> (m ≤? n)

-- A number is not strictly greater than a smaller (strictly or not)
-- number.

+≮ : ∀ m {n} → ¬ m + n < n
+≮ m {n}     (≤-refl′ q)           = ≢1+ n (n            ≡⟨ sym q ⟩
                                            suc (m + n)  ≡⟨ cong suc (+-comm m) ⟩∎
                                            suc (n + m)  ∎)
+≮ m {zero}  (≤-step′ {k = k} p q) = 0≢+ (0      ≡⟨ sym q ⟩∎
                                          suc k  ∎)
+≮ m {suc n} (≤-step′ {k = k} p q) = +≮ m {n} (suc m + n  ≡⟨ suc+≡+suc m ⟩≤
                                               m + suc n  <⟨ p ⟩
                                               k          ≡⟨ cancel-suc q ⟩≤
                                               n          ∎≤)

-- _<_ is irreflexive.

<-irreflexive : ∀ {n} → ¬ n < n
<-irreflexive = +≮ 0

-- Antisymmetry.

≤-antisymmetric : ∀ {m n} → m ≤ n → n ≤ m → m ≡ n
≤-antisymmetric         (≤-refl′ q₁)             _                        = q₁
≤-antisymmetric         _                        (≤-refl′ q₂)             = sym q₂
≤-antisymmetric {m} {n} (≤-step′ {k = k₁} p₁ q₁) (≤-step′ {k = k₂} p₂ q₂) =
  ⊥-elim (<-irreflexive (
    suc k₁  ≡⟨ q₁ ⟩≤
    n       ≤⟨ p₂ ⟩
    k₂      <⟨⟩
    suc k₂  ≡⟨ q₂ ⟩≤
    m       ≤⟨ p₁ ⟩
    k₁      ∎≤))

-- _+_ is monotone.

infixl 6 _+-mono_

_+-mono_ : ∀ {m₁ m₂ n₁ n₂} → m₁ ≤ m₂ → n₁ ≤ n₂ → m₁ + n₁ ≤ m₂ + n₂
_+-mono_ {m₁} {m₂} {n₁} {n₂} (≤-refl′ eq) q =
  m₁ + n₁  ≡⟨ cong (_+ _) eq ⟩≤
  m₂ + n₁  ≤⟨ lemma m₂ q ⟩∎
  m₂ + n₂  ∎≤
  where
  lemma : ∀ m {n k} → n ≤ k → m + n ≤ m + k
  lemma zero    p = p
  lemma (suc m) p = suc≤suc (lemma m p)
_+-mono_ {m₁} {m₂} {n₁} {n₂} (≤-step′ {k = k} p eq) q =
  m₁ + n₁     ≤⟨ p +-mono q ⟩
  k + n₂      ≤⟨ ≤-step (_ ∎≤) ⟩
  suc k + n₂  ≡⟨ cong (_+ _) eq ⟩≤
  m₂ + n₂     ∎≤


==> anc/equality/src/Preimage.agda <==
------------------------------------------------------------------------
-- Preimages
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Partly based on Voevodsky's work on so-called univalent
-- foundations.

open import Equality

module Preimage
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq as Bijection hiding (id; _∘_)
open Derived-definitions-and-properties eq
open import H-level eq as H-level
open import Injection eq hiding (id; _∘_)
open import Logical-equivalence using (module _⇔_)
open import Prelude
open import Surjection eq hiding (id; _∘_)

-- The preimage of y under f is denoted by f ⁻¹ y.

infix 5 _⁻¹_

_⁻¹_ : ∀ {a b} {A : Set a} {B : Set b} → (A → B) → B → Set (a ⊔ b)
f ⁻¹ y = ∃ λ x → f x ≡ y

-- Preimages under the identity function are contractible. (Note that
-- Singleton x is equal to id ⁻¹ x.)

id⁻¹-contractible : ∀ {a} {A : Set a} (y : A) →
                    Contractible (id ⁻¹ y)
id⁻¹-contractible = singleton-contractible

-- _⁻¹_ respects extensional equality of functions.

respects-extensional-equality :
  ∀ {a b} {A : Set a} {B : Set b} {f g : A → B} {y} →
  (∀ x → f x ≡ g x) → (f ⁻¹ y) ↔ (g ⁻¹ y)
respects-extensional-equality {f = f} {g} {y} f≡g = record
  { surjection = record
    { logical-equivalence = record
      { to   = to′
      ; from = from′
      }
    ; right-inverse-of = right-inverse-of
    }
  ; left-inverse-of = left-inverse-of
  }
  where
  to′ : f ⁻¹ y → g ⁻¹ y
  to′ (x , fx≡y) = x , (
    g x  ≡⟨ sym $ f≡g x ⟩
    f x  ≡⟨ fx≡y ⟩∎
    y    ∎)

  from′ : g ⁻¹ y → f ⁻¹ y
  from′ (x , gx≡y) = x , (
    f x  ≡⟨ f≡g x ⟩
    g x  ≡⟨ gx≡y ⟩∎
    y    ∎)

  abstract
    right-inverse-of : ∀ p → to′ (from′ p) ≡ p
    right-inverse-of = λ g⁻¹y → cong (_,_ (proj₁ g⁻¹y)) (
      let p = f≡g (proj₁ g⁻¹y); q = proj₂ g⁻¹y in
      trans (sym p) (trans p q)  ≡⟨ sym $ trans-assoc _ _ _ ⟩
      trans (trans (sym p) p) q  ≡⟨ cong (λ p → trans p q) (trans-symˡ _) ⟩
      trans (refl _) q           ≡⟨ trans-reflˡ _ ⟩∎
      q                          ∎)

    left-inverse-of : ∀ p → from′ (to′ p) ≡ p
    left-inverse-of = λ f⁻¹y → cong (_,_ (proj₁ f⁻¹y))
      let p = f≡g (proj₁ f⁻¹y); q = proj₂ f⁻¹y in
      trans p (trans (sym p) q)  ≡⟨ sym $ trans-assoc _ _ _ ⟩
      trans (trans p (sym p)) q  ≡⟨ cong (λ p → trans p q) (trans-symʳ _) ⟩
      trans (refl _) q           ≡⟨ trans-reflˡ _ ⟩∎
      q                          ∎

-- Split surjections can be lifted to preimages.

lift-surjection :
  ∀ {a b} {A : Set a} {B : Set b} (A↠B : A ↠ B) → let open _↠_ A↠B in
  ∀ {y} → (from ∘ to ⁻¹ y) ↠ (from ⁻¹ y)
lift-surjection {A = A} {B} A↠B {y} = record
  { logical-equivalence = record
    { to   = drop-∘
    ; from = add-∘
    }
  ; right-inverse-of = right-inv
  }
  where
  open _↠_ A↠B

  -- Given a preimage under (f ∘ g) a preimage under f can be
  -- constructed.

  drop-∘ : (from ∘ to) ⁻¹ y → from ⁻¹ y
  drop-∘ = Σ-map to id

  -- If f is a left inverse of g then the other direction also
  -- holds.

  abstract
    add-∘-lemma : ∀ {x} → from x ≡ y → from (to (from x)) ≡ y
    add-∘-lemma {x} from-x≡y =
      from (to (from x))  ≡⟨ cong from (right-inverse-of x) ⟩
      from x              ≡⟨ from-x≡y ⟩∎
      y                   ∎

  add-∘ : from ⁻¹ y → (from ∘ to) ⁻¹ y
  add-∘ (x , from-x≡y) = (from x , add-∘-lemma from-x≡y)

  abstract

    -- add-∘ is a right inverse of drop-∘.

    right-inv : (from⁻¹y : from ⁻¹ y) → drop-∘ (add-∘ from⁻¹y) ≡ from⁻¹y
    right-inv (x , from-x≡y) =
        (to (from x) , trans (cong from (right-inverse-of x)) from-x≡y)  ≡⟨ sym $ lemma (right-inverse-of x) from-x≡y ⟩∎
        (x           , from-x≡y)                                         ∎
      where
      lemma : ∀ {x y z} {f : B → A}
              (y≡x : y ≡ x) (p : f x ≡ z) →
              _≡_ {A = f ⁻¹ z} (x , p) (y , trans (cong f y≡x) p)
      lemma {z = z} {f} = elim
        (λ {y x} y≡x → (p : f x ≡ z) →
           _≡_ {A = f ⁻¹ z} (x , p) (y , trans (cong f y≡x) p))
        (λ x p → cong (_,_ x) (
           p                          ≡⟨ sym $ trans-reflˡ _ ⟩
           trans (refl (f x)) p       ≡⟨ cong (λ q → trans q p) (sym (cong-refl f)) ⟩∎
           trans (cong f (refl x)) p  ∎))

-- A consequence of the lemmas above is that preimages under a
-- bijection are contractible.

bijection⁻¹-contractible :
  ∀ {a b} {A : Set a} {B : Set b} (A↔B : A ↔ B) → let open _↔_ A↔B in
  ∀ y → Contractible (to ⁻¹ y)
bijection⁻¹-contractible A↔B =
  H-level.respects-surjection surj 0 ∘ id⁻¹-contractible
  where
  open _↔_ (Bijection.inverse A↔B)

  surj : ∀ {y} → id ⁻¹ y ↠ from ⁻¹ y
  surj {y} =
    id ⁻¹ y         ↠⟨ _↔_.surjection $
                         respects-extensional-equality (sym ∘ left-inverse-of) ⟩
    from ∘ to ⁻¹ y  ↠⟨ lift-surjection surjection ⟩□
    from ⁻¹ y       □

abstract

  -- Preimages under an injection into a set are propositional.

  injection⁻¹-propositional :
    ∀ {a b} {A : Set a} {B : Set b} (A↣B : A ↣ B) → let open _↣_ A↣B in
    Is-set B →
    ∀ y → Is-proposition (to ⁻¹ y)
  injection⁻¹-propositional A↣B B-set y =
    _⇔_.from propositional⇔irrelevant λ { (x₁ , tox₁≡y) (x₂ , tox₂≡y) →
      Σ-≡,≡→≡ (injective (to x₁  ≡⟨ tox₁≡y ⟩
                          y      ≡⟨ sym tox₂≡y ⟩∎
                          to x₂  ∎))
              (subst (λ x → to x ≡ y)
                     (injective (trans tox₁≡y (sym tox₂≡y)))
                     tox₁≡y                                   ≡⟨ _⇔_.to set⇔UIP B-set _ _ ⟩∎
               tox₂≡y                                         ∎) }
    where
    open _↣_ A↣B


==> anc/equality/src/Prelude.agda <==
------------------------------------------------------------------------
-- A small prelude
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Note that parts of Agda's standard library make use of the K rule.

module Prelude where

------------------------------------------------------------------------
-- Support for universe polymorphism

-- Universe levels.

open import Agda.Primitive public using (Level; _⊔_; lzero; lsuc)

-- Lifting.

record ↑ {a} ℓ (A : Set a) : Set (a ⊔ ℓ) where
  constructor lift
  field lower : A

open ↑ public

------------------------------------------------------------------------
-- The unit type

-- A variant of the unit type with η-equality.

open import Agda.Builtin.Unit public using (⊤; tt)

-- A variant without η-equality.

data Unit : Set where
  unit : Unit

------------------------------------------------------------------------
-- The empty type

data ⊥ {ℓ} : Set ℓ where

⊥-elim : ∀ {w ℓ} {Whatever : Set w} → ⊥ {ℓ = ℓ} → Whatever
⊥-elim ()

-- A version of the empty type that is not universe-polymorphic.

⊥₀ : Set
⊥₀ = ⊥

-- Negation.

infix 3 ¬_

¬_ : ∀ {ℓ} → Set ℓ → Set ℓ
¬ P = P → ⊥₀

------------------------------------------------------------------------
-- Natural numbers

open import Agda.Builtin.Nat public
  using (zero; suc; _+_; _*_)
  renaming (Nat to ℕ; _-_ to _∸_)

-- Dependent eliminator.

ℕ-rec : ∀ {p} {P : ℕ → Set p} →
        P 0 → (∀ n → P n → P (suc n)) → ∀ n → P n
ℕ-rec z s zero    = z
ℕ-rec z s (suc n) = s n (ℕ-rec z s n)

-- Exponentiation.

infixr 8 _^_

_^_ : ℕ → ℕ → ℕ
m ^ zero  = 1
m ^ suc n = m * m ^ n

-- Factorial.

infix 9 _!

_! : ℕ → ℕ
zero  ! = 1
suc n ! = suc n * n !

-- Translation from natural numbers to levels.

# : ℕ → Level
# zero    = lzero
# (suc n) = lsuc (# n)

------------------------------------------------------------------------
-- Combinators defined using only abstraction and application

infixr 9 _∘_
infixl 1 _on_
infixr 0 _$_

-- The identity function.

id : ∀ {a} {A : Set a} → A → A
id x = x

-- Composition.

_∘_ : ∀ {a b c}
        {A : Set a} {B : A → Set b} {C : {x : A} → B x → Set c} →
      (∀ {x} (y : B x) → C y) → (g : (x : A) → B x) →
      ((x : A) → C (g x))
f ∘ g = λ x → f (g x)

-- Application.

_$_ : ∀ {a b} {A : Set a} {B : A → Set b} →
      ((x : A) → B x) → ((x : A) → B x)
f $ x = f x

-- Constant functions.

const : ∀ {a b} {A : Set a} {B : Set b} → A → (B → A)
const x = λ _ → x

{-# DISPLAY const x y = x #-}

-- Flips the first two arguments.

flip : ∀ {a b c} {A : Set a} {B : Set b} {C : A → B → Set c} →
       ((x : A) (y : B) → C x y) → ((y : B) (x : A) → C x y)
flip f = λ x y → f y x

-- A map function for Π A (for arbitrary A).

Π-map :
  ∀ {a b c} {A : Set a} {B : A → Set b} {C : (x : A) → B x → Set c} →
  (∀ {x} (y : B x) → C x y) →
  (f : (x : A) → B x) → ((x : A) → C x (f x))
Π-map g f = λ x → g (f x)

-- Applies the unary function to each argument and combines the
-- results using the binary function.

_on_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
       (B → B → C) → (A → B) → (A → A → C)
_*_ on f = λ x y → f x * f y

-- A term's type.

Type-of : ∀ {a} {A : Set a} → A → Set a
Type-of {A = A} _ = A

-- Type signatures.

infix 0 type-signature

type-signature : ∀ {a} (A : Set a) → A → A
type-signature _ a = a

syntax type-signature A a = a ⦂ A

-- Case expressions (to be used with pattern-matching lambdas).

infix 0 case_return_of_ case_of_

case_return_of_ :
  ∀ {a b} {A : Set a}
  (x : A) (B : A → Set b) → ((x : A) → B x) → B x
case x return B of f = f x

case_of_ : ∀ {a b} {A : Set a} {B : Set b} → A → (A → B) → B
case x of f = case x return _ of f

------------------------------------------------------------------------
-- Σ-types

infixr 4 _,_
infixr 2 _×_

record Σ {a b} (A : Set a) (B : A → Set b) : Set (a ⊔ b) where
  constructor _,_
  field
    proj₁ : A
    proj₂ : B proj₁

open Σ public

-- A variant where the first argument is implicit.

∃ : ∀ {a b} {A : Set a} → (A → Set b) → Set (a ⊔ b)
∃ = Σ _

-- Binary products.

_×_ : ∀ {a b} (A : Set a) (B : Set b) → Set (a ⊔ b)
A × B = Σ A (const B)

-- A map function.

Σ-map : ∀ {a b p q}
          {A : Set a} {B : Set b} {P : A → Set p} {Q : B → Set q} →
        (f : A → B) → (∀ {x} → P x → Q (f x)) →
        Σ A P → Σ B Q
Σ-map f g = λ p → (f (proj₁ p) , g (proj₂ p))

-- Zip.

Σ-zip : ∀ {a b c p q r}
          {A : Set a} {B : Set b} {C : Set c}
          {P : A → Set p} {Q : B → Set q} {R : C → Set r} →
        (f : A → B → C) → (∀ {x y} → P x → Q y → R (f x y)) →
        Σ A P → Σ B Q → Σ C R
Σ-zip f g = λ p q → (f (proj₁ p) (proj₁ q) , g (proj₂ p) (proj₂ q))

-- Curry and uncurry.

curry : ∀ {a b c} {A : Set a} {B : A → Set b} {C : Σ A B → Set c} →
        ((p : Σ A B) → C p) →
        ((x : A) (y : B x) → C (x , y))
curry f x y = f (x , y)

uncurry : ∀ {a b c} {A : Set a} {B : A → Set b} {C : Σ A B → Set c} →
          ((x : A) (y : B x) → C (x , y)) →
          ((p : Σ A B) → C p)
uncurry f (x , y) = f x y

------------------------------------------------------------------------
-- W-types

data W {a b} (A : Set a) (B : A → Set b) : Set (a ⊔ b) where
  sup : (x : A) (f : B x → W A B) → W A B

-- Projections.

head : ∀ {a b} {A : Set a} {B : A → Set b} →
       W A B → A
head (sup x f) = x

tail : ∀ {a b} {A : Set a} {B : A → Set b} →
       (x : W A B) → B (head x) → W A B
tail (sup x f) = f

-- If B is always inhabited, then W A B is empty.

abstract

  inhabited⇒W-empty : ∀ {a b} {A : Set a} {B : A → Set b} →
                      (∀ x → B x) → ¬ W A B
  inhabited⇒W-empty b (sup x f) = inhabited⇒W-empty b (f (b x))

------------------------------------------------------------------------
-- Support for coinduction

open import Agda.Builtin.Size public
  using (Size; Size<_)
  renaming (SizeU to Size-universe; ↑_ to ssuc; ω to ∞)

------------------------------------------------------------------------
-- Binary sums

infixr 1 _⊎_

data _⊎_ {a b} (A : Set a) (B : Set b) : Set (a ⊔ b) where
  inj₁ : (x : A) → A ⊎ B
  inj₂ : (y : B) → A ⊎ B

-- Eliminator for binary sums.

[_,_] : ∀ {a b c} {A : Set a} {B : Set b} {C : A ⊎ B → Set c} →
        ((x : A) → C (inj₁ x)) → ((x : B) → C (inj₂ x)) →
        ((x : A ⊎ B) → C x)
[ f , g ] (inj₁ x) = f x
[ f , g ] (inj₂ y) = g y

-- A generalisation of if-then-else.

infix 5 if_then_else_

if_then_else_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
                A ⊎ B → C → C → C
if x then t else f = [ const t , const f ] x

-- A map function.

⊎-map : ∀ {a₁ a₂ b₁ b₂}
          {A₁ : Set a₁} {A₂ : Set a₂} {B₁ : Set b₁} {B₂ : Set b₂} →
        (A₁ → A₂) → (B₁ → B₂) → A₁ ⊎ B₁ → A₂ ⊎ B₂
⊎-map f g = [ inj₁ ∘ f , inj₂ ∘ g ]

-- The function from-⊎ is a safe analogue of fromJust. For an example
-- of how from-⊎ can be used, see
-- Quotient.equivalence-but-not-strong-equivalence.

From-⊎ : ∀ {ℓ} {A B : Set ℓ} → A ⊎ B → Set ℓ
From-⊎ {A = A} (inj₁ _) = A
From-⊎ {B = B} (inj₂ _) = B

from-⊎ : ∀ {ℓ} {A B : Set ℓ} (x : A ⊎ B) → From-⊎ x
from-⊎ (inj₁ x) = x
from-⊎ (inj₂ y) = y

-- A special case of binary sums: decided predicates.

Dec : ∀ {p} → Set p → Set p
Dec P = P ⊎ ¬ P

pattern yes p = inj₁ p
pattern no  p = inj₂ p

-- Decidable relations.

Decidable : ∀ {a b ℓ} {A : Set a} {B : Set b} →
            (A → B → Set ℓ) → Set (a ⊔ b ⊔ ℓ)
Decidable _∼_ = ∀ x y → Dec (x ∼ y)

-- Exclusive or.

infixr 1 _Xor_

_Xor_ : ∀ {a b} → Set a → Set b → Set (a ⊔ b)
A Xor B = (A × ¬ B) ⊎ (¬ A × B)

-- Maybe.

Maybe : ∀ {a} → Set a → Set a
Maybe A = ⊤ ⊎ A

pattern nothing = inj₁ tt
pattern just x  = inj₂ x

------------------------------------------------------------------------
-- Booleans

-- Booleans.

Bool : Set
Bool = ⊤ ⊎ ⊤

pattern true  = inj₁ tt
pattern false = inj₂ tt

-- Not.

not : Bool → Bool
not b = if b then false else true

-- And.

infixr 6 _∧_

_∧_ : Bool → Bool → Bool
b₁ ∧ b₂ = if b₁ then b₂ else false

-- Or.

infixr 5 _∨_

_∨_ : Bool → Bool → Bool
b₁ ∨ b₂ = if b₁ then true else b₂

-- The truth predicate T is only inhabited when its argument is true.

T : Bool → Set
T b = if b then ⊤ else ⊥

------------------------------------------------------------------------
-- Lists

open import Agda.Builtin.List public using (List; []; _∷_)

------------------------------------------------------------------------
-- Finite sets

Fin : ℕ → Set
Fin zero    = ⊥
Fin (suc n) = ⊤ ⊎ Fin n

pattern fzero  = inj₁ tt
pattern fsuc i = inj₂ i

------------------------------------------------------------------------
-- Vectors

Vec : ∀ {a} → Set a → ℕ → Set a
Vec A zero    = ↑ _ ⊤
Vec A (suc n) = A × Vec A n

------------------------------------------------------------------------
-- Some relation combinators

-- Combines two relations into a relation on functions.

_→-rel_ : ∀ {a b c d ℓ}
            {A : Set a} {B : Set b} {C : Set c} {D : Set d} →
          (A → C → Set ℓ) → (B → D → Set ℓ) →
          (A → B) → (C → D) → Set (a ⊔ c ⊔ ℓ)
(P →-rel Q) f g = ∀ x y → P x y → Q (f x) (g y)

-- Combines two relations into a relation on products.

_×-rel_ : ∀ {a b c d ℓ}
            {A : Set a} {B : Set b} {C : Set c} {D : Set d} →
          (A → C → Set ℓ) → (B → D → Set ℓ) → A × B → C × D → Set ℓ
(P ×-rel Q) (x , u) (y , v) = P x y × Q u v

-- Combines two relations into a relation on sums.

_⊎-rel_ : ∀ {a b c d ℓ}
            {A : Set a} {B : Set b} {C : Set c} {D : Set d} →
          (A → C → Set ℓ) → (B → D → Set ℓ) → A ⊎ B → C ⊎ D → Set ℓ
(P ⊎-rel Q) (inj₁ x) (inj₁ y) = P x y
(P ⊎-rel Q) (inj₁ x) (inj₂ v) = ⊥
(P ⊎-rel Q) (inj₂ u) (inj₁ y) = ⊥
(P ⊎-rel Q) (inj₂ u) (inj₂ v) = Q u v


==> anc/equality/src/Quotient.agda <==
------------------------------------------------------------------------
-- Quotients
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Partly based on the presentation of quotients in the HoTT book.
-- Perhaps that presentation is partly based on work by Voevodsky.

-- The generalisation from propositional equivalence relations to
-- "strong" equivalence relations is my own. In light of the results
-- below I see little use for this generalisation…

open import Equality

module Quotient {r} (eq : ∀ {a p} → Equality-with-J a p r) where

open import Logical-equivalence using (_⇔_)
open import Prelude

open import Bijection eq as Bij using (_↔_)
open import Bool eq
private
  module D = Derived-definitions-and-properties eq
  open D hiding (elim)
open import Equality.Decidable-UIP eq using (Constant)
open import Equality.Decision-procedures eq
import Equality.Groupoid eq as EG
open import Equivalence eq as Eq using (_≃_)
open import Fin eq
open import Function-universe eq as F hiding (_∘_)
open import Groupoid
open import H-level eq as H-level
open import H-level.Closure eq
open import H-level.Truncation eq as Trunc hiding (rec)
open import Nat eq as Nat
open import Univalence-axiom eq

------------------------------------------------------------------------
-- Equivalence relations

-- The definition of an equivalence relation.

record Is-equivalence-relation
         {a r} {A : Set a} (R : A → A → Set r) : Set (a ⊔ r) where
  field
    reflexive  : ∀ {x} → R x x
    symmetric  : ∀ {x y} → R x y → R y x
    transitive : ∀ {x y z} → R x y → R y z → R x z

------------------------------------------------------------------------
-- Strong equivalence relations

-- A strengthening of the concept of "equivalence relation".

Strong-equivalence : ∀ {a r} {A : Set a} →
                     (A → A → Set r) → Set (a ⊔ lsuc r)
Strong-equivalence R = ∀ {x y} → R x y ≃ (R x ≡ R y)

-- Strong equivalence relations are equivalence relations.

strong-equivalence⇒equivalence :
  ∀ {a r} {A : Set a} {R : A → A → Set r} →
  Strong-equivalence R →
  Is-equivalence-relation R
strong-equivalence⇒equivalence {R = R} strong-equivalence = record
  { reflexive = λ {x} →
                 $⟨ refl (R x) ⟩
      R x ≡ R x  ↝⟨ _≃_.from strong-equivalence ⟩□
      R x x      □
  ; symmetric = λ {x y} →
      R x y      ↝⟨ _≃_.to strong-equivalence ⟩
      R x ≡ R y  ↝⟨ sym ⟩
      R y ≡ R x  ↝⟨ _≃_.from strong-equivalence ⟩□
      R y x      □
  ; transitive = λ {x y z} Rxy Ryz →
     _≃_.from strong-equivalence (
       R x  ≡⟨ _≃_.to strong-equivalence Rxy ⟩
       R y  ≡⟨ _≃_.to strong-equivalence Ryz ⟩∎
       R z  ∎)
  }

-- A relation that is an equivalence relation, and a family of
-- propositions, is a strong equivalence relation (assuming
-- extensionality and univalence).

propositional-equivalence⇒strong-equivalence :
  ∀ {a r} {A : Set a} {R : A → A → Set r} →
  Extensionality (a ⊔ r) (lsuc r) →
  Univalence r →
  Is-equivalence-relation R →
  (∀ x y → Is-proposition (R x y)) →
  Strong-equivalence R
propositional-equivalence⇒strong-equivalence
  {a} {r} {R = R} ext univ R-equiv R-prop {x = x} {y = y} =

  Eq.↔⇒≃ (record
    { surjection = record
      { logical-equivalence = record
        { to = λ Rxy → lower-extensionality r lzero ext λ z →
                 ≃⇒≡ univ $
                 _↔_.to (Eq.⇔↔≃ (lower-extensionality a _ ext)
                                (R-prop x z) (R-prop y z))
                 (R x z  ↝⟨ record { to   = transitive (symmetric Rxy)
                                   ; from = transitive Rxy
                                   } ⟩□
                  R y z  □)
        ; from = λ Rx≡Ry →        $⟨ reflexive ⟩
                           R y y  ↝⟨ subst (_$ y) (sym Rx≡Ry) ⟩□
                           R x y  □
        }
      ; right-inverse-of = λ _ →
          _⇔_.to propositional⇔irrelevant
            (H-level.respects-surjection
               (_≃_.surjection $ Eq.extensionality-isomorphism
                                   (lower-extensionality r lzero ext))
               1 $
             Π-closure (lower-extensionality r lzero ext) 1 λ z →
             H-level-H-level-≡ˡ
               (lower-extensionality a _ ext)
               univ 0 (R-prop x z))
            _ _
      }
    ; left-inverse-of = λ _ →
        _⇔_.to propositional⇔irrelevant (R-prop x y) _ _
    })
  where
  open Is-equivalence-relation R-equiv

-- _≡_ is a strong equivalence relation (assuming extensionality and
-- univalence).

equality-strong-equivalence :
  ∀ {a} {A : Set a} →
  Extensionality a (lsuc a) →
  Univalence a →
  Strong-equivalence (_≡_ {A = A})
equality-strong-equivalence ext univ {x = x} {y = y} =
  x ≡ y                      ↔⟨ inverse $ Π≡≃≡-↔-≡ (lower-extensionality lzero _ ext) _ _ ⟩
  (∀ z → (z ≡ x) ≃ (z ≡ y))  ↝⟨ (Eq.∀-preserves (lower-extensionality lzero _ ext) λ _ → Eq.↔⇒≃ $
                                 Eq.≃-preserves-bijections (lower-extensionality lzero _ ext)
                                   (Groupoid.⁻¹-bijection (EG.groupoid _))
                                   (Groupoid.⁻¹-bijection (EG.groupoid _))) ⟩
  (∀ z → (x ≡ z) ≃ (y ≡ z))  ↝⟨ (Eq.∀-preserves ext λ _ → inverse $ ≡≃≃ univ) ⟩
  (∀ z → (x ≡ z) ≡ (y ≡ z))  ↝⟨ Eq.extensionality-isomorphism ext ⟩□
  (x ≡_) ≡ (y ≡_)            □

-- If λ (_ _ : ⊤) → Fin n is a strong equivalence relation, then n is
-- equal to n ! (assuming extensionality and univalence).

const-Fin-strong-equivalence⇒≡! :
  Extensionality (# 0) (# 1) →
  Univalence (# 0) →
  ∀ n → Strong-equivalence (λ (_ _ : ⊤) → Fin n) → n ≡ n !
const-Fin-strong-equivalence⇒≡! ext univ n strong-equivalence =
  _⇔_.to isomorphic-same-size (
    Fin n                          ↔⟨ strong-equivalence ⟩
    const (Fin n) ≡ const (Fin n)  ↔⟨ inverse $ Eq.extensionality-isomorphism ext ⟩
    (⊤ → Fin n ≡ Fin n)            ↝⟨ Π-left-identity ⟩
    Fin n ≡ Fin n                  ↝⟨ [Fin≡Fin]↔Fin! (lower-extensionality _ _ ext) univ n ⟩
    Fin (n !)                      □)

-- Thus there is at least one equivalence relation that is not a
-- strong equivalence relation (assuming extensionality and
-- univalence).

equivalence-but-not-strong-equivalence :
  Extensionality (# 0) (# 1) →
  Univalence (# 0) →
  ∃ λ (A : Set) →
  ∃ λ (R : A → A → Set) →
    (∀ {x} → R x x) ×
    (∀ {x y} → R x y → R y x) ×
    (∀ {x y z} → R x y → R y z → R x z) ×
    ¬ Strong-equivalence R
equivalence-but-not-strong-equivalence ext univ =
  A , R , rfl , sm , trns , not-strong-equivalence
  where
  A : Set
  A = ⊤

  R : A → A → Set
  R _ _ = Fin 3

  rfl : ∀ {x} → R x x
  rfl = fzero

  sm : ∀ {x y} → R x y → R y x
  sm _ = fzero

  trns : ∀ {x y z} → R x y → R y z → R x z
  trns _ _ = fzero

  not-strong-equivalence : ¬ Strong-equivalence R
  not-strong-equivalence =
    Strong-equivalence R  ↝⟨ const-Fin-strong-equivalence⇒≡! ext univ 3 ⟩
    3 ≡ 3 !               ↝⟨ from-⊎ (3 Nat.≟ (3 !)) ⟩□
    ⊥                     □

-- On the other hand, if n is 2, then λ (_ _ : ⊤) → Fin n is a strong
-- equivalence relation (assuming extensionality and univalence).

const-Fin-2-strong-equivalence :
  Extensionality (# 0) (# 1) →
  Univalence (# 0) →
  Strong-equivalence (λ (_ _ : ⊤) → Fin 2)
const-Fin-2-strong-equivalence ext univ =
  Fin 2                          ↔⟨ inverse $ [Fin≡Fin]↔Fin! (lower-extensionality _ _ ext) univ 2 ⟩
  Fin 2 ≡ Fin 2                  ↔⟨ inverse Π-left-identity ⟩
  (⊤ → Fin 2 ≡ Fin 2)            ↝⟨ Eq.extensionality-isomorphism ext ⟩□
  const (Fin 2) ≡ const (Fin 2)  □

-- Thus there is at least one example of a strong equivalence relation
-- that is neither propositional nor the identity type (assuming
-- extensionality and univalence).

strong-equivalence-that-is-neither-propositional-nor-≡ :
  Extensionality (# 0) (# 1) →
  Univalence (# 0) →
  ∃ λ (A : Set) →
  ∃ λ (R : A → A → Set) →
    Strong-equivalence R ×
    ¬ (∀ x y → Is-proposition (R x y)) ×
    ¬ (∀ x y → R x y ≃ (x ≡ y))
strong-equivalence-that-is-neither-propositional-nor-≡ ext univ =
  ⊤ , (λ _ _ → Fin 2) , const-Fin-2-strong-equivalence ext univ ,
  (λ is-prop →                   $⟨ is-prop _ _ ⟩
     Is-proposition (⊤ ⊎ ⊤ ⊎ ⊥)  ↝⟨ H-level.respects-surjection (_↔_.surjection $ inverse Bool↔Fin2) 1 ⟩
     Is-proposition Bool         ↝⟨ ¬-Bool-propositional ⟩□
     ⊥                           □) ,
  (λ ≃≡ → let eq = ≃≡ tt tt in
     ⊎.inj₁≢inj₂ (
       fzero                                 ≡⟨ sym $ _≃_.left-inverse-of eq _ ⟩
       _≃_.from eq (_≃_.to eq fzero)         ≡⟨ cong (_≃_.from eq) $
                                                _⇔_.to propositional⇔irrelevant
                                                  (mono (zero≤ 2) ⊤-contractible _ _)
                                                  _ _ ⟩
       _≃_.from eq (_≃_.to eq (fsuc fzero))  ≡⟨ _≃_.left-inverse-of eq _ ⟩∎
       fsuc fzero                            ∎))

-- It is not in general the case that, if R is a strong equivalence
-- relation, then R on f is a strong equivalence relation (assuming
-- extensionality and univalence).

strong-equivalence-not-closed-under-on :
  Extensionality (# 1) (# 2) →
  Univalence (# 1) →
  Univalence (# 0) →
  ∃ λ (A : Set₁) →
  ∃ λ (B : Set₁) →
  ∃ λ (R : A → A → Set₁) →
  ∃ λ (f : B → A) →
    Strong-equivalence R ×
    ¬ Strong-equivalence (R on f)
strong-equivalence-not-closed-under-on ext univ₁ univ₀ =
  Set , ↑ _ ⊤ , _≡_ , const (Fin 3) ,
  equality-strong-equivalence ext univ₁ ,
  not-strong-equivalence
  where
  not-strong-equivalence : ¬ Strong-equivalence (_≡_ on const (Fin 3))
  not-strong-equivalence strong-equivalence = contradiction
    where
    3!≡3!! = _⇔_.to isomorphic-same-size (
      Fin (3 !)                                      ↝⟨ inverse $ [Fin≡Fin]↔Fin! (lower-extensionality _ _ ext) univ₀ 3 ⟩
      Fin 3 ≡ Fin 3                                  ↔⟨ strong-equivalence ⟩
      const (Fin 3 ≡ Fin 3) ≡ const (Fin 3 ≡ Fin 3)  ↔⟨ inverse $ Eq.extensionality-isomorphism ext ⟩
      (↑ _ ⊤ → (Fin 3 ≡ Fin 3) ≡ (Fin 3 ≡ Fin 3))    ↝⟨ →-cong ext Bij.↑↔ F.id ⟩
      (⊤ → (Fin 3 ≡ Fin 3) ≡ (Fin 3 ≡ Fin 3))        ↝⟨ Π-left-identity ⟩
      (Fin 3 ≡ Fin 3) ≡ (Fin 3 ≡ Fin 3)              ↔⟨ ≡-preserves-≃ (lower-extensionality lzero _ ext) univ₁ univ₀
                                                                      (Eq.↔⇒≃ $ [Fin≡Fin]↔Fin! (lower-extensionality _ _ ext) univ₀ 3)
                                                                      (Eq.↔⇒≃ $ [Fin≡Fin]↔Fin! (lower-extensionality _ _ ext) univ₀ 3) ⟩
      Fin (3 !) ≡ Fin (3 !)                          ↝⟨ [Fin≡Fin]↔Fin! (lower-extensionality _ _ ext) univ₀ (3 !) ⟩□
      Fin (3 ! !)                                    □)

    contradiction : ⊥
    contradiction = from-⊎ ((3 !) Nat.≟ (3 ! !)) 3!≡3!!

-- However, Strong-equivalence is closed under _on f when f is an
-- equivalence (assuming extensionality).

strong-equivalence-closed-under-on :
  ∀ {a b r} {A : Set a} {B : Set b} {R : A → A → Set r} →
  Extensionality (a ⊔ b) (lsuc r) →
  (B≃A : B ≃ A) →
  Strong-equivalence R →
  Strong-equivalence (R on _≃_.to B≃A)
strong-equivalence-closed-under-on
  {a} {b} {R = R} ext B≃A strong-equivalence {x} {y} =

  R (f x) (f y)                                  ↝⟨ strong-equivalence ⟩
  R (f x) ≡ R (f y)                              ↝⟨ F.id ⟩
  (λ z → R (f x)    z)  ≡ (λ z → R (f y)    z)   ↝⟨ inverse $ Eq.extensionality-isomorphism
                                                                (lower-extensionality b lzero ext) ⟩
  (∀ z → R (f x)    z   ≡        R (f y)    z)   ↝⟨ (Eq.Π-preserves ext (inverse B≃A) λ z →
                                                     ≡⇒≃ $ cong₂ _≡_ (lemma x z) (lemma y z)) ⟩
  (∀ z → R (f x) (f z)  ≡        R (f y) (f z))  ↝⟨ Eq.extensionality-isomorphism
                                                      (lower-extensionality a lzero ext) ⟩
  (λ z → R (f x) (f z)) ≡ (λ z → R (f y) (f z))  ↝⟨ F.id ⟩□
  (R on f) x ≡ (R on f) y                        □
  where
  f   = _≃_.to   B≃A
  f⁻¹ = _≃_.from B≃A

  lemma = λ x z →
    R (f x) z            ≡⟨ cong (R (f x)) $ sym $ _≃_.right-inverse-of B≃A _ ⟩∎
    R (f x) (f (f⁻¹ z))  ∎

-- Various closure properties related to _×_ and _⊎_ fail to hold for
-- Strong-equivalence (assuming extensionality and univalence).

strong-equivalence-not-closed-under-×-or-⊎ :
  Extensionality (# 0) (# 1) →
  Univalence (# 0) →
  ∃ λ (A : Set) →
  ∃ λ (R₁ : A → A → Set) →
  ∃ λ (R₂ : A → A → Set) →
    Strong-equivalence R₁ ×
    Strong-equivalence R₂ ×
    ¬ Strong-equivalence (λ x y → R₁ x y × R₂ x y) ×
    ¬ Strong-equivalence (λ x y → R₁ x y ⊎ R₂ x y) ×
    ¬ Strong-equivalence (λ x y → R₁ (proj₁ x) (proj₁ y) ×
                                  R₂ (proj₂ x) (proj₂ y)) ×
    ¬ Strong-equivalence (λ x y → R₁ (proj₁ x) (proj₁ y) ⊎
                                  R₂ (proj₂ x) (proj₂ y))
strong-equivalence-not-closed-under-×-or-⊎ ext univ =
  ⊤ , R , R ,
  strong-equivalence , strong-equivalence ,
  not-strong-equivalence  (Fin×Fin↔Fin* 2 2) ,
  not-strong-equivalence  (Fin⊎Fin↔Fin+ 2 2) ,
  not-strong-equivalence′ (Fin×Fin↔Fin* 2 2) ,
  not-strong-equivalence′ (Fin⊎Fin↔Fin+ 2 2)
  where
  R : ⊤ → ⊤ → Set
  R = λ _ _ → Fin 2

  strong-equivalence : Strong-equivalence R
  strong-equivalence =
    proj₁ $ proj₂ $ proj₂ $
      strong-equivalence-that-is-neither-propositional-nor-≡ ext univ

  not-strong-equivalence :
    {B : Set} →
    B ↔ Fin 4 →
    ¬ Strong-equivalence (λ (_ _ : ⊤) → B)
  not-strong-equivalence {B} B↔Fin4 =
    Strong-equivalence (λ _ _ → B)      ↝⟨ (≡⇒↝ _ $ cong Strong-equivalence $ ext λ _ → ext λ _ →
                                            ≃⇒≡ univ $ Eq.↔⇒≃ B↔Fin4) ⟩
    Strong-equivalence (λ _ _ → Fin 4)  ↝⟨ const-Fin-strong-equivalence⇒≡! ext univ 4 ⟩
    4 ≡ 4 !                             ↝⟨ from-⊎ (4 Nat.≟ (4 !)) ⟩□
    ⊥                                   □

  not-strong-equivalence′ :
    {B : Set} →
    B ↔ Fin 4 →
    ¬ Strong-equivalence (λ (_ _ : ⊤ × ⊤) → B)
  not-strong-equivalence′ {B} B↔Fin4 =
    Strong-equivalence (λ (_ _ : ⊤ × ⊤) → B)  ↝⟨ (λ se {_ _} →
        B                                           ↝⟨ se {y = _} ⟩
        const B ≡ const B                           ↝⟨ inverse $ Eq.extensionality-isomorphism ext ⟩
        (⊤ × ⊤ → B ≡ B)                             ↔⟨ →-cong ext ×-right-identity F.id ⟩
        (⊤ → B ≡ B)                                 ↝⟨ Eq.extensionality-isomorphism ext ⟩□
        const B ≡ const B                           □) ⟩
    Strong-equivalence (λ (_ _ : ⊤)     → B)  ↝⟨ not-strong-equivalence B↔Fin4 ⟩□
    ⊥                                         □

-- Is the following a strong equivalence relation?
--
--   R (x , _) (y , _) = x ≡ y
--
-- (This is a combination of equality and the trivial relation, both
-- of which are strong equivalence relations.)
--
-- Answer: No, not in general (assuming extensionality and
-- univalence).

another-negative-result :
  Extensionality (# 1) (# 2) →
  Univalence (# 1) →
  Univalence (# 0) →
  ∃ λ (A : Set₁) →
  ∃ λ (B : Set) →
    ¬ Strong-equivalence {A = A × B} (_≡_ on proj₁)
another-negative-result ext univ₁ univ₀ =
  Set , Fin 2 , not-strong-equivalence
  where
  not-strong-equivalence : ¬ Strong-equivalence (_≡_ on proj₁)
  not-strong-equivalence strong-equivalence = contradiction
    where
    4≡2 = _⇔_.to isomorphic-same-size (
      Fin 4                                                        ↝⟨ inverse $ [Fin→Fin]↔Fin^ (lower-extensionality _ _ ext) 2 2 ⟩
      (Fin 2 → Fin 2)                                              ↝⟨ →-cong (lower-extensionality _ _ ext) F.id $ inverse $
                                                                      [Fin≡Fin]↔Fin! (lower-extensionality _ _ ext) univ₀ 2 ⟩
      (Fin 2 → Fin 2 ≡ Fin 2)                                      ↔⟨ →-cong (lower-extensionality _ lzero ext) F.id $
                                                                      equality-strong-equivalence ext univ₁ ⟩
      (Fin 2 → (λ A → Fin 2 ≡       A) ≡ (λ A → Fin 2 ≡       A))  ↔⟨ →-cong (lower-extensionality _ lzero ext) F.id $ inverse $
                                                                      Eq.extensionality-isomorphism ext ⟩
      (Fin 2 → ∀ A → (Fin 2 ≡       A) ≡       (Fin 2 ≡       A))  ↝⟨ Π-comm ⟩
      (∀ A → Fin 2 → (Fin 2 ≡       A) ≡       (Fin 2 ≡       A))  ↝⟨ inverse currying ⟩
      (∀ A →         (Fin 2 ≡ proj₁ A) ≡       (Fin 2 ≡ proj₁ A))  ↔⟨ Eq.extensionality-isomorphism ext ⟩
      (λ A →          Fin 2 ≡ proj₁ A) ≡ (λ A → Fin 2 ≡ proj₁ A)   ↔⟨ inverse $ strong-equivalence {x = _ , fzero} {y = _ , fzero} ⟩
      Fin 2 ≡ Fin 2                                                ↝⟨ [Fin≡Fin]↔Fin! (lower-extensionality _ _ ext) univ₀ 2 ⟩□
      Fin 2                                                        □)

    contradiction : ⊥
    contradiction = from-⊎ (4 Nat.≟ 2) 4≡2

------------------------------------------------------------------------
-- Quotients

-- Equivalence classes.

_is-equivalence-class-of_ :
  ∀ {a} {A : Set a} →
  (A → Set a) → (A → A → Set a) → Set (lsuc (lsuc a))
_is-equivalence-class-of_ {a} P R =
  ∥ (∃ λ x → R x ≡ P) ∥ 1 (lsuc a)

-- Quotients.

infix 5 _/_

_/_ : ∀ {a} (A : Set a) → (A → A → Set a) → Set (lsuc (lsuc a))
A / R = ∃ λ (P : A → Set _) → P is-equivalence-class-of R

-- Quotienting with equality amounts to the same thing as not
-- quotienting at all (assuming extensionality and univalence).

/≡↔ :
  ∀ {a} {A : Set a} →
  Extensionality (lsuc (lsuc a)) (lsuc a) →
  Univalence a →
  A / _≡_ ↔ A
/≡↔ {A = A} ext univ =
  (∃ λ P → ∥ (∃ λ x → (x ≡_) ≡ P) ∥ 1 _)  ↝⟨ (∃-cong λ _ → ∥∥↔ lzero ext $ _⇔_.from propositional⇔irrelevant irr) ⟩
  (∃ λ P → ∃ λ x → (x ≡_) ≡ P)            ↝⟨ ∃-comm ⟩
  (∃ λ x → ∃ λ P → (x ≡_) ≡ P)            ↝⟨ drop-⊤-right (λ _ → inverse $ _⇔_.to contractible⇔⊤↔ $ other-singleton-contractible _) ⟩□
  A                                       □
  where
  se = equality-strong-equivalence
         (lower-extensionality _ lzero ext) univ

  se-refl :
    ∀ x → _≃_.to se (refl x) ≡ refl (x ≡_)
  se-refl x = _≃_.from-to se (
    sym (_≃_.to (≡⇒↝ _ (cong (_$ x) (refl (x ≡_)))) (sym (refl x)))  ≡⟨ cong (λ p → sym (_≃_.to (≡⇒↝ _ p) (sym (refl x)))) $ cong-refl _ ⟩
    sym (_≃_.to (≡⇒↝ _ (refl (x ≡ x))) (sym (refl x)))               ≡⟨ cong (λ eq → sym (_≃_.to eq (sym (refl x)))) ≡⇒↝-refl ⟩
    sym (sym (refl x))                                               ≡⟨ sym-sym _ ⟩∎
    refl x                                                           ∎)

  lemma :
    {x y : A} (p : (x ≡_) ≡ (y ≡_)) →
    cong _≡_ (subst (_$ x) p (refl x)) ≡ sym p
  lemma {x = x} p =
    cong _≡_ (subst (_$ x) p (refl x))                            ≡⟨ cong (λ p → cong _≡_ (subst (_$ x) p (refl x))) $ sym $
                                                                       _≃_.right-inverse-of se _ ⟩
    cong _≡_ (subst (_$ x) (_≃_.to se (_≃_.from se p)) (refl x))  ≡⟨ D.elim (λ p → cong _≡_ (subst (_$ _) (_≃_.to se p) (refl _)) ≡
                                                                                   sym (_≃_.to se p))
                                                                            (λ x →
        cong _≡_ (subst (_$ x) (_≃_.to se (refl x)) (refl x))                  ≡⟨ cong (λ p → cong _≡_ (subst (_$ x) p (refl x))) $ se-refl x ⟩
        cong _≡_ (subst (_$ x) (refl (x ≡_)) (refl x))                         ≡⟨ cong (cong _≡_) $ subst-refl _ _ ⟩
        cong _≡_ (refl x)                                                      ≡⟨ cong-refl _ ⟩
        refl (x ≡_ )                                                           ≡⟨ sym sym-refl ⟩
        sym (refl (x ≡_ ))                                                     ≡⟨ cong sym $ sym $ se-refl x ⟩∎
        sym (_≃_.to se (refl x))                                               ∎)
                                                                            (_≃_.from se p) ⟩
    sym (_≃_.to se (_≃_.from se p))                               ≡⟨ cong sym $ _≃_.right-inverse-of se _ ⟩∎
    sym p                                                         ∎

  irr : ∀ {P} (p q : ∃ λ x → (x ≡_) ≡ P) → p ≡ q
  irr {P} (x , x≡≡) (y , y≡≡) =
    Σ-≡,≡→≡
      (_≃_.from se ((x ≡_)  ≡⟨ x≡≡ ⟩
                    P       ≡⟨ sym y≡≡ ⟩∎
                    (y ≡_)  ∎))

      (subst (λ x → (x ≡_) ≡ P)
             (_≃_.from se (trans x≡≡ (sym y≡≡)))
             x≡≡                                                        ≡⟨⟩

       subst (λ x → (x ≡_) ≡ P)
             (sym $ _≃_.to (≡⇒↝ _ (cong (_$ x) (trans x≡≡ (sym y≡≡))))
                           (sym (refl x)))
             x≡≡                                                        ≡⟨ cong (λ eq → subst (λ x → (x ≡_) ≡ P) (sym eq) x≡≡) $ sym $
                                                                             subst-in-terms-of-≡⇒↝ equivalence _ _ _ ⟩
       subst (λ x → (x ≡_) ≡ P)
             (sym $ subst (_$ x) (trans x≡≡ (sym y≡≡)) (sym (refl x)))
             x≡≡                                                        ≡⟨ cong (λ eq → subst (λ x → (x ≡_) ≡ P)
                                                                                              (sym (subst (_$ x) (trans x≡≡ (sym y≡≡)) eq)) _)
                                                                             sym-refl ⟩
       subst (λ x → (x ≡_) ≡ P)
             (sym $ subst (_$ x) (trans x≡≡ (sym y≡≡)) (refl x))
             x≡≡                                                        ≡⟨ subst-∘ _ _ _ ⟩

       subst (λ Q → Q ≡ P)
             (cong _≡_ $
                sym $ subst (_$ x) (trans x≡≡ (sym y≡≡)) (refl x))
             x≡≡                                                        ≡⟨ cong (λ eq → subst (λ Q → Q ≡ P) eq _) $ cong-sym _ _ ⟩

       subst (λ Q → Q ≡ P)
             (sym $ cong _≡_ $
                subst (_$ x) (trans x≡≡ (sym y≡≡)) (refl x))
             x≡≡                                                        ≡⟨ subst-trans _ ⟩

       trans (cong _≡_ $ subst (_$ x) (trans x≡≡ (sym y≡≡)) (refl x))
             x≡≡                                                        ≡⟨ cong (flip trans x≡≡) $ lemma _ ⟩

       trans (sym (trans x≡≡ (sym y≡≡))) x≡≡                            ≡⟨ cong (flip trans x≡≡) $ sym-trans _ _ ⟩

       trans (trans (sym (sym y≡≡)) (sym x≡≡)) x≡≡                      ≡⟨ trans-[trans-sym]- _ _ ⟩

       sym (sym y≡≡)                                                    ≡⟨ sym-sym _ ⟩∎

       y≡≡                                                              ∎)

module _ {a} {A : Set a} {R : A → A → Set a} where

  -- Equality characterisation lemmas for the quotient type.

  equality-characterisation₁ :
    Extensionality (lsuc (lsuc a)) (lsuc a) →
    {x y : A / R} →
    x ≡ y
      ↔
    proj₁ x ≡ proj₁ y
  equality-characterisation₁ ext {x} {y} =
    x ≡ y                                                          ↝⟨ inverse Bij.Σ-≡,≡↔≡ ⟩

    (∃ λ (eq : proj₁ x ≡ proj₁ y) →
       subst (_is-equivalence-class-of R) eq (proj₂ x) ≡ proj₂ y)  ↝⟨ (drop-⊤-right λ _ → inverse $ _⇔_.to contractible⇔⊤↔ $
                                                                       truncation-has-correct-h-level 1 ext _ _) ⟩□
    proj₁ x ≡ proj₁ y                                              □

  equality-characterisation₂ :
    Extensionality (lsuc (lsuc a)) (lsuc a) →
    {x y : A / R} →
    x ≡ y
      ↔
    (∀ z → proj₁ x z ≡ proj₁ y z)
  equality-characterisation₂ ext {x} {y} =
    x ≡ y                          ↝⟨ equality-characterisation₁ ext ⟩

    proj₁ x ≡ proj₁ y              ↔⟨ inverse $ Eq.extensionality-isomorphism
                                                  (lower-extensionality _ lzero ext) ⟩□
    (∀ z → proj₁ x z ≡ proj₁ y z)  □

  equality-characterisation₃ :
    Extensionality (lsuc (lsuc a)) (lsuc a) →
    Univalence a →
    {x y : A / R} →
    x ≡ y
      ↔
    (∀ z → proj₁ x z ≃ proj₁ y z)
  equality-characterisation₃ ext univ {x} {y} =
    x ≡ y                          ↝⟨ equality-characterisation₂ ext ⟩

    (∀ z → proj₁ x z ≡ proj₁ y z)  ↔⟨ (Eq.∀-preserves (lower-extensionality _ lzero ext) λ _ →
                                       ≡≃≃ univ) ⟩□
    (∀ z → proj₁ x z ≃ proj₁ y z)  □

  -- Constructor for the quotient type.

  [_] : A → A / R
  [ a ] = R a , ∣ (a , refl (R a)) ∣

  -- [_] is surjective (assuming extensionality).

  []-surjective :
    Extensionality (lsuc (lsuc a)) (lsuc a) →
    Surjective (lsuc a) [_]
  []-surjective ext (P , P-is-class) =
    ∥∥-map
      (Σ-map
         F.id
         (λ {x} Rx≡P →
            [ x ]             ≡⟨ _↔_.from (equality-characterisation₁ ext) Rx≡P ⟩∎
            (P , P-is-class)  ∎))
      P-is-class

  -- If the relation is a family of types of h-level n, then the
  -- equivalence classes are also families of types of h-level n
  -- (assuming extensionality).

  equivalence-classes-have-same-h-level-as-relation :
    Extensionality a a →
    ∀ n →
    (∀ x y → H-level n (R x y)) →
    (x : A / R) → ∀ y → H-level n (proj₁ x y)
  equivalence-classes-have-same-h-level-as-relation
    ext n h (P , P-is-class) y =

    Trunc.rec
      (H-level-propositional ext n)
      (λ { (z , Rz≡P) → H-level.respects-surjection
                          (≡⇒↝ _ (R z y  ≡⟨ cong (_$ y) Rz≡P ⟩∎
                                  P y    ∎))
                          n
                          (h z y) })
      (with-lower-level _ P-is-class)

  -- If R is a family of types of h-level n, then A / R has h-level
  -- 1 + n (assuming extensionality and univalence).

  quotient's-h-level-is-1-+-relation's-h-level :
    Extensionality (lsuc (lsuc a)) (lsuc a) →
    Univalence a →
    Univalence (# 0) →
    ∀ n →
    (∀ x y → H-level n (R x y)) →
    H-level (1 + n) (A / R)
  quotient's-h-level-is-1-+-relation's-h-level ext univ univ₀ = h′
    where
    lemma₁ :
      ∀ n →
      (∀ x y z → H-level n (proj₁ x z ≡ proj₁ y z)) →
      H-level (1 + n) (A / R)
    lemma₁ n h x y =                             $⟨ h x y ⟩
      (∀ z → H-level n (proj₁ x z ≡ proj₁ y z))  ↝⟨ Π-closure (lower-extensionality _ lzero ext) n ⟩
      H-level n (∀ z → proj₁ x z ≡ proj₁ y z)    ↝⟨ H-level.respects-surjection
                                                      (_↔_.surjection (inverse $ equality-characterisation₂ ext))
                                                      n ⟩□
      H-level n (x ≡ y)                          □

    lemma₂ :
      ∀ n →
      (∀ x y → H-level (1 + n) (R x y)) →
      ∀ x y z → H-level (1 + n) (proj₁ x z ≡ proj₁ y z)
    lemma₂ n h x _ z =
      H-level-H-level-≡ˡ
        (lower-extensionality _ _ ext) univ n
        (equivalence-classes-have-same-h-level-as-relation
           (lower-extensionality _ _ ext) (1 + n) h x z)

    h′ : ∀ n →
         (∀ x y → H-level n (R x y)) →
         H-level (1 + n) (A / R)
    h′ (suc n) h = lemma₁ (suc n) (lemma₂ n h)
    h′ zero    h =
      lemma₁ zero λ x y z →
        propositional⇒inhabited⇒contractible
          (lemma₂ 0 (λ x y → mono₁ 0 (h x y)) x y z)
          (                       $⟨ refl _ ⟩
           ⊤ ≡ ⊤                  ↝⟨ ≡-preserves-≃ (lower-extensionality _ _ ext) univ₀ univ
                                       (lemma₃ x z) (lemma₃ y z) ⟩
           proj₁ x z ≡ proj₁ y z  □)
      where
      lemma₃ : ∀ x z → ⊤ ≃ proj₁ x z
      lemma₃ x z =                $⟨ equivalence-classes-have-same-h-level-as-relation
                                       (lower-extensionality _ _ ext)
                                       0 h x z ⟩
        Contractible (proj₁ x z)  ↝⟨ _⇔_.to contractible⇔⊤↔ ⟩
        ⊤ ↔ proj₁ x z             ↝⟨ Eq.↔⇒≃ ⟩□
        ⊤ ≃ proj₁ x z             □

  -- If the relation is a strong equivalence relation, then it is
  -- isomorphic to equality under [_] (assuming extensionality).

  related↔[equal] :
    Extensionality (lsuc (lsuc a)) (lsuc a) →
    Strong-equivalence R →
    ∀ {x y} → R x y ↔ [ x ] ≡ [ y ]
  related↔[equal] ext strong-equivalence {x} {y} =
    R x y          ↔⟨ strong-equivalence ⟩
    R x ≡ R y      ↝⟨ inverse $ equality-characterisation₁ ext ⟩□
    [ x ] ≡ [ y ]  □

  -- If the relation is a strong equivalence relation, then functions
  -- from quotients to sets are isomorphic to relation-respecting
  -- functions (assuming extensionality).

  /→set↔relation-respecting :
    Extensionality (lsuc (lsuc a)) (lsuc (lsuc a)) →
    Strong-equivalence R →
    {B : Set a} →
    Is-set B →
    (A / R → B) ↔ ∃ λ (f : A → B) → ∀ x y → R x y → f x ≡ f y
  /→set↔relation-respecting ext strong-equivalence {B = B} B-set =

    ((∃ λ P → ∥ (∃ λ x → R x ≡ P) ∥ 1 _) → B)             ↝⟨ currying ⟩

    (∀ P → ∥ (∃ λ x → R x ≡ P) ∥ 1 _ → B)                 ↔⟨ (Eq.∀-preserves (lower-extensionality _ lzero ext) λ P → inverse $
                                                              constant-function≃∥inhabited∥⇒inhabited
                                                                lzero (lower-extensionality lzero _ ext) B-set) ⟩
    (∀ P → ∃ λ (f : (∃ λ x → R x ≡ P) → B) → Constant f)  ↔⟨ (Eq.∀-preserves (lower-extensionality _ _ ext) λ _ →
                                                              Σ-cong currying λ _ → F.id) ⟩
    (∀ P → ∃ λ (f : (x : A) → R x ≡ P → B) →
               Constant (uncurry f))                      ↝⟨ ΠΣ-comm ⟩

    (∃ λ (f : ∀ P → (x : A) → R x ≡ P → B) →
       ∀ P → Constant (uncurry (f P)))                    ↝⟨ Σ-cong Π-comm (λ _ → F.id) ⟩

    (∃ λ (f : (x : A) → ∀ P → R x ≡ P → B) →
       ∀ P → Constant (uncurry (flip f P)))               ↝⟨ Σ-cong (Eq.∀-preserves (lower-extensionality _ _ ext) λ _ →
                                                                     Eq.↔⇒≃ $ inverse currying) (λ _ →
                                                             F.id) ⟩
    (∃ λ (f : (x : A) → (∃ λ P → R x ≡ P) → B) →
       ∀ P → Constant (λ { (x , eq) → f x (P , eq) }))    ↝⟨ inverse $
                                                             Σ-cong (inverse $
                                                                     Eq.∀-preserves (lower-extensionality _ _ ext) λ _ →
                                                                     Eq.↔⇒≃ $ drop-⊤-left-Π (lower-extensionality _ _ ext) $
                                                                     inverse $ _⇔_.to contractible⇔⊤↔ $
                                                                     other-singleton-contractible _)
                                                             lemma ⟩□
    (∃ λ (f : A → B) → ∀ x y → R x y → f x ≡ f y)         □

    where

    lemma = λ f →
      (∀ x y → R x y → f x ≡ f y)                                    ↔⟨ (Eq.∀-preserves (lower-extensionality _ _ ext) λ x →
                                                                         Eq.∀-preserves (lower-extensionality _ _ ext) λ y →
                                                                         →-cong (lower-extensionality _ _ ext) strong-equivalence F.id) ⟩
      (∀ x y → R x ≡ R y → f x ≡ f y)                                ↔⟨ (Eq.∀-preserves (lower-extensionality _ _ ext) λ _ →
                                                                         Eq.∀-preserves (lower-extensionality _ _ ext) λ _ →
                                                                         Eq.↔⇒≃ $ →-cong (lower-extensionality _ _ ext)
                                                                                         (Groupoid.⁻¹-bijection (EG.groupoid _))
                                                                         F.id) ⟩
      (∀ x y → R y ≡ R x → f x ≡ f y)                                ↔⟨ (Eq.∀-preserves (lower-extensionality _ _ ext) λ _ →
                                                                         Eq.↔⇒≃ $ inverse currying) ⟩
      (∀ x (q : ∃ λ y → R y ≡ R x) → f x ≡ f (proj₁ q))              ↔⟨ (Eq.∀-preserves (lower-extensionality _ _ ext) λ _ →
                                                                         Eq.↔⇒≃ $ inverse $ drop-⊤-left-Π (lower-extensionality _ _ ext) $
                                                                         inverse $ _⇔_.to contractible⇔⊤↔ $
                                                                         other-singleton-contractible _) ⟩
      (∀ x (Q : ∃ λ P → R x ≡ P) (q : ∃ λ x → R x ≡ proj₁ Q) →
       f x ≡ f (proj₁ q))                                            ↔⟨ (Eq.∀-preserves (lower-extensionality _ _ ext) λ _ →
                                                                         Eq.↔⇒≃ currying) ⟩
      (∀ x P → R x ≡ P → (q : ∃ λ x → R x ≡ P) → f x ≡ f (proj₁ q))  ↝⟨ Π-comm ⟩

      (∀ P x → R x ≡ P → (q : ∃ λ x → R x ≡ P) → f x ≡ f (proj₁ q))  ↔⟨ (Eq.∀-preserves (lower-extensionality _ _ ext) λ _ →
                                                                         Eq.↔⇒≃ $ inverse currying) ⟩
      (∀ P (p q : ∃ λ x → R x ≡ P) → f (proj₁ p) ≡ f (proj₁ q))      ↝⟨ F.id ⟩

      (∀ P → Constant (λ { (x , _) → f x }))                         ↔⟨ (Eq.∀-preserves (lower-extensionality _ _ ext) λ _ →
                                                                         ≡⇒↝ _ $ cong Constant $ lower-extensionality _ _ ext λ _ →
                                                                         sym $ subst-const _) ⟩□
      (∀ P → Constant (λ { (x , _) → subst (const B) _ (f x) }))     □

  -- "Computation rule" for /→set↔relation-respecting.

  proj₁-to-/→set↔relation-respecting :
    (ext : Extensionality (lsuc (lsuc a)) (lsuc (lsuc a)))
    (strong-equivalence : Strong-equivalence R)
    {B : Set a}
    (B-set : Is-set B)
    (f : A / R → B) →
    proj₁ (_↔_.to (/→set↔relation-respecting
                     ext strong-equivalence B-set) f)
      ≡
    f ∘ [_]
  proj₁-to-/→set↔relation-respecting ext _ {B} _ f =
    lower-extensionality _ _ ext λ x →
      subst (const B) (refl _) (f [ x ])  ≡⟨ subst-refl _ _ ⟩∎
      f [ x ]                             ∎

  -- Recursor (used to eliminate into sets). The recursor uses
  -- extensionality and reflexivity.

  rec :
    Extensionality (lsuc (lsuc a)) (lsuc a) →
    (∀ {x} → R x x) →
    (B : Set a) →
    Is-set B →
    (f : A → B) →
    (∀ {x y} → R x y → f x ≡ f y) →
    A / R → B
  rec ext refl B B-set f R⇒≡ (P , P-is-class) =
    _≃_.to (constant-function≃∥inhabited∥⇒inhabited lzero ext B-set)
      (f′ , f′-constant)
      P-is-class
    where
    f′ : (∃ λ x → R x ≡ P) → B
    f′ (x , _) = f x

    f′-constant : Constant f′
    f′-constant (x₁ , Rx₁≡P) (x₂ , Rx₂≡P) = R⇒≡ (
               $⟨ refl ⟩
      R x₂ x₂  ↝⟨ ≡⇒→ $ cong (λ Q → Q x₂) Rx₂≡P ⟩
      P x₂     ↝⟨ ≡⇒→ $ cong (λ Q → Q x₂) $ sym Rx₁≡P ⟩□
      R x₁ x₂  □)

  private

    -- The recursor's computation rule holds definitionally.

    rec-[] :
      (ext : Extensionality (lsuc (lsuc a)) (lsuc a))
      (refl : ∀ {x} → R x x)
      (B : Set a)
      (B-set : Is-set B)
      (f : A → B)
      (R⇒≡ : ∀ {x y} → R x y → f x ≡ f y)
      (x : A) →
      rec ext refl B B-set f R⇒≡ [ x ] ≡ f x
    rec-[] _ _ _ _ _ _ _ = refl _

  -- Eliminator (used to eliminate into sets). The eliminator uses
  -- extensionality, and the assumption that the relation is a strong
  -- equivalence relation. (The latter assumption could perhaps be
  -- weakened.)

  elim :
    (ext : Extensionality (lsuc (lsuc a)) (lsuc a))
    (strong-equivalence : Strong-equivalence R)
    (B : A / R → Set (lsuc a)) →
    (∀ x → Is-set (B x)) →
    (f : ∀ x → B [ x ]) →
    (∀ {x y} (Rxy : R x y) →
       subst B (_↔_.to (related↔[equal]
                          ext strong-equivalence) Rxy) (f x) ≡
       f y) →
    ∀ x → B x
  elim ext strong-equivalence B B-set f R⇒≡ (P , P-is-class) =
    _≃_.to (constant-function≃∥inhabited∥⇒inhabited
              lzero ext (B-set _))
      (f′ , f′-constant)
      P-is-class
    where
    f′ : (∃ λ x → R x ≡ P) → B (P , P-is-class)
    f′ (x , Rx≡P) =
      subst B
            (_↔_.from (equality-characterisation₁ ext) Rx≡P)
            (f x)

    f′-constant : Constant f′
    f′-constant (x , Rx≡P) (y , Ry≡P) =
      subst B
            (_↔_.from (equality-characterisation₁ ext) Rx≡P)
            (f x)                                                     ≡⟨ cong (subst _ _) $ sym $ R⇒≡ _ ⟩

      subst B
            (_↔_.from (equality-characterisation₁ ext) Rx≡P)
            (subst B (_↔_.to (related↔[equal]
                                ext strong-equivalence) lemma₁)
                   (f y))                                             ≡⟨ subst-subst _ _ _ _ ⟩

      subst B
            (trans (_↔_.to (related↔[equal]
                              ext strong-equivalence) lemma₁)
                   (_↔_.from (equality-characterisation₁ ext) Rx≡P))
            (f y)                                                     ≡⟨ cong (λ eq → subst B eq _) lemma₄ ⟩∎

      subst B
            (_↔_.from (equality-characterisation₁ ext) Ry≡P)
            (f y)                                                     ∎
      where
      lemma₁ = _≃_.from strong-equivalence (
         R y  ≡⟨ Ry≡P ⟩
         P    ≡⟨ sym Rx≡P ⟩∎
         R x  ∎)

      lemma₂ = λ x →
        _↔_.to (equality-characterisation₁ ext) (refl x)  ≡⟨⟩
        proj₁ (Σ-≡,≡←≡ (refl x))                          ≡⟨ proj₁-Σ-≡,≡←≡ _ ⟩
        cong proj₁ (refl x)                               ≡⟨ cong-refl _ ⟩∎
        refl (proj₁ x)                                    ∎

      lemma₃ =
        trans (_≃_.to strong-equivalence lemma₁) Rx≡P                    ≡⟨⟩

        trans (_≃_.to strong-equivalence
                 (_≃_.from strong-equivalence (trans Ry≡P (sym Rx≡P))))
              Rx≡P                                                       ≡⟨ cong (flip trans _) $ _≃_.right-inverse-of strong-equivalence _ ⟩

        trans (trans Ry≡P (sym Rx≡P)) Rx≡P                               ≡⟨ trans-[trans-sym]- _ _ ⟩∎

        Ry≡P                                                             ∎

      lemma₄ =
        trans (_↔_.to (related↔[equal] ext strong-equivalence) lemma₁)
              (_↔_.from (equality-characterisation₁ ext) Rx≡P)          ≡⟨⟩

        trans (_↔_.from (equality-characterisation₁ ext)
                        (_≃_.to strong-equivalence lemma₁))
              (_↔_.from (equality-characterisation₁ ext) Rx≡P)          ≡⟨ Bij.trans-to-to≡to-trans
                                                                             (λ _ _ → inverse $ equality-characterisation₁ ext)
                                                                             lemma₂ ⟩
        _↔_.from (equality-characterisation₁ ext)
                 (trans (_≃_.to strong-equivalence lemma₁) Rx≡P)        ≡⟨ cong (_↔_.from (equality-characterisation₁ ext)) lemma₃ ⟩∎

        _↔_.from (equality-characterisation₁ ext) Ry≡P                  ∎

------------------------------------------------------------------------
-- An example

module ⊤/2 where

  -- What happens if we quotient the unit type by the "binary-valued
  -- trivial relation"?

  ⊤/2 : Set₂
  ⊤/2 = ⊤ / λ _ _ → Fin 2

  -- The type is not a set (assuming extensionality and univalence).

  not-a-set :
    Extensionality (# 2) (# 1) →
    Univalence (# 0) →
    ¬ Is-set ⊤/2
  not-a-set ext univ =
    Is-set ⊤/2                              ↝⟨ F.id ⟩
    ((x y : ⊤/2) → Is-proposition (x ≡ y))  ↝⟨ (λ prop → prop _ _) ⟩
    Is-proposition ([ tt ] ≡ [ tt ])        ↝⟨ H-level.respects-surjection
                                                 (_↔_.surjection $ inverse $
                                                    related↔[equal] ext
                                                      (const-Fin-2-strong-equivalence
                                                         (lower-extensionality _ lzero ext) univ))
                                                 1 ⟩
    Is-proposition (Fin 2)                  ↝⟨ H-level.respects-surjection (_↔_.surjection $ inverse Bool↔Fin2) 1 ⟩
    Is-proposition Bool                     ↝⟨ ¬-Bool-propositional ⟩□
    ⊥                                       □

  -- The type is a groupoid (assuming extensionality and univalence).

  is-groupoid :
    Extensionality (# 2) (# 1) →
    Univalence (# 0) →
    H-level 3 ⊤/2
  is-groupoid ext univ =
    quotient's-h-level-is-1-+-relation's-h-level
      ext univ univ 2 (λ _ _ → Fin-set 2)

  -- Every value in the quotient is merely equal to [ tt ] (assuming
  -- extensionality).

  ∥≡[tt]∥ :
    Extensionality (# 2) (# 1) →
    (x : ⊤/2) → ∥ x ≡ [ tt ] ∥ 1 (# 1)
  ∥≡[tt]∥ ext x =           $⟨ []-surjective ext x ⟩
    ∥ ⊤ × [ tt ] ≡ x ∥ 1 _  ↝⟨ ∥∥-map (sym ∘ proj₂) ⟩□
    ∥ x ≡ [ tt ] ∥ 1 _      □

  -- The type is merely single-valued (assuming extensionality and a
  -- resizing function for the propositional truncation).

  merely-single-valued :
    Extensionality (# 2) (# 2) →
    ({A : Set₂} → ∥ A ∥ 1 (# 1) → ∥ A ∥ 1 (# 2)) →
    (x y : ⊤/2) → ∥ x ≡ y ∥ 1 (# 1)
  merely-single-valued ext resize x y =
    Trunc.rec
      (truncation-has-correct-h-level 1 ext)
      (λ x≡[tt] → ∥∥-map (λ y≡[tt] → x       ≡⟨ x≡[tt] ⟩
                                     [ tt ]  ≡⟨ sym y≡[tt] ⟩∎
                                     y       ∎)
                         (∥≡[tt]∥ ext′ y))
      (resize (∥≡[tt]∥ ext′ x))
    where
    ext′ = lower-extensionality lzero _ ext

  -- Every instance of the type's equality type is merely isomorphic
  -- to Fin 2 (assuming extensionality, univalence, and a resizing
  -- function for the propositional truncation).

  ∥≡↔2∥ :
    Extensionality (# 2) (# 2) →
    Univalence (# 0) →
    ({A : Set₂} → ∥ A ∥ 1 (# 1) → ∥ A ∥ 1 (# 2)) →
    (x y : ⊤/2) → ∥ x ≡ y ↔ Fin 2 ∥ 1 (# 1)
  ∥≡↔2∥ ext univ resize x y =
    Trunc.rec
      (truncation-has-correct-h-level 1 ext)
      (λ x≡[tt] →
         ∥∥-map
           (λ y≡[tt] →
              x ≡ y            ↝⟨ ≡⇒↝ _ $ cong₂ _≡_ x≡[tt] y≡[tt] ⟩
              [ tt ] ≡ [ tt ]  ↝⟨ inverse $
                                  related↔[equal]
                                    (lower-extensionality lzero _ ext)
                                    (const-Fin-2-strong-equivalence
                                       (lower-extensionality _ _ ext) univ) ⟩□
              Fin 2            □)
           (∥≡[tt]∥ (lower-extensionality lzero _ ext) y))
      (resize (∥≡[tt]∥ (lower-extensionality lzero _ ext) x))


==> anc/equality/src/Quotient/HIT.agda <==
------------------------------------------------------------------------
-- Quotients (set-quotients), defined using a higher inductive type
------------------------------------------------------------------------

-- Note that this module is experimental: it uses rewrite rules and
-- postulates to encode a higher inductive type.

{-# OPTIONS --without-K --rewriting #-}

-- Partly following the HoTT book.

module Quotient.HIT where

open import Equality.Propositional as EP hiding (elim)
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude

open import Bijection equality-with-J as Bijection using (_↔_)
open import Equality.Decidable-UIP equality-with-J
open import Equivalence equality-with-J as Eq using (_≃_)
open import Function-universe equality-with-J as F hiding (_∘_; id)
open import H-level equality-with-J as H-level
open import H-level.Closure equality-with-J
open import H-level.Truncation.Propositional as Trunc hiding (rec; elim)
open import Preimage equality-with-J using (_⁻¹_)
import Quotient equality-with-J as Quotient
open import Surjection equality-with-J using (_↠_)
open import Univalence-axiom equality-with-J

------------------------------------------------------------------------
-- Quotients

-- I have tried to follow the rules for HITs specified in the
-- HoTT-Agda library
-- (https://github.com/HoTT/HoTT-Agda/blob/master/lib/types/HIT_README.txt).

-- The quotient type constructor.

infix 5 _/_

postulate
  _/_ : ∀ {a r} (A : Set a) → (A → A → Proposition r) → Set (a ⊔ r)

module _ {a r} {A : Set a} {R : A → A → Proposition r} where

  postulate

    -- Constructors.

    [_]                  : A → A / R
    []-respects-relation : ∀ {x y} → proj₁ (R x y) → [ x ] ≡ [ y ]
    /-is-set             : Is-set (A / R)

    -- Eliminator.

    elim :
      ∀ {p} (P : A / R → Set p) →
      (p-[] : ∀ x → P [ x ]) →
      (∀ {x y} (r : proj₁ (R x y)) →
       subst P ([]-respects-relation r) (p-[] x) ≡ p-[] y) →
      (∀ x → Is-set (P x)) →
      ∀ x → P x

-- Computation rules.
--
-- NOTE: There is no computation rule corresponding to /-is-set, and
-- rewriting has not been activated for the "computation" rule
-- corresponding to []-respects-relation.

module _ {a r p}
         {A : Set a} {R : A → A → Proposition r} {P : A / R → Set p}
         {p-[] : ∀ x → P [ x ]}
         {p-[]-respects-relation :
            ∀ {x y} (r : proj₁ (R x y)) →
            subst P ([]-respects-relation r) (p-[] x) ≡ p-[] y}
         {is-set : ∀ x → Is-set (P x)}
         where

  -- Computation rule for [_].

  postulate
    elim-[] :
      ∀ x → elim P p-[] p-[]-respects-relation is-set [ x ] ≡ p-[] x

  {-# REWRITE elim-[] #-}

  -- "Computation" rule for []-respects-relation.

  postulate
    elim-[]-respects-relation :
      ∀ {x y} (r : proj₁ (R x y)) →
      dependent-cong (elim P p-[] p-[]-respects-relation is-set)
                     ([]-respects-relation r) ≡
      p-[]-respects-relation r

-- A non-dependent eliminator.

rec :
  ∀ {a r p} {A : Set a} {R : A → A → Proposition r} {P : Set p}
  (f : A → P) →
  (∀ {x y} → proj₁ (R x y) → f x ≡ f y) →
  Is-set P →
  A / R → P
rec {P = P} f resp P-set = elim
  _
  f
  (λ {x y} r →
     subst (const P) ([]-respects-relation r) (f x)  ≡⟨ subst-const ([]-respects-relation r) ⟩
     f x                                             ≡⟨ resp r ⟩∎
     f y                                             ∎)
  (λ _ → P-set)

-- A variant of elim that can be used if the motive composed with [_]
-- is a family of propositions.
--
-- I took the idea for this eliminator from Nicolai Kraus.

elim-Prop :
  ∀ {a r} {A : Set a} {R : A → A → Proposition r} {p}
  (P : A / R → Set p) →
  (p-[] : ∀ x → P [ x ]) →
  (∀ x → Is-proposition (P [ x ])) →
  ∀ x → P x
elim-Prop P p-[] P-prop = elim
  P p-[]
  (λ _ → _⇔_.to propositional⇔irrelevant (P-prop _) _ _)
  (elim
     _
     (mono₁ 1 ∘ P-prop)
     (λ _ → _⇔_.to propositional⇔irrelevant
              (H-level-propositional ext 2) _ _)
     (λ _ → mono₁ 1 (H-level-propositional ext 2)))

-- A variant of rec that can be used if the motive is a proposition.

rec-Prop :
  ∀ {a r} {A : Set a} {R : A → A → Proposition r} {p} {P : Set p} →
  (A → P) →
  Is-proposition P →
  A / R → P
rec-Prop p-[] P-prop = elim-Prop (const _) p-[] (const P-prop)

------------------------------------------------------------------------
-- Equivalence relations

-- The definition of an equivalence relation.

Is-equivalence-relation :
  ∀ {a r} {A : Set a} (R : A → A → Proposition r) → Set (a ⊔ r)
Is-equivalence-relation R =
  Quotient.Is-equivalence-relation (λ x y → proj₁ (R x y))

open Quotient public using (module Is-equivalence-relation)

-- A trivial, propositional binary relation.

Trivial : ∀ {a r} {A : Set a} → A → A → Proposition r
Trivial _ _ = ↑ _ ⊤ , ↑-closure 1 (mono₁ 0 ⊤-contractible)

-- This relation is an equivalence relation.

Trivial-is-equivalence-relation :
  ∀ {a r} {A : Set a} →
  Is-equivalence-relation (Trivial {r = r} {A = A})
Trivial-is-equivalence-relation = _

------------------------------------------------------------------------
-- Pointwise liftings of binary relations

-- The superscript P used in the names of the definitions in this
-- section stands for "pointwise".

-- Lifts binary, propositional relations from B to A → B.

infix 0 _→ᴾ_

_→ᴾ_ :
  ∀ {a b r} (A : Set a) {B : Set b} →
  (B → B → Proposition r) →
  ((A → B) → (A → B) → Proposition (a ⊔ r))
(_ →ᴾ R) f g =
    (∀ x → proj₁ (R (f x) (g x)))
  , Π-closure ext 1 λ _ →
    proj₂ (R _ _)

-- _→ᴾ_ preserves equivalence relations.

→ᴾ-preserves-Is-equivalence-relation :
  ∀ {a b r} {A : Set a} {B : Set b} {R : B → B → Proposition r} →
  Is-equivalence-relation R →
  Is-equivalence-relation (A →ᴾ R)
→ᴾ-preserves-Is-equivalence-relation R-equiv = record
  { reflexive  = λ _ → reflexive
  ; symmetric  = λ f∼g x → symmetric (f∼g x)
  ; transitive = λ f∼g g∼h x → transitive (f∼g x) (g∼h x)
  }
  where
  open Is-equivalence-relation R-equiv

-- Lifts binary, propositional relations from A and B to A ⊎ B.

infixr 1 _⊎ᴾ_

_⊎ᴾ_ :
  ∀ {a b r} {A : Set a} {B : Set b} →
  (A → A → Proposition r) →
  (B → B → Proposition r) →
  (A ⊎ B → A ⊎ B → Proposition r)
(P ⊎ᴾ Q) (inj₁ x) (inj₁ y) = P x y
(P ⊎ᴾ Q) (inj₂ x) (inj₂ y) = Q x y
(P ⊎ᴾ Q) _        _        = ⊥ , ⊥-propositional

-- _⊎ᴾ_ preserves Is-equivalence-relation.

⊎ᴾ-preserves-Is-equivalence-relation :
  ∀ {a b r} {A : Set a} {B : Set b}
    {P : A → A → Proposition r} {Q : B → B → Proposition r} →
  Is-equivalence-relation P →
  Is-equivalence-relation Q →
  Is-equivalence-relation (P ⊎ᴾ Q)
⊎ᴾ-preserves-Is-equivalence-relation P-equiv Q-equiv = record
  { reflexive  = λ { {x = inj₁ _} → reflexive P-equiv
                   ; {x = inj₂ _} → reflexive Q-equiv
                   }
    ; symmetric  = λ { {x = inj₁ _} {y = inj₁ _} → symmetric P-equiv
                     ; {x = inj₂ _} {y = inj₂ _} → symmetric Q-equiv
                     ; {x = inj₁ _} {y = inj₂ _} ()
                     ; {x = inj₂ _} {y = inj₁ _} ()
                     }
  ; transitive = λ
     { {x = inj₁ _} {y = inj₁ _} {z = inj₁ _} → transitive P-equiv
     ; {x = inj₂ _} {y = inj₂ _} {z = inj₂ _} → transitive Q-equiv

     ; {x = inj₁ _} {y = inj₂ _} ()
     ; {x = inj₂ _} {y = inj₁ _} ()
     ; {y = inj₁ _} {z = inj₂ _} _ ()
     ; {y = inj₂ _} {z = inj₁ _} _ ()
     }
  }
  where
  open Is-equivalence-relation

-- Lifts a binary, propositional relation from A to Maybe A.

Maybeᴾ :
  ∀ {a r} {A : Set a} →
  (A → A → Proposition r) →
  (Maybe A → Maybe A → Proposition r)
Maybeᴾ R = Trivial ⊎ᴾ R

-- Maybeᴾ preserves Is-equivalence-relation.

Maybeᴾ-preserves-Is-equivalence-relation :
  ∀ {a r} {A : Set a} {R : A → A → Proposition r} →
  Is-equivalence-relation R →
  Is-equivalence-relation (Maybeᴾ R)
Maybeᴾ-preserves-Is-equivalence-relation =
  ⊎ᴾ-preserves-Is-equivalence-relation Trivial-is-equivalence-relation

------------------------------------------------------------------------
-- Some properties

module _ {a r} {A : Set a} {R : A → A → Proposition r} where

  -- [_] is surjective.

  []-surjective : Surjective ([_] {R = R})
  []-surjective = elim-Prop
    _
    (λ x → ∣ x , refl ∣)
    (λ _ → truncation-is-proposition)

  -- If the relation is an equivalence relation, then it is equivalent
  -- to equality under [_].
  --
  -- The basic structure of this proof is that of Proposition 2 in
  -- "Quotienting the Delay Monad by Weak Bisimilarity" by Chapman,
  -- Uustalu and Veltri.

  related≃[equal] :
    Propositional-extensionality r →
    Is-equivalence-relation R →
    ∀ {x y} → proj₁ (R x y) ≃ _≡_ {A = A / R} [ x ] [ y ]
  related≃[equal] prop-ext R-equiv {x} {y} =
    _↠_.from (Eq.≃↠⇔ (proj₂ (R x y)) (/-is-set _ _))
      (record
        { to   = []-respects-relation
        ; from = λ [x]≡[y] →
                                $⟨ reflexive ⟩
            proj₁ (R′ x [ x ])  ↝⟨ ≡⇒→ (cong (proj₁ ∘ R′ x) [x]≡[y]) ⟩
            proj₁ (R′ x [ y ])  ↝⟨ id ⟩□
            proj₁ (R x y)       □
        })
    where
    open Is-equivalence-relation R-equiv

    lemma : ∀ {x y z} → proj₁ (R y z) → R x y ≡ R x z
    lemma {x} {y} {z} r =            $⟨ record
                                          { to   = flip transitive r
                                          ; from = flip transitive (symmetric r)
                                          } ⟩
      proj₁ (R x y) ⇔ proj₁ (R x z)  ↝⟨ ⇔↔≡″ ext prop-ext ⟩
      R x y ≡ R x z                  □

    R′ : A → A / R → Proposition r
    R′ x = rec
      (λ y → R x y)
      lemma
      (Is-set-∃-Is-proposition ext prop-ext)

-- Quotienting with equality (for a set) amounts to the same thing as
-- not quotienting at all.

/≡↔ :
  ∀ {a} {A : Set a} →
  (A-set : Is-set A) →
  (A / λ x y → (x ≡ y) , A-set x y) ↔ A
/≡↔ A-set = record
  { surjection = record
    { logical-equivalence = record
      { to   = rec id id A-set
      ; from = [_]
      }
    ; right-inverse-of = λ _ → refl
    }
  ; left-inverse-of = elim-Prop _ (λ _ → refl) (λ _ → /-is-set _ _)
  }

-- Quotienting with a trivial relation amounts to the same thing as
-- using the propositional truncation.

/trivial↔∥∥ :
  ∀ {a r} {A : Set a} {R : A → A → Proposition r} →
  (∀ x y → proj₁ (R x y)) →
  A / R ↔ ∥ A ∥
/trivial↔∥∥ {A = A} {R} trivial = record
  { surjection = record
    { logical-equivalence = record
      { to   = rec-Prop ∣_∣ truncation-is-proposition
      ; from = Trunc.rec /-prop [_]
      }
    ; right-inverse-of = Trunc.elim
        _
        (λ _ → mono₁ 0 (truncation-is-proposition _ _))
        (λ _ → refl)
    }
  ; left-inverse-of = elim-Prop _ (λ _ → refl) (λ _ → /-is-set _ _)
  }
  where
  /-prop : Is-proposition (A / R)
  /-prop = _⇔_.from propositional⇔irrelevant $
    elim-Prop _
      (λ x → elim-Prop _
         (λ y → []-respects-relation (trivial x y))
         (λ _ → /-is-set _ _))
      (λ _ → Π-closure ext 1 λ _ →
             /-is-set _ _)

-- If the relation is a propositional equivalence relation of a
-- certain size, then there is a split surjection from the definition
-- of quotients given in Quotient to the one given here (assuming
-- extensionality and univalence).
--
-- I don't know if this result can be strengthened to an isomorphism:
-- I encountered size issues when trying to prove this.

/↠/ : ∀ {a} {A : Set a} {R : A → A → Set a} →
      Univalence a →
      Univalence (# 0) →
      Quotient.Is-equivalence-relation R →
      (R-prop : ∀ x y → Is-proposition (R x y)) →
      A Quotient./ R ↠ A / (λ x y → R x y , R-prop x y)
/↠/ {a} {A} {R} univ univ₀ R-equiv R-prop = record
  { logical-equivalence = record
    { to   = to
    ; from = from
    }
  ; right-inverse-of = to∘from
  }
  where
  R′ : A → A → Proposition a
  R′ x y = R x y , R-prop x y

  R-is-strong-equivalence : Quotient.Strong-equivalence R
  R-is-strong-equivalence =
    Quotient.propositional-equivalence⇒strong-equivalence
      ext univ R-equiv R-prop

  []-respects-R : ∀ {x y} → R x y → Quotient.[ x ] ≡ Quotient.[ y ]
  []-respects-R =
    _↔_.to (Quotient.related↔[equal] ext R-is-strong-equivalence)

  to : A Quotient./ R → A / R′
  to = Quotient.rec
    ext
    (Is-equivalence-relation.reflexive R-equiv)
    _
    /-is-set
    [_]
    []-respects-relation

  from : A / R′ → A Quotient./ R
  from = rec
    Quotient.[_]
    []-respects-R
    (Quotient.quotient's-h-level-is-1-+-relation's-h-level
       ext univ univ₀ 1 R-prop)

  to∘from : ∀ x → to (from x) ≡ x
  to∘from = elim-Prop
    _
    (λ _ → refl)
    (λ _ → /-is-set _ _)

-- Two applications of _/_ are isomorphic if the underlying types are
-- isomorphic and the relations are pointwise logically equivalent.

infix 5 _/-cong_

_/-cong_ :
  ∀ {k a₁ a₂ r₁ r₂} {A₁ : Set a₁} {A₂ : Set a₂}
    {R₁ : A₁ → A₁ → Proposition r₁}
    {R₂ : A₂ → A₂ → Proposition r₂} →
  (A₁↔A₂ : A₁ ↔[ k ] A₂) →
  (∀ x y →
     proj₁ (R₁ x y) ⇔
     proj₁ (R₂ (to-implication A₁↔A₂ x) (to-implication A₁↔A₂ y))) →
  A₁ / R₁ ↔[ k ] A₂ / R₂
_/-cong_ {k} {R₁ = R₁} {R₂} A₁↔A₂ R₁⇔R₂ = from-bijection (record
  { surjection = record
    { logical-equivalence = record
      { to   = rec
                 ([_] ∘ to)
                 ([]-respects-relation ∘ _⇔_.to (R₁⇔R₂′ _ _))
                 /-is-set
      ; from = rec
                 ([_] ∘ from)
                 (λ {x y} →
                    proj₁ (R₂ x y)                          ↝⟨ ≡⇒↝ _ (sym $ cong₂ (λ x y → proj₁ (R₂ x y))
                                                                                  (right-inverse-of x)
                                                                                  (right-inverse-of y)) ⟩
                    proj₁ (R₂ (to (from x)) (to (from y)))  ↝⟨ _⇔_.from (R₁⇔R₂′ _ _) ⟩
                    proj₁ (R₁ (from x) (from y))            ↝⟨ []-respects-relation ⟩□
                    [ from x ] ≡ [ from y ]                 □)
                 /-is-set
      }
    ; right-inverse-of = elim-Prop
        _
        (λ x →
          [ to (from x) ]  ≡⟨ cong [_] $ right-inverse-of x ⟩∎
          [ x ]            ∎)
        (λ _ → /-is-set _ _)
    }
  ; left-inverse-of = elim-Prop
      _
      (λ x →
        [ from (to x) ]  ≡⟨ cong [_] $ left-inverse-of x ⟩∎
        [ x ]            ∎)
      (λ _ → /-is-set _ _)
  })
  where
  open _↔_ (from-isomorphism A₁↔A₂)

  R₁⇔R₂′ = λ x y →
    proj₁ (R₁ x y)                                                ↝⟨ R₁⇔R₂ x y ⟩
    proj₁ (R₂ (to-implication A₁↔A₂ x) (to-implication A₁↔A₂ y))  ↝⟨ ≡⇒↝ _ $ cong₂ (λ f g → proj₁ (R₂ (f x) (g y)))
                                                                                   (to-implication∘from-isomorphism k bijection)
                                                                                   (to-implication∘from-isomorphism k bijection) ⟩□
    proj₁ (R₂ (to x) (to y))                                      □

------------------------------------------------------------------------
-- Various type formers commute with quotients

-- _⊎_ commutes with quotients.

⊎/-comm :
  ∀ {a b r} {A : Set a} {B : Set b}
    {P : A → A → Proposition r} {Q : B → B → Proposition r} →
  (A ⊎ B) / (P ⊎ᴾ Q) ↔ A / P ⊎ B / Q
⊎/-comm = record
  { surjection = record
    { logical-equivalence = record
      { to = rec
          (⊎-map [_] [_])
          (λ { {x = inj₁ _} {y = inj₁ _} → cong inj₁ ∘
                                           []-respects-relation
             ; {x = inj₂ _} {y = inj₂ _} → cong inj₂ ∘
                                           []-respects-relation
             ; {x = inj₁ _} {y = inj₂ _} ()
             ; {x = inj₂ _} {y = inj₁ _} ()
             })
          (⊎-closure 0 /-is-set /-is-set)
      ; from = Prelude.[ rec ([_] ∘ inj₁) []-respects-relation /-is-set
                       , rec ([_] ∘ inj₂) []-respects-relation /-is-set
                       ]
      }
    ; right-inverse-of =
        Prelude.[ elim-Prop
                    _
                    (λ _ → refl)
                    (λ _ → ⊎-closure 0 /-is-set /-is-set _ _)
                , elim-Prop
                    _
                    (λ _ → refl)
                    (λ _ → ⊎-closure 0 /-is-set /-is-set _ _)
                ]
    }
  ; left-inverse-of = elim-Prop
      _
      Prelude.[ (λ _ → refl) , (λ _ → refl) ]
      (λ _ → /-is-set _ _)
  }

-- Maybe commutes with quotients.
--
-- Chapman, Uustalu and Veltri mention a similar result in
-- "Quotienting the Delay Monad by Weak Bisimilarity".

Maybe/-comm :
  ∀ {a r} {A : Set a} {R : A → A → Proposition r} →
  Maybe A / Maybeᴾ R ↔ Maybe (A / R)
Maybe/-comm {A = A} {R} =
  Maybe A / Maybeᴾ R   ↝⟨ ⊎/-comm ⟩
  ⊤ / Trivial ⊎ A / R  ↝⟨ /trivial↔∥∥ _ ⊎-cong F.id ⟩
  ∥ ⊤ ∥ ⊎ A / R        ↝⟨ ∥∥↔ (mono₁ 0 ⊤-contractible) ⊎-cong F.id ⟩□
  Maybe (A / R)        □

-- A simplification lemma for Maybe/-comm.

Maybe/-comm-[] :
  ∀ {a r} {A : Set a} {R : A → A → Proposition r} →
  _↔_.to Maybe/-comm ∘ [_] ≡ ⊎-map id ([_] {R = R})
Maybe/-comm-[] =
  _↔_.to Maybe/-comm ∘ [_]                             ≡⟨⟩

  ⊎-map _ id ∘
  ⊎-map (rec-Prop ∣_∣ truncation-is-proposition) id ∘
  ⊎-map [_] [_]                                        ≡⟨ cong (_∘ ⊎-map [_] [_]) ⊎-map-∘ ⟩

  ⊎-map _ id ∘ ⊎-map [_] [_]                           ≡⟨ ⊎-map-∘ ⟩∎

  ⊎-map id [_]                                         ∎
  where
  ⊎-map-∘ : ∀ {a₁ b₁ c₁} {A₁ : Set a₁} {B₁ : Set b₁} {C₁ : Set c₁}
              {a₂ b₂ c₂} {A₂ : Set a₂} {B₂ : Set b₂} {C₂ : Set c₂}
              {f₁ : B₁ → C₁} {g₁ : A₁ → B₁}
              {f₂ : B₂ → C₂} {g₂ : A₂ → B₂} →
            ⊎-map f₁ f₂ ∘ ⊎-map g₁ g₂ ≡ ⊎-map (f₁ ∘ g₁) (f₂ ∘ g₂)
  ⊎-map-∘ = ext Prelude.[ (λ _ → refl) , (λ _ → refl) ]

-- The sigma type former commutes (kind of) with quotients, assuming
-- that the second projections come from propositional types.

Σ/-comm :
  ∀ {a r p}
    {A : Set a} {R : A → A → Proposition r} {P : A / R → Set p} →
  (∀ x → Is-proposition (P x)) →
  Σ (A / R) P ↔ Σ A (P ∘ [_]) / (R on proj₁)
Σ/-comm {A = A} {R} {P} P-prop = record
  { surjection = record
    { logical-equivalence = record
      { to = uncurry $ elim
          (λ x → P x → Σ A (P ∘ [_]) / (R on proj₁))
          (curry [_])
          (λ {x y} r → ext λ P[y] →
             subst (λ x → P x → Σ A (P ∘ [_]) / (R on proj₁))
                   ([]-respects-relation r)
                   (curry [_] x) P[y]                               ≡⟨ cong (_$ P[y]) $ subst-→-domain _ ([]-respects-relation r) ⟩

             [ (x , subst P (sym $ []-respects-relation r) P[y]) ]  ≡⟨ []-respects-relation r ⟩∎

             [ (y , P[y]) ]                                         ∎)
          (λ _ → Π-closure ext 2 λ _ →
                 /-is-set)
      ; from = rec
          (Σ-map [_] id)
          (λ { {x = (x₁ , x₂)} {y = (y₁ , y₂)} →
               proj₁ (R x₁ y₁)                ↝⟨ []-respects-relation ⟩
               [ x₁ ] ≡ [ y₁ ]                ↔⟨ ignore-propositional-component (P-prop _) ⟩
               ([ x₁ ] , x₂) ≡ ([ y₁ ] , y₂)  □
             })
          (Σ-closure 2 /-is-set (mono₁ 1 ∘ P-prop))
      }
    ; right-inverse-of = elim-Prop
        _
        (λ _ → refl)
        (λ _ → /-is-set _ _)
    }
  ; left-inverse-of = uncurry $ elim-Prop
      _
      (λ _ _ → refl)
      (λ _ → Π-closure ext 1 λ _ →
             (Σ-closure 2 /-is-set (mono₁ 1 ∘ P-prop)) _ _)
  }

-- The type former λ X → ℕ → X commutes with quotients, assuming that
-- the quotient relation is an equivalence relation, and also assuming
-- propositional extensionality and countable choice.
--
-- This result is very similar to Proposition 5 in "Quotienting the
-- Delay Monad by Weak Bisimilarity" by Chapman, Uustalu and Veltri.

-- The forward component of the isomorphism. This component can be
-- defined without any extra assumptions.

ℕ→/-comm-to :
  ∀ {a r} {A : Set a} {R : A → A → Proposition r} →
  (ℕ → A) / (ℕ →ᴾ R) → (ℕ → A / R)
ℕ→/-comm-to = rec
  (λ f n → [ f n ])
  (λ r → ext ([]-respects-relation ∘ r))
  (Π-closure ext 2 λ _ →
   /-is-set)

-- The isomorphism.

ℕ→/-comm :
  ∀ {a r} {A : Set a} {R : A → A → Proposition r} →
  Propositional-extensionality r →
  Axiom-of-countable-choice (a ⊔ r) →
  Is-equivalence-relation R →
  (ℕ → A) / (ℕ →ᴾ R) ↔ (ℕ → A / R)
ℕ→/-comm {A = A} {R} prop-ext cc R-equiv = record
  { surjection = record
    { logical-equivalence = record
      { to   = ℕ→/-comm-to
      ; from = from unit
      }
    ; right-inverse-of = to∘from unit
    }
  ; left-inverse-of = from∘to unit
  }
  where
  [_]→ : (ℕ → A) → (ℕ → A / R)
  [ f ]→ n = [ f n ]

  -- A module that is introduced to ensure that []→-surjective is not
  -- in the same abstract block as the abstract definitions below.

  module Dummy where

    abstract

      []→-surjective : Surjective [_]→
      []→-surjective f =                    $⟨ []-surjective ⟩
        Surjective [_]                      ↝⟨ (λ surj → surj ∘ f) ⟩
        (∀ n → ∥ (∃ λ x → [ x ] ≡ f n) ∥)   ↔⟨ countable-choice-bijection cc ⟩
        ∥ (∀ n → ∃ λ x → [ x ] ≡ f n) ∥     ↔⟨ ∥∥-cong ΠΣ-comm ⟩
        ∥ (∃ λ g → ∀ n → [ g n ] ≡ f n) ∥   ↔⟨ Bijection.id ⟩
        ∥ (∃ λ g → ∀ n → [ g ]→ n ≡ f n) ∥  ↔⟨ ∥∥-cong (∃-cong λ _ → Eq.extensionality-isomorphism ext) ⟩□
        ∥ (∃ λ g → [ g ]→ ≡ f) ∥            □

  open Dummy

  from₁ : ∀ f → [_]→ ⁻¹ f → ℕ→/-comm-to ⁻¹ f
  from₁ f (g , [g]→≡f) =
      [ g ]
    , (ℕ→/-comm-to [ g ]  ≡⟨⟩
       [ g ]→             ≡⟨ [g]→≡f ⟩∎
       f                  ∎)

  from₁-constant : ∀ f → Constant (from₁ f)
  from₁-constant f (g₁ , [g₁]→≡f) (g₂ , [g₂]→≡f) =
                                             $⟨ (λ n → cong (_$ n) (
        [ g₁ ]→                                    ≡⟨ [g₁]→≡f ⟩
        f                                          ≡⟨ sym [g₂]→≡f ⟩∎
        [ g₂ ]→                                    ∎)) ⟩

    (∀ n → [ g₁ ]→ n ≡ [ g₂ ]→ n)            ↔⟨ Bijection.id ⟩

    (∀ n → [ g₁ n ] ≡ [ g₂ n ])              ↔⟨ Eq.∀-preserves ext (λ _ → inverse $ related≃[equal] {R = R} prop-ext R-equiv) ⟩

    (∀ n → proj₁ (R (g₁ n) (g₂ n)))          ↔⟨ Bijection.id ⟩

    proj₁ ((ℕ →ᴾ R) g₁ g₂)                   ↝⟨ []-respects-relation ⟩

    [ g₁ ] ≡ [ g₂ ]                          ↔⟨ ignore-propositional-component
                                                  ((Π-closure ext 2 λ _ →
                                                    /-is-set) _ _) ⟩□
    ([ g₁ ] , [g₁]→≡f) ≡ ([ g₂ ] , [g₂]→≡f)  □

  from₂ : Unit → ∀ f → ∥ [_]→ ⁻¹ f ∥ → ℕ→/-comm-to ⁻¹ f
  from₂ unit f =
    _≃_.to (constant-function≃∥inhabited∥⇒inhabited
              (Σ-closure 2 /-is-set λ _ →
               mono₁ 1 (Π-closure ext 2 (λ _ → /-is-set) _ _)))
           (from₁ f , from₁-constant f)

  unblock-from₂ : ∀ x f p → from₂ x f ∣ p ∣ ≡ from₁ f p
  unblock-from₂ unit _ _ = refl

  abstract

    from₃ : Unit → ∀ f → ℕ→/-comm-to ⁻¹ f
    from₃ x f = from₂ x f ([]→-surjective f)

    from : Unit → (ℕ → A / R) → (ℕ → A) / (ℕ →ᴾ R)
    from x f = proj₁ (from₃ x f)

    to∘from : ∀ x f → ℕ→/-comm-to (from x f) ≡ f
    to∘from x f = proj₂ (from₃ x f)

    from∘to : ∀ x f → from x (ℕ→/-comm-to f) ≡ f
    from∘to x = elim-Prop
      (λ f → from x (ℕ→/-comm-to f) ≡ f)
      (λ f →
         from x (ℕ→/-comm-to [ f ])                      ≡⟨⟩

         proj₁ (from₂ x [ f ]→ ([]→-surjective [ f ]→))  ≡⟨ cong (proj₁ ∘ from₂ x [ f ]→) $
                                                              _⇔_.to propositional⇔irrelevant truncation-is-proposition _ _ ⟩
         proj₁ (from₂ x [ f ]→ ∣ f , refl ∣)             ≡⟨ cong proj₁ $ unblock-from₂ x _ (f , refl) ⟩

         proj₁ (from₁ [ f ]→ (f , refl))                 ≡⟨⟩

         [ f ]                                           ∎)
      (λ _ → /-is-set _ _)

------------------------------------------------------------------------
-- Quotient-like eliminators

-- If there is a split surjection from a quotient type to some other
-- type, then one can construct a quotient-like eliminator for the
-- other type.
--
-- This kind of construction is used in "Quotienting the Delay Monad
-- by Weak Bisimilarity" by Chapman, Uustalu and Veltri.

↠-eliminator :
  ∀ {a b r} {A : Set a} {R : A → A → Proposition r} {B : Set b}
  (surj : A / R ↠ B) →
  ∀ {p} (P : B → Set p) →
  (p-[] : ∀ x → P (_↠_.to surj [ x ])) →
  (∀ {x y} (r : proj₁ (R x y)) →
   subst P (cong (_↠_.to surj) ([]-respects-relation r)) (p-[] x) ≡
   p-[] y) →
  (∀ x → Is-set (P x)) →
  ∀ x → P x
↠-eliminator surj P p-[] ok P-set x =
  subst P (_↠_.right-inverse-of surj x) p
  where
  p : P (_↠_.to surj (_↠_.from surj x))
  p = elim
    (P ∘ _↠_.to surj)
    p-[]
    (λ {x y} r →
       subst (P ∘ _↠_.to surj) ([]-respects-relation r) (p-[] x)       ≡⟨ subst-∘ P (_↠_.to surj) ([]-respects-relation r) ⟩
       subst P (cong (_↠_.to surj) ([]-respects-relation r)) (p-[] x)  ≡⟨ ok r ⟩
       p-[] y                                                          ∎)
    (λ _ → P-set _)
    (_↠_.from surj x)

-- The eliminator "computes" in the "right" way for elements that
-- satisfy a certain property.

↠-eliminator-[] :
  ∀ {a b r} {A : Set a} {R : A → A → Proposition r} {B : Set b}
  (surj : A / R ↠ B) →
  ∀ {p} (P : B → Set p)
  (p-[] : ∀ x → P (_↠_.to surj [ x ]))
  (ok : ∀ {x y} (r : proj₁ (R x y)) →
        subst P (cong (_↠_.to surj) ([]-respects-relation r)) (p-[] x) ≡
        p-[] y)
  (P-set : ∀ x → Is-set (P x)) x →
  _↠_.from surj (_↠_.to surj [ x ]) ≡ [ x ] →
  ↠-eliminator surj P p-[] ok P-set (_↠_.to surj [ x ]) ≡ p-[] x
↠-eliminator-[] {R = R} surj P p-[] ok P-set x hyp =
  subst P (_↠_.right-inverse-of surj (_↠_.to surj [ x ]))
    (elim (P ∘ _↠_.to surj) p-[] ok′ (λ _ → P-set _)
          (_↠_.from surj (_↠_.to surj [ x ])))               ≡⟨ cong (λ p → subst P p (elim (P ∘ _↠_.to surj) _ _ _ _)) $
                                                                  _⇔_.to set⇔UIP (H-level.respects-surjection surj 2 /-is-set)
                                                                    (_↠_.right-inverse-of surj (_↠_.to surj [ x ]))
                                                                    (cong (_↠_.to surj) hyp) ⟩
  subst P (cong (_↠_.to surj) hyp)
    (elim (P ∘ _↠_.to surj) p-[] ok′ (λ _ → P-set _)
          (_↠_.from surj (_↠_.to surj [ x ])))               ≡⟨ EP.elim
                                                                  (λ {x y} p → subst P (cong (_↠_.to surj) p)
                                                                                 (elim (P ∘ _↠_.to surj) p-[] ok′ (λ _ → P-set _) x) ≡
                                                                               elim (P ∘ _↠_.to surj) p-[] ok′ (λ _ → P-set _) y)
                                                                  (λ _ → refl)
                                                                  hyp ⟩
  elim (P ∘ _↠_.to surj) p-[] ok′ (λ _ → P-set _) [ x ]      ≡⟨⟩

  p-[] x                                                     ∎
  where
  ok′ : ∀ {x y} (r : proj₁ (R x y)) → _
  ok′ = λ r →
    trans (subst-∘ P (_↠_.to surj) ([]-respects-relation r)) (ok r)

-- If there is a bijection from a quotient type to some other type,
-- then one can also construct a quotient-like eliminator for the
-- other type.

↔-eliminator :
  ∀ {a b r} {A : Set a} {R : A → A → Proposition r} {B : Set b}
  (bij : A / R ↔ B) →
  ∀ {p} (P : B → Set p) →
  (p-[] : ∀ x → P (_↔_.to bij [ x ])) →
  (∀ {x y} (r : proj₁ (R x y)) →
   subst P (cong (_↔_.to bij) ([]-respects-relation r)) (p-[] x) ≡
   p-[] y) →
  (∀ x → Is-set (P x)) →
  ∀ x → P x
↔-eliminator bij = ↠-eliminator (_↔_.surjection bij)

-- This latter eliminator always "computes" in the "right" way.

↔-eliminator-[] :
  ∀ {a b r} {A : Set a} {R : A → A → Proposition r} {B : Set b}
  (bij : A / R ↔ B) →
  ∀ {p} (P : B → Set p)
  (p-[] : ∀ x → P (_↔_.to bij [ x ]))
  (ok : ∀ {x y} (r : proj₁ (R x y)) →
        subst P (cong (_↔_.to bij) ([]-respects-relation r)) (p-[] x) ≡
        p-[] y)
  (P-set : ∀ x → Is-set (P x)) x →
  ↔-eliminator bij P p-[] ok P-set (_↔_.to bij [ x ]) ≡ p-[] x
↔-eliminator-[] bij P p-[] ok P-set x =
  ↠-eliminator-[] (_↔_.surjection bij) P p-[] ok P-set x
    (_↔_.left-inverse-of bij [ x ])

-- A quotient-like eliminator for functions of type ℕ → A / R, where R
-- is an equivalence relation. Defined using propositional
-- extensionality and countable choice.
--
-- This eliminator is taken from Corollary 1 in "Quotienting the Delay
-- Monad by Weak Bisimilarity" by Chapman, Uustalu and Veltri.

ℕ→/-elim :
  ∀ {a p r} {A : Set a} {R : A → A → Proposition r} →
  Propositional-extensionality r →
  Axiom-of-countable-choice (a ⊔ r) →
  Is-equivalence-relation R →
  (P : (ℕ → A / R) → Set p)
  (p-[] : ∀ f → P (λ n → [ f n ])) →
  (∀ {f g} (r : proj₁ ((ℕ →ᴾ R) f g)) →
   subst P (cong ℕ→/-comm-to ([]-respects-relation r)) (p-[] f) ≡
   p-[] g) →
  (∀ f → Is-set (P f)) →
  ∀ f → P f
ℕ→/-elim prop-ext cc R-equiv = ↔-eliminator (ℕ→/-comm prop-ext cc R-equiv)

-- The eliminator "computes" in the "right" way.

ℕ→/-elim-[] :
  ∀ {a p r} {A : Set a} {R : A → A → Proposition r}
  (prop-ext : Propositional-extensionality r)
  (cc : Axiom-of-countable-choice (a ⊔ r))
  (R-equiv : Is-equivalence-relation R)
  (P : (ℕ → A / R) → Set p)
  (p-[] : ∀ f → P (λ n → [ f n ]))
  (ok : ∀ {f g} (r : proj₁ ((ℕ →ᴾ R) f g)) →
        subst P (cong ℕ→/-comm-to ([]-respects-relation r)) (p-[] f) ≡
        p-[] g)
  (P-set : ∀ f → Is-set (P f)) f →
  ℕ→/-elim prop-ext cc R-equiv P p-[] ok P-set (λ n → [ f n ]) ≡ p-[] f
ℕ→/-elim-[] prop-ext cc R-equiv =
  ↔-eliminator-[] (ℕ→/-comm prop-ext cc R-equiv)


==> anc/equality/src/Record.agda <==
------------------------------------------------------------------------
-- Record types with manifest fields and "with", based on Randy
-- Pollack's "Dependently Typed Records in Type Theory"
------------------------------------------------------------------------

open import Equality.Propositional
open import Prelude hiding (id; proj₁; proj₂)

open import Bijection equality-with-J using (_↔_; ↑↔)
open import Function-universe equality-with-J hiding (_∘_)
open import List equality-with-J using (foldr)

-- The module is parametrised by the type of labels, which should come
-- with decidable equality.

module Record (Label : Set) (_≟_ : Decidable-equality Label) where

------------------------------------------------------------------------
-- A Σ-type with a manifest field

-- A variant of Σ where the value of the second field is "manifest"
-- (given by the first).

infix 4 _,

record Manifest-Σ {a b} (A : Set a) {B : A → Set b}
                  (f : (x : A) → B x) : Set a where
  constructor _,
  field proj₁ : A

  proj₂ : B proj₁
  proj₂ = f proj₁

------------------------------------------------------------------------
-- Signatures and records

mutual

  infixl 5 _,_∶_ _,_≔_

  data Signature s : Set (lsuc s) where
    ∅     : Signature s
    _,_∶_ : (Sig : Signature s)
            (ℓ : Label)
            (A : Record Sig → Set s) →
            Signature s
    _,_≔_ : (Sig : Signature s)
            (ℓ : Label)
            {A : Record Sig → Set s}
            (a : (r : Record Sig) → A r) →
            Signature s

  -- Record is a record type to ensure that the signature can be
  -- inferred from a value of type Record Sig.

  record Record {s} (Sig : Signature s) : Set s where
    eta-equality
    inductive
    constructor rec
    field fun : Record-fun Sig

  Record-fun : ∀ {s} → Signature s → Set s
  Record-fun ∅             = ↑ _ ⊤
  Record-fun (Sig , ℓ ∶ A) =          Σ (Record Sig) A
  Record-fun (Sig , ℓ ≔ a) = Manifest-Σ (Record Sig) a

------------------------------------------------------------------------
-- Labels

-- A signature's labels, starting with the last one.

labels : ∀ {s} → Signature s → List Label
labels ∅             = []
labels (Sig , ℓ ∶ A) = ℓ ∷ labels Sig
labels (Sig , ℓ ≔ a) = ℓ ∷ labels Sig

-- Inhabited if the label is part of the signature.

infix 4 _∈_

_∈_ : ∀ {s} → Label → Signature s → Set
ℓ ∈ Sig =
  foldr (λ ℓ′ → if ℓ ≟ ℓ′ then (λ _ → ⊤) else id)
        ⊥
        (labels Sig)

------------------------------------------------------------------------
-- Projections

-- Signature restriction and projection. (Restriction means removal of
-- a given field and all subsequent fields.)

Restrict : ∀ {s} (Sig : Signature s) (ℓ : Label) → ℓ ∈ Sig →
           Signature s
Restrict ∅              ℓ ()
Restrict (Sig , ℓ′ ∶ A) ℓ ℓ∈ with ℓ ≟ ℓ′
... | yes _ = Sig
... | no  _ = Restrict Sig ℓ ℓ∈
Restrict (Sig , ℓ′ ≔ a) ℓ ℓ∈ with ℓ ≟ ℓ′
... | yes _ = Sig
... | no  _ = Restrict Sig ℓ ℓ∈

Restricted : ∀ {s} (Sig : Signature s) (ℓ : Label) → ℓ ∈ Sig → Set s
Restricted Sig ℓ ℓ∈ = Record (Restrict Sig ℓ ℓ∈)

Proj : ∀ {s} (Sig : Signature s) (ℓ : Label) (ℓ∈ : ℓ ∈ Sig) →
       Restricted Sig ℓ ℓ∈ → Set s
Proj ∅              ℓ ()
Proj (Sig , ℓ′ ∶ A) ℓ ℓ∈ with ℓ ≟ ℓ′
... | yes _ = A
... | no  _ = Proj Sig ℓ ℓ∈
Proj (_,_≔_ Sig ℓ′ {A = A} a) ℓ ℓ∈ with ℓ ≟ ℓ′
... | yes _ = A
... | no  _ = Proj Sig ℓ ℓ∈

-- Record restriction and projection.

infixl 5 _∣_

_∣_ : ∀ {s} {Sig : Signature s} → Record Sig →
      (ℓ : Label) {ℓ∈ : ℓ ∈ Sig} → Restricted Sig ℓ ℓ∈
_∣_ {Sig = ∅}            r       ℓ {}
_∣_ {Sig = Sig , ℓ′ ∶ A} (rec r) ℓ {ℓ∈} with ℓ ≟ ℓ′
... | yes _ = Σ.proj₁ r
... | no  _ = _∣_ (Σ.proj₁ r) ℓ {ℓ∈}
_∣_ {Sig = Sig , ℓ′ ≔ a} (rec r) ℓ {ℓ∈} with ℓ ≟ ℓ′
... | yes _ = Manifest-Σ.proj₁ r
... | no  _ = _∣_ (Manifest-Σ.proj₁ r) ℓ {ℓ∈}

infixl 5 _·_

_·_ : ∀ {s} {Sig : Signature s} (r : Record Sig)
      (ℓ : Label) {ℓ∈ : ℓ ∈ Sig} →
      Proj Sig ℓ ℓ∈ (r ∣ ℓ)
_·_ {Sig = ∅}            r       ℓ {}
_·_ {Sig = Sig , ℓ′ ∶ A} (rec r) ℓ {ℓ∈} with ℓ ≟ ℓ′
... | yes _ = Σ.proj₂ r
... | no  _ = _·_ (Σ.proj₁ r) ℓ {ℓ∈}
_·_ {Sig = Sig , ℓ′ ≔ a} (rec r) ℓ {ℓ∈} with ℓ ≟ ℓ′
... | yes _ = Manifest-Σ.proj₂ r
... | no  _ = _·_ (Manifest-Σ.proj₁ r) ℓ {ℓ∈}

------------------------------------------------------------------------
-- With

-- Sig With ℓ ≔ a is the signature Sig, but with the ℓ field set to a.

mutual

  infixl 5 _With_≔_

  _With_≔_ : ∀ {s} (Sig : Signature s) (ℓ : Label) {ℓ∈ : ℓ ∈ Sig} →
             ((r : Restricted Sig ℓ ℓ∈) → Proj Sig ℓ ℓ∈ r) → Signature s
  _With_≔_ ∅                ℓ {}   a
  _With_≔_ (Sig , ℓ′ ∶ A)   ℓ {ℓ∈} a with ℓ ≟ ℓ′
  ... | yes _ = Sig                   , ℓ′ ≔ a
  ... | no  _ = _With_≔_ Sig ℓ {ℓ∈} a , ℓ′ ∶ A ∘ drop-With
  _With_≔_  (Sig , ℓ′ ≔ a′) ℓ {ℓ∈} a with ℓ ≟ ℓ′
  ... | yes _ = Sig                   , ℓ′ ≔ a
  ... | no  _ = _With_≔_ Sig ℓ {ℓ∈} a , ℓ′ ≔ a′ ∘ drop-With

  drop-With : ∀ {s} {Sig : Signature s} {ℓ : Label} {ℓ∈ : ℓ ∈ Sig}
              {a : (r : Restricted Sig ℓ ℓ∈) → Proj Sig ℓ ℓ∈ r} →
              Record (_With_≔_ Sig ℓ {ℓ∈} a) → Record Sig
  drop-With {Sig = ∅} {ℓ∈ = ()}      r
  drop-With {Sig = Sig , ℓ′ ∶ A} {ℓ} (rec r) with ℓ ≟ ℓ′
  ... | yes _ = rec (Manifest-Σ.proj₁ r , Manifest-Σ.proj₂ r)
  ... | no  _ = rec (drop-With (Σ.proj₁ r) , Σ.proj₂ r)
  drop-With {Sig = Sig , ℓ′ ≔ a} {ℓ} (rec r) with ℓ ≟ ℓ′
  ... | yes _ = rec (Manifest-Σ.proj₁ r ,)
  ... | no  _ = rec (drop-With (Manifest-Σ.proj₁ r) ,)

------------------------------------------------------------------------
-- Alternative definitions of Record, along with some isomorphisms

-- An alternative definition of Record: right-nested, without the
-- record type, and without Manifest-Σ.

Recordʳ : ∀ {s} (Sig : Signature s) → (Record Sig → Set s) → Set s
Recordʳ ∅             κ = κ _
Recordʳ (Sig , ℓ ∶ A) κ = Recordʳ Sig (λ r → Σ (A r) (κ ∘ rec ∘ (r ,_)))
Recordʳ (Sig , ℓ ≔ a) κ = Recordʳ Sig (λ r → κ (rec (r ,)))

-- Manifest-Σ A f is isomorphic to A.

Manifest-Σ↔ :
  ∀ {a b} {A : Set a} {B : A → Set b} {f : (x : A) → B x} →
  Manifest-Σ A f ↔ A
Manifest-Σ↔ = record
  { surjection = record
    { logical-equivalence = record
      { to   = Manifest-Σ.proj₁
      ; from = _,
      }
    ; right-inverse-of = λ _ → refl
    }
  ; left-inverse-of = λ _ → refl
  }

-- Record is pointwise isomorphic to Record-fun.

Record↔Record-fun :
  ∀ {s} {Sig : Signature s} → Record Sig ↔ Record-fun Sig
Record↔Record-fun = record
  { surjection = record
    { logical-equivalence = record { to = Record.fun ; from = rec }
    ; right-inverse-of    = λ _ → refl
    }
  ; left-inverse-of = λ _ → refl
  }

-- Record and Recordʳ are, in a certain sense, isomorphic.

mutual

  Σ-Record↔Recordʳ :
    ∀ {s} (Sig : Signature s) (κ : Record Sig → Set s) →
    Σ (Record Sig) κ ↔ Recordʳ Sig κ
  Σ-Record↔Recordʳ Sig κ =
    Σ (Record Sig) κ              ↝⟨ Σ-cong Record↔Record-fun (λ _ → id) ⟩
    Σ (Record-fun Sig) (κ ∘ rec)  ↝⟨ Σ-Record-fun↔Recordʳ Sig κ ⟩□
    Recordʳ Sig κ                 □

  Σ-Record-fun↔Recordʳ :
    ∀ {s} (Sig : Signature s) (κ : Record Sig → Set s) →
    Σ (Record-fun Sig) (κ ∘ rec) ↔ Recordʳ Sig κ

  Σ-Record-fun↔Recordʳ ∅ κ =
    Σ (↑ _ ⊤) (κ ∘ rec)   ↝⟨ Σ-cong ↑↔ (λ _ → id) ⟩
    Σ ⊤ (κ ∘ rec ∘ lift)  ↝⟨ Σ-left-identity ⟩□
    κ _                   □

  Σ-Record-fun↔Recordʳ (Sig , ℓ ∶ A) κ =
    Σ (Σ (Record Sig) A) (κ ∘ rec)                     ↝⟨ inverse Σ-assoc ⟩
    Σ (Record Sig) (λ r → Σ (A r) (κ ∘ rec ∘ (r ,_)))  ↝⟨ Σ-Record↔Recordʳ Sig _ ⟩□
    Recordʳ Sig (λ r → Σ (A r) (κ ∘ rec ∘ (r ,_)))     □

  Σ-Record-fun↔Recordʳ (Sig , ℓ ≔ a) κ =
    Σ (Manifest-Σ (Record Sig) a) (κ ∘ rec)  ↝⟨ Σ-cong Manifest-Σ↔ (λ _ → id) ⟩
    Σ (Record Sig) (κ ∘ rec ∘ _,)            ↝⟨ Σ-Record↔Recordʳ Sig _ ⟩□
    Recordʳ Sig (κ ∘ rec ∘ _,)               □

-- Note that the continuation is initialised with a (lifted) unit
-- type.

Record↔Recordʳ :
  ∀ {s} (Sig : Signature s) →
  Record Sig ↔ Recordʳ Sig (λ _ → ↑ s ⊤)
Record↔Recordʳ Sig =
  Record Sig                 ↝⟨ inverse ×-right-identity ⟩
  Record Sig × ⊤             ↝⟨ id ×-cong inverse ↑↔ ⟩
  Record Sig × ↑ _ ⊤         ↝⟨ Σ-Record↔Recordʳ Sig _ ⟩□
  Recordʳ Sig (λ _ → ↑ _ ⊤)  □

-- Another alternative definition of Record: basically the same as
-- Recordʳ, but the continuation is initialised with the first
-- non-manifest field, if any, to avoid a pointless innermost unit
-- type.

Recʳ : ∀ {s} → Signature s → Set s
Recʳ ∅             = ↑ _ ⊤
Recʳ (Sig , ℓ ∶ A) = Recordʳ Sig A
Recʳ (Sig , ℓ ≔ a) = Recʳ Sig

-- Record and Recʳ are pointwise isomorphic.

mutual

  Record↔Recʳ :
    ∀ {s} {Sig : Signature s} →
    Record Sig ↔ Recʳ Sig
  Record↔Recʳ {Sig = Sig} =
    Record Sig      ↝⟨ Record↔Record-fun ⟩
    Record-fun Sig  ↝⟨ Record-fun↔Recʳ Sig ⟩□
    Recʳ Sig        □

  Record-fun↔Recʳ :
    ∀ {s} (Sig : Signature s) →
    Record-fun Sig ↔ Recʳ Sig

  Record-fun↔Recʳ ∅ = ↑ _ ⊤ □

  Record-fun↔Recʳ (Sig , ℓ ∶ A) =
    Σ (Record Sig) A  ↝⟨ Σ-Record↔Recordʳ Sig A ⟩□
    Recordʳ Sig A     □

  Record-fun↔Recʳ (Sig , ℓ ≔ a) =
    Manifest-Σ (Record Sig) a  ↝⟨ Manifest-Σ↔ ⟩
    Record Sig                 ↝⟨ Record↔Recʳ ⟩□
    Recʳ Sig                   □


==> anc/equality/src/Structure-identity-principle.agda <==
------------------------------------------------------------------------
-- Aczel's structure identity principle (for 1-categories), more or
-- less as found in "Homotopy Type Theory: Univalent Foundations of
-- Mathematics" (first edition)
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Structure-identity-principle
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq using (_↔_; Σ-≡,≡↔≡)
open import Category eq
open Derived-definitions-and-properties eq
open import Equality.Decidable-UIP eq
open import Equivalence eq hiding (id; _∘_; inverse; lift-equality)
open import Function-universe eq hiding (id) renaming (_∘_ to _⊚_)
open import H-level eq
open import H-level.Closure eq
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (id)

-- Standard notions of structure.

record Standard-notion-of-structure
         {c₁ c₂} ℓ₁ ℓ₂ (C : Precategory c₁ c₂) :
         Set (c₁ ⊔ c₂ ⊔ lsuc (ℓ₁ ⊔ ℓ₂)) where
  open Precategory C

  field
    P               : Obj → Set ℓ₁
    H               : ∀ {X Y} (p : P X) (q : P Y) → Hom X Y → Set ℓ₂
    H-prop          : ∀ {X Y} {p : P X} {q : P Y}
                      (f : Hom X Y) → Is-proposition (H p q f)
    H-id            : ∀ {X} {p : P X} → H p p id
    H-∘             : ∀ {X Y Z} {p : P X} {q : P Y} {r : P Z} {f g} →
                      H p q f → H q r g → H p r (g ∙ f)
    H-antisymmetric : ∀ {X} (p q : P X) →
                      H p q id → H q p id → p ≡ q

  -- P constructs sets. (The proof was suggested by Michael Shulman in
  -- a mailing list post.)

  P-set : ∀ A → Is-set (P A)
  P-set A = propositional-identity⇒set
    (λ p q → H p q id × H q p id)
    (λ _ _ → ×-closure 1 (H-prop id) (H-prop id))
    (λ _ → H-id , H-id)
    (λ p q → uncurry (H-antisymmetric p q))

  -- Two Str morphisms (see below) of equal type are equal if their
  -- first components are equal.

  lift-equality : {X Y : ∃ P} {f g : ∃ (H (proj₂ X) (proj₂ Y))} →
                  proj₁ f ≡ proj₁ g → f ≡ g
  lift-equality eq =
    Σ-≡,≡→≡ eq (_⇔_.to propositional⇔irrelevant (H-prop _) _ _)

  -- A derived precategory.

  Str : Precategory (c₁ ⊔ ℓ₁) (c₂ ⊔ ℓ₂)
  Str = record { precategory =
    ∃ P ,
    (λ { (X , p) (Y , q) →
         ∃ (H p q) ,
         Σ-closure 2 Hom-is-set (λ f → mono₁ 1 (H-prop f)) }) ,
    (id , H-id) ,
    (λ { (f , hf) (g , hg) → f ∙ g , H-∘ hg hf }) ,
    lift-equality left-identity ,
    lift-equality right-identity ,
    lift-equality assoc }

  module Str = Precategory Str

  -- A rearrangement lemma.

  proj₁-≡→≅-¹ :
    ∀ {X Y} (X≡Y : X ≡ Y) →
    proj₁ (Str.≡→≅ X≡Y Str.¹) ≡
    elim (λ {X Y} _ → Hom X Y) (λ _ → id) (cong proj₁ X≡Y)
  proj₁-≡→≅-¹ {X , p} = elim¹
    (λ X≡Y → proj₁ (Str.≡→≅ X≡Y Str.¹) ≡
             elim (λ {X Y} _ → Hom X Y) (λ _ → id) (cong proj₁ X≡Y))
    (proj₁ (Str.≡→≅ (refl (X , p)) Str.¹)                               ≡⟨ cong (proj₁ ∘ Str._¹) $ elim-refl (λ {X Y} _ → X Str.≅ Y) _ ⟩
     proj₁ (Str.id {X = X , p})                                         ≡⟨⟩
     id {X = X}                                                         ≡⟨ sym $ elim-refl (λ {X Y} _ → Hom X Y) _ ⟩
     elim (λ {X Y} _ → Hom X Y) (λ _ → id) (refl X)                     ≡⟨ cong (elim (λ {X Y} _ → Hom X Y) _) $ sym $ cong-refl proj₁ ⟩∎
     elim (λ {X Y} _ → Hom X Y) (λ _ → id) (cong proj₁ (refl (X , p)))  ∎)

-- The structure identity principle states that the precategory Str is
-- a category (assuming extensionality).
--
-- The proof below is based on (but not quite identical to) the one in
-- "Homotopy Type Theory: Univalent Foundations of Mathematics" (first
-- edition).

abstract

  structure-identity-principle :
    ∀ {c₁ c₂ ℓ₁ ℓ₂} →
    Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂) →
    (C : Category c₁ c₂) →
    (S : Standard-notion-of-structure ℓ₁ ℓ₂ (Category.precategory C)) →
    ∀ {X Y} → Is-equivalence
                (Precategory.≡→≅ (Standard-notion-of-structure.Str S)
                                 {X} {Y})
  structure-identity-principle ext C S =
    Str.≡→≅-equivalence-lemma ≡≃≅ ≡≃≅-refl
    where
    open Standard-notion-of-structure S
    module C = Category C

    -- _≡_ is pointwise equivalent to Str._≅_.

    module ≅HH≃≅ where

      to : ∀ {X Y} {p : P X} {q : P Y} →
           (∃ λ (f : X C.≅ Y) → H p q (f C.¹) × H q p (f C.⁻¹)) →
           (X , p) Str.≅ (Y , q)
      to ((f , f⁻¹ , f∙f⁻¹ , f⁻¹∙f) , Hf , Hf⁻¹) =
        (f , Hf) , (f⁻¹ , Hf⁻¹) ,
        lift-equality f∙f⁻¹ ,
        lift-equality f⁻¹∙f

    ≅HH≃≅ : ∀ {X Y} {p : P X} {q : P Y} →
            (∃ λ (f : X C.≅ Y) → H p q (f C.¹) × H q p (f C.⁻¹)) ≃
            ((X , p) Str.≅ (Y , q))
    ≅HH≃≅ {X} {Y} {p} {q} = ↔⇒≃ (record
      { surjection = record
        { logical-equivalence = record
          { to   = ≅HH≃≅.to
          ; from = from
          }
        ; right-inverse-of = to∘from
        }
      ; left-inverse-of = from∘to
      })
      where
      from : (X , p) Str.≅ (Y , q) →
             ∃ λ (f : X C.≅ Y) → H p q (f C.¹) × H q p (f C.⁻¹)
      from ((f , Hf) , (f⁻¹ , Hf⁻¹) , f∙f⁻¹ , f⁻¹∙f) =
        (f , f⁻¹ , cong proj₁ f∙f⁻¹ , cong proj₁ f⁻¹∙f) , Hf , Hf⁻¹

      to∘from : ∀ p → ≅HH≃≅.to (from p) ≡ p
      to∘from ((f , Hf) , (f⁻¹ , Hf⁻¹) , f∙f⁻¹ , f⁻¹∙f) =
        cong₂ (λ f∙f⁻¹ f⁻¹∙f →
                 (f , Hf) , (f⁻¹ , Hf⁻¹) , f∙f⁻¹ , f⁻¹∙f)
              (_⇔_.to set⇔UIP Str.Hom-is-set _ _)
              (_⇔_.to set⇔UIP Str.Hom-is-set _ _)

      from∘to : ∀ p → from (≅HH≃≅.to p) ≡ p
      from∘to ((f , f⁻¹ , f∙f⁻¹ , f⁻¹∙f) , Hf , Hf⁻¹) =
        cong₂ (λ f∙f⁻¹ f⁻¹∙f → (f , f⁻¹ , f∙f⁻¹ , f⁻¹∙f) , Hf , Hf⁻¹)
              (_⇔_.to set⇔UIP C.Hom-is-set _ _)
              (_⇔_.to set⇔UIP C.Hom-is-set _ _)

    module ≡≡≃≅HH where

      to : ∀ {X Y} {p : P X} {q : P Y} →
           (X≡Y : X ≡ Y) → subst P X≡Y p ≡ q →
           H p q (C.≡→≅ X≡Y C.¹) × H q p (C.≡→≅ X≡Y C.⁻¹)
      to {X} {p = p} X≡Y p≡q = elim¹
        (λ X≡Y → ∀ {q} → subst P X≡Y p ≡ q →
                 H p q (C.≡→≅ X≡Y C.¹) × H q p (C.≡→≅ X≡Y C.⁻¹))
        (elim¹
           (λ {q} _ → H p q (C.≡→≅ (refl X) C.¹) ×
                      H q p (C.≡→≅ (refl X) C.⁻¹))
           ( subst (λ { (q , f) → H p q f })
                   (sym $ cong₂ _,_
                            (subst P (refl X) p  ≡⟨ subst-refl P _ ⟩∎
                             p                   ∎)
                            (C.≡→≅ (refl X) C.¹  ≡⟨ cong C._¹ C.≡→≅-refl ⟩∎
                             C.id                ∎))
                   H-id
           , subst (λ { (q , f) → H q p f })
                   (sym $ cong₂ _,_
                            (subst P (refl X) p  ≡⟨ subst-refl P _ ⟩∎
                             p                   ∎)
                            (C.≡→≅ (refl X) C.⁻¹  ≡⟨ cong C._⁻¹ C.≡→≅-refl ⟩∎
                             C.id                 ∎))
                   H-id
           ))
        X≡Y p≡q

      to-refl : ∀ {X} {p : P X} →
                subst (λ f → H p p (f C.¹) × H p p (f C.⁻¹))
                      C.≡→≅-refl
                      (to (refl X) (subst-refl P p)) ≡
                (H-id , H-id)
      to-refl =
        cong₂ _,_ (_⇔_.to propositional⇔irrelevant (H-prop _) _ _)
                  (_⇔_.to propositional⇔irrelevant (H-prop _) _ _)

    ≡≡≃≅HH : ∀ {X Y} {p : P X} {q : P Y} →
             (∃ λ (eq : X ≡ Y) → subst P eq p ≡ q) ≃
             (∃ λ (f : X C.≅ Y) → H p q (f C.¹) × H q p (f C.⁻¹))
    ≡≡≃≅HH {X} {p = p} {q} =
      Σ-preserves C.≡≃≅ λ X≡Y →
        _↔_.to (⇔↔≃ ext (P-set _ _ _)
                        (×-closure 1 (H-prop _) (H-prop _)))
               (record { to = ≡≡≃≅HH.to X≡Y ; from = from X≡Y })
      where
      from : ∀ X≡Y → H p q (C.≡→≅ X≡Y C.¹) × H q p (C.≡→≅ X≡Y C.⁻¹) →
             subst P X≡Y p ≡ q
      from X≡Y (H¹ , H⁻¹) = elim¹
        (λ {Y} X≡Y → ∀ {q} →
                     H p q (C.≡→≅ X≡Y C.¹) → H q p (C.≡→≅ X≡Y C.⁻¹) →
                     subst P X≡Y p ≡ q)
        (λ {q} H¹ H⁻¹ →
           subst P (refl X) p  ≡⟨ subst-refl P _ ⟩
           p                   ≡⟨ H-antisymmetric p q
                                    (subst (H p q) (cong C._¹  C.≡→≅-refl) H¹)
                                    (subst (H q p) (cong C._⁻¹ C.≡→≅-refl) H⁻¹) ⟩∎
           q                   ∎)
        X≡Y H¹ H⁻¹

    ≡≃≅ : ∀ {X Y} {p : P X} {q : P Y} →
          _≡_ {A = ∃ P} (X , p) (Y , q) ≃ ((X , p) Str.≅ (Y , q))
    ≡≃≅ = ≅HH≃≅ ⊚ ≡≡≃≅HH ⊚ ↔⇒≃ (inverse Σ-≡,≡↔≡)

    -- …and the proof maps reflexivity to the identity morphism.

    ≡≃≅-refl : ∀ {Xp} → _≃_.to ≡≃≅ (refl Xp) Str.¹ ≡ Str.id
    ≡≃≅-refl {X , p} = cong Str._¹ (
      ≅HH≃≅.to (_≃_.to ≡≡≃≅HH (Σ-≡,≡←≡ (refl (_,_ {B = P} X p))))      ≡⟨ cong (≅HH≃≅.to ∘ _≃_.to ≡≡≃≅HH) $ Σ-≡,≡←≡-refl {B = P} ⟩
      ≅HH≃≅.to (_≃_.to ≡≡≃≅HH (refl X , subst-refl P p))               ≡⟨⟩
      ≅HH≃≅.to (C.≡→≅ (refl X) , ≡≡≃≅HH.to (refl X) (subst-refl P p))  ≡⟨ cong ≅HH≃≅.to $ Σ-≡,≡→≡ C.≡→≅-refl ≡≡≃≅HH.to-refl ⟩
      ≅HH≃≅.to (C.id≅ , H-id , H-id)                                   ≡⟨ refl _ ⟩∎
      Str.id≅                                                          ∎)


==> anc/equality/src/Surjection.agda <==
------------------------------------------------------------------------
-- Split surjections
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Surjection
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open Derived-definitions-and-properties eq
open import Logical-equivalence
  using (_⇔_; module _⇔_) renaming (_∘_ to _⊙_)
open import Prelude as P hiding (id) renaming (_∘_ to _⊚_)

------------------------------------------------------------------------
-- Split surjections

infix 0 _↠_

-- Split surjections. Note that in this development split surjections
-- are often called simply "surjections".

record _↠_ {f t} (From : Set f) (To : Set t) : Set (f ⊔ t) where
  field
    logical-equivalence : From ⇔ To

  open _⇔_ logical-equivalence

  field
    right-inverse-of : ∀ x → to (from x) ≡ x

  -- A lemma.

  from-to : ∀ {x y} → from x ≡ y → to y ≡ x
  from-to {x} {y} from-x≡y =
    to y         ≡⟨ cong to $ sym from-x≡y ⟩
    to (from x)  ≡⟨ right-inverse-of x ⟩∎
    x            ∎

  open _⇔_ logical-equivalence public

------------------------------------------------------------------------
-- Preorder

-- _↠_ is a preorder.

id : ∀ {a} {A : Set a} → A ↠ A
id = record
  { logical-equivalence = Logical-equivalence.id
  ; right-inverse-of    = refl
  }

infixr 9 _∘_

_∘_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
      B ↠ C → A ↠ B → A ↠ C
f ∘ g = record
  { logical-equivalence = logical-equivalence f ⊙ logical-equivalence g
  ; right-inverse-of    = to∘from
  }
  where
  open _↠_

  abstract
    to∘from : ∀ x → to f (to g (from g (from f x))) ≡ x
    to∘from = λ x →
      to f (to g (from g (from f x)))  ≡⟨ cong (to f) (right-inverse-of g (from f x)) ⟩
      to f (from f x)                  ≡⟨ right-inverse-of f x ⟩∎
      x                                ∎

-- "Equational" reasoning combinators.

infix  -1 finally-↠
infixr -2 step-↠

-- For an explanation of why step-↠ is defined in this way, see
-- Equality.step-≡.

step-↠ : ∀ {a b c} (A : Set a) {B : Set b} {C : Set c} →
         B ↠ C → A ↠ B → A ↠ C
step-↠ _ = _∘_

syntax step-↠ A B↠C A↠B = A ↠⟨ A↠B ⟩ B↠C

finally-↠ : ∀ {a b} (A : Set a) (B : Set b) → A ↠ B → A ↠ B
finally-↠ _ _ A↠B = A↠B

syntax finally-↠ A B A↠B = A ↠⟨ A↠B ⟩□ B □

------------------------------------------------------------------------
-- Some preservation/respectfulness lemmas

-- ∃ preserves surjections.

∃-cong : ∀ {a b₁ b₂} {A : Set a} {B₁ : A → Set b₁} {B₂ : A → Set b₂} →
         (∀ x → B₁ x ↠ B₂ x) → ∃ B₁ ↠ ∃ B₂
∃-cong {B₁ = B₁} {B₂} B₁↠B₂ = record
  { logical-equivalence = record
    { to   = to′
    ; from = from′
    }
  ; right-inverse-of = right-inverse-of′
  }
  where
  open _↠_

  to′ : ∃ B₁ → ∃ B₂
  to′ = Σ-map P.id (to (B₁↠B₂ _))

  from′ : ∃ B₂ → ∃ B₁
  from′ = Σ-map P.id (from (B₁↠B₂ _))

  abstract
    right-inverse-of′ : ∀ p → to′ (from′ p) ≡ p
    right-inverse-of′ = λ p →
      cong (_,_ (proj₁ p)) (right-inverse-of (B₁↠B₂ (proj₁ p)) _)

-- A lemma relating surjections and equality.

↠-≡ : ∀ {a b} {A : Set a} {B : Set b} (A↠B : A ↠ B) {x y : B} →
      (_↠_.from A↠B x ≡ _↠_.from A↠B y) ↠ (x ≡ y)
↠-≡ A↠B {x} {y} = record
  { logical-equivalence = record
    { from = cong from
    ; to   = to′
    }
  ; right-inverse-of = right-inverse-of′
  }
  where
  open _↠_ A↠B

  to′ : from x ≡ from y → x ≡ y
  to′ = λ from-x≡from-y →
    x            ≡⟨ sym $ right-inverse-of _ ⟩
    to (from x)  ≡⟨ cong to from-x≡from-y ⟩
    to (from y)  ≡⟨ right-inverse-of _ ⟩∎
    y            ∎

  abstract
    right-inverse-of′ : ∀ p → to′ (cong from p) ≡ p
    right-inverse-of′ = elim
      (λ {x y} x≡y → trans (sym (right-inverse-of x)) (
                       trans (cong to (cong from x≡y)) (
                       right-inverse-of y)) ≡
                     x≡y)
      (λ x → trans (sym (right-inverse-of x)) (
               trans (cong to (cong from (refl x))) (
               right-inverse-of x))                                 ≡⟨ cong (λ p → trans (sym (right-inverse-of x))
                                                                                         (trans (cong to p) (right-inverse-of x)))
                                                                            (cong-refl from) ⟩
             trans (sym (right-inverse-of x)) (
               trans (cong to (refl (from x))) (
               right-inverse-of x))                                 ≡⟨ cong (λ p → trans (sym (right-inverse-of x))
                                                                                         (trans p (right-inverse-of x)))
                                                                            (cong-refl to) ⟩
             trans (sym (right-inverse-of x)) (
               trans (refl (to (from x))) (
               right-inverse-of x))                                 ≡⟨ cong (trans (sym _)) (trans-reflˡ _) ⟩
             trans (sym (right-inverse-of x)) (right-inverse-of x)  ≡⟨ trans-symˡ _ ⟩∎
             refl x                                                 ∎)

-- Decidable-equality respects surjections.

Decidable-equality-respects :
  ∀ {a b} {A : Set a} {B : Set b} →
  A ↠ B → Decidable-equality A → Decidable-equality B
Decidable-equality-respects A↠B _≟A_ x y =
  ⊎-map (to (↠-≡ A↠B))
        (λ from-x≢from-y → from-x≢from-y ⊚ from (↠-≡ A↠B))
        (from A↠B x ≟A from A↠B y)
  where open _↠_


==> anc/equality/src/Tactic/By.agda <==
------------------------------------------------------------------------
-- Some tactics aimed at making equational reasoning proofs more
-- readable
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Tactic.By where

import Agda.Builtin.Bool as B
open import Agda.Builtin.Char
open import Agda.Builtin.Float
open import Agda.Builtin.Nat using (_==_)
open import Agda.Builtin.Reflection
open import Agda.Builtin.String
open import Agda.Primitive

open import Equality.Propositional
open import Prelude

open import Equality.Decision-procedures
open import List equality-with-J

private

  -- Constructs a visible, relevant argument.

  varg : {A : Set} → A → Arg A
  varg = arg (arg-info visible relevant)

  -- Constructs a hidden, relevant argument.

  harg : {A : Set} → A → Arg A
  harg = arg (arg-info hidden relevant)

  -- Converts B.Bool to Bool.

  to-Bool : B.Bool → Bool
  to-Bool B.false = false
  to-Bool B.true  = true

  mutual

    -- Checks if the terms are syntactically equal.
    --
    -- Pattern-matching lambdas and "unknown" are currently never seen
    -- as equal to anything.
    --
    -- Note that this function does not perform any kind of parameter
    -- reconstruction.

    eq-Term : Term → Term → Bool
    eq-Term (var x₁ ts₁)   (var x₂ ts₂)   = eq-ℕ x₁ x₂ ∧ eq-Args ts₁ ts₂
    eq-Term (con c₁ ts₁)   (con c₂ ts₂)   = eq-Name c₁ c₂ ∧ eq-Args ts₁ ts₂
    eq-Term (def f₁ ts₁)   (def f₂ ts₂)   = eq-Name f₁ f₂ ∧ eq-Args ts₁ ts₂
    eq-Term (lam v₁ t₁)    (lam v₂ t₂)    = eq-Visibility v₁ v₂ ∧ eq-Abs t₁ t₂
    eq-Term (pi a₁ b₁)     (pi a₂ b₂)     = eq-Arg a₁ a₁ ∧ eq-Abs b₁ b₂
    eq-Term (agda-sort s₁) (agda-sort s₂) = eq-Sort s₁ s₂
    eq-Term (lit l₁)       (lit l₂)       = eq-Literal l₁ l₂
    eq-Term (meta x₁ ts₁)  (meta x₂ ts₂)  = eq-Meta x₁ x₂ ∧ eq-Args ts₁ ts₂
    eq-Term _              _              = false

    eq-Name : Name → Name → Bool
    eq-Name x₁ x₂ = to-Bool (primQNameEquality x₁ x₂)

    eq-ℕ : ℕ → ℕ → Bool
    eq-ℕ n₁ n₂ = to-Bool (n₁ == n₂)

    eq-Meta : Meta → Meta → Bool
    eq-Meta x₁ x₂ = to-Bool (primMetaEquality x₁ x₂)

    eq-String : String → String → Bool
    eq-String x₁ x₂ = to-Bool (primStringEquality x₁ x₂)

    eq-Sort : Sort → Sort → Bool
    eq-Sort (set t₁) (set t₂) = eq-Term t₁ t₂
    eq-Sort (lit n₁) (lit n₂) = eq-ℕ n₁ n₂
    eq-Sort _        _        = false

    eq-Literal : Literal → Literal → Bool
    eq-Literal (nat n₁)    (nat n₂)    = eq-ℕ n₁ n₂
    eq-Literal (float x₁)  (float x₂)  = to-Bool (primFloatEquality x₁ x₂)
    eq-Literal (char c₁)   (char c₂)   = to-Bool (primCharEquality c₁ c₂)
    eq-Literal (string s₁) (string s₂) = eq-String s₁ s₂
    eq-Literal (name x₁)   (name x₂)   = eq-Name x₁ x₂
    eq-Literal (meta x₁)   (meta x₂)   = eq-Meta x₁ x₂
    eq-Literal _           _           = false

    eq-Args : List (Arg Term) → List (Arg Term) → Bool
    eq-Args []         []         = true
    eq-Args (t₁ ∷ ts₁) (t₂ ∷ ts₂) = eq-Arg t₁ t₂ ∧ eq-Args ts₁ ts₂
    eq-Args _          _          = false

    eq-Abs : Abs Term → Abs Term → Bool
    eq-Abs (abs s₁ t₁) (abs s₂ t₂) =
      eq-String s₁ s₂ ∧ eq-Term t₁ t₂

    eq-ArgInfo : ArgInfo → ArgInfo → Bool
    eq-ArgInfo (arg-info v₁ r₁) (arg-info v₂ r₂) =
      eq-Visibility v₁ v₂ ∧ eq-Relevance r₁ r₂

    eq-Arg : Arg Term → Arg Term → Bool
    eq-Arg (arg i₁ t₁) (arg i₂ t₂) =
      eq-ArgInfo i₁ i₂ ∧ eq-Term t₁ t₂

    eq-Visibility : Visibility → Visibility → Bool
    eq-Visibility visible   visible   = true
    eq-Visibility hidden    hidden    = true
    eq-Visibility instance′ instance′ = true
    eq-Visibility _         _         = false

    eq-Relevance : Relevance → Relevance → Bool
    eq-Relevance relevant   relevant   = true
    eq-Relevance irrelevant irrelevant = true
    eq-Relevance _          _          = false

  -- Returns a fresh meta-variable of type Level.

  fresh-level : TC Level
  fresh-level =
    bindTC (checkType unknown (def (quote Level) [])) λ ℓ →
    unquoteTC ℓ

  -- Constructs a "cong" function (like cong and cong₂ in Equality)
  -- for functions with the given name and the given number of
  -- arguments.

  make-cong-called : Name → ℕ → TC ⊤
  make-cong-called cong n =
    bindTC (declareDef (varg cong) the-type) λ _ →
    defineFun cong (the-clause ∷ [])
    where
    the-type : Type
    the-type = levels (suc n)
      where
      arguments : ℕ → ℕ → List (Arg Term)
      arguments delta (suc m) = varg (var (3 * m + 1 + delta) []) ∷
                                arguments delta m
      arguments delta zero    = []

      equalities : ℕ → Type
      equalities (suc m) =
        pi (harg (var (m + 2 + 3 * (n ∸ suc m)) [])) $ abs "x" $
        pi (harg (var (m + 3 + 3 * (n ∸ suc m)) [])) $ abs "y" $
        pi (varg (def (quote _≡_)
                      (varg (var 1 []) ∷
                       varg (var 0 []) ∷ []))) $ abs "x≡y" $
           equalities m
      equalities zero =
        def (quote _≡_)
            (varg (var (3 * n) (arguments 1 n)) ∷
             varg (var (3 * n) (arguments 0 n)) ∷
             [])

      function-type : ℕ → Type
      function-type (suc m) = pi (varg (var n []))
                                 (abs "_" (function-type m))
      function-type zero    = var n []

      types : ℕ → Type
      types (suc m) = pi (harg (agda-sort (set (var n [])))) $ abs "A" $
                         types m
      types zero    = pi (varg (function-type n)) $ abs "f" $
                         equalities n

      levels : ℕ → Type
      levels (suc n) = pi (harg (def (quote Level) [])) $ abs "a" $
                          levels n
      levels zero    = types (suc n)

    the-clause : Clause
    the-clause =
      clause (varg (var "f") ∷ replicate n (varg (con (quote refl) [])))
             (con (quote refl) [])

  unquoteDecl cong₃  = make-cong-called cong₃   3
  unquoteDecl cong₄  = make-cong-called cong₄   4
  unquoteDecl cong₅  = make-cong-called cong₅   5
  unquoteDecl cong₆  = make-cong-called cong₆   6
  unquoteDecl cong₇  = make-cong-called cong₇   7
  unquoteDecl cong₈  = make-cong-called cong₈   8
  unquoteDecl cong₉  = make-cong-called cong₉   9
  unquoteDecl cong₁₀ = make-cong-called cong₁₀ 10

  -- Constructs a "cong" function (like cong and cong₂ in Equality)
  -- for functions with the given number of arguments. The name of the
  -- constructed function is returned (for 1 and 2 the functions in
  -- Equality are returned). The cong functions for functions with 3
  -- up to 10 arguments are cached to avoid creating lots of copies of
  -- the same functions.

  make-cong : ℕ → TC Name
  make-cong  1 = returnTC (quote cong)
  make-cong  2 = returnTC (quote cong₂)
  make-cong  3 = returnTC (quote cong₃)
  make-cong  4 = returnTC (quote cong₄)
  make-cong  5 = returnTC (quote cong₅)
  make-cong  6 = returnTC (quote cong₆)
  make-cong  7 = returnTC (quote cong₇)
  make-cong  8 = returnTC (quote cong₈)
  make-cong  9 = returnTC (quote cong₉)
  make-cong 10 = returnTC (quote cong₁₀)
  make-cong n  =
    bindTC (freshName "cong") λ cong →
    bindTC (make-cong-called cong n) λ _ →
    returnTC cong

  -- Tries to apply the given term (of the given type, which must live
  -- in Set₀) to the list of arguments.

  apply : Type → Term → List (Arg Term) → TC Term
  apply A t []       = returnTC t
  apply A t (a ∷ as) =
    bindTC (reduce A)     λ A →
    bindTC (apply₁ A t a) λ { (A , t) →
    apply A t as          }
    where
    apply₁ : Type → Term → Arg Term → TC (Type × Term)
    apply₁ (meta x _) _ _ = blockOnMeta x
    apply₁ (pi (arg (arg-info visible relevant) A) B) t₁ (arg _ t₂) =
      bindTC fresh-level                 λ a →
      bindTC fresh-level                 λ b →
      bindTC (unquoteTC A)               λ (A : Set a) →
      bindTC (unquoteTC (lam visible B)) λ (B : A → Set b) →
      bindTC (unquoteTC t₁)              λ (t₁ : (x : A) → B x) →
      bindTC (unquoteTC t₂)              λ (t₂ : A) →
      bindTC (quoteTC (B t₂))            λ Bt₂ →
      bindTC (quoteTC (t₁ t₂))           λ t₁t₂ →
      returnTC (Bt₂ , t₁t₂)
    apply₁ A _ _ =
      typeError (strErr "apply: not a pi" ∷ termErr A ∷ [])

  -- The tactic refine A t goal tries to use the term t (of type A),
  -- applied to as many fresh meta-variables as possible (based on its
  -- type), to solve the given goal. If this fails, then an attempt is
  -- made to solve the goal using "sym (t metas)" instead.

  refine : Type → Term → Term → TC Term
  refine A t goal =
    bindTC (normalise A) λ A →
    refine-with-type [] A
    where
    with-sym : Bool → Term → Term
    with-sym true  t = def (quote sym) (varg t ∷ [])
    with-sym false t = t

    try : Bool → Term → TC Term
    try use-sym t =
      bindTC (unify t′ goal) λ _ →
      returnTC t′
      where
      t′ = with-sym use-sym t

    refine-with-type : List (Arg Term) → Type → TC Term
    refine-with-type args (meta x _)               = blockOnMeta x
    refine-with-type args (pi (arg i _) (abs _ τ)) =
      refine-with-type (arg i unknown ∷ args) τ
    refine-with-type args _                        =
      bindTC (apply A t (reverse args)) λ t →
      catchTC (try false t)             $
      catchTC (try true  t)             $
      typeError (strErr "refine failed" ∷ [])

  -- The call by-tactic t goal tries to use (non-dependent) "cong"
  -- functions, reflexivity and t (via refine) to solve the given goal
  -- (which must be an equality).
  --
  -- The constructed term is returned.

  by-tactic : ∀ {a} {A : Set a} → A → Term → TC Term
  by-tactic {A = A} t goal =
    bindTC (quoteTC A) λ A →
    bindTC (quoteTC t) λ t →
    by-tactic′ fuel A t goal
    where
    -- Fuel, used to ensure termination. (Termination could perhaps be
    -- proved in some way, but using fuel was easier.)

    fuel : ℕ
    fuel = 1000000

    -- The tactic's main loop.

    by-tactic′ : ℕ → Type → Term → Term → TC Term
    by-tactic′ zero    _ _ _    = typeError
                                    (strErr "by: no more fuel" ∷ [])
    by-tactic′ (suc n) A t goal =
      bindTC (inferType goal)          λ goal-type →
      bindTC (reduce goal-type)        λ goal-type →
      bindTC (block-if-meta goal-type) λ _ →
      catchTC (try-refl goal-type)     $
      catchTC (refine A t goal)        $
      try-cong goal-type
      where
      -- Error messages.

      ill-formed failure : {A : Set} → TC A
      ill-formed = typeError (strErr "by: ill-formed goal" ∷ [])
      failure    = typeError (strErr "by failed" ∷ [])

      -- Blocks if the goal type is not sufficiently concrete. Raises
      -- a type error if the goal type is not an equality.

      block-if-meta : Type → TC ⊤
      block-if-meta (meta m _)                            = blockOnMeta m
      block-if-meta
        (def (quote _≡_)
             (_ ∷ _ ∷ arg _ (meta m _) ∷ _))              = blockOnMeta m
      block-if-meta
        (def (quote _≡_)
             (_ ∷ _ ∷ _ ∷ arg _ (meta m _) ∷ _))          = blockOnMeta m
      block-if-meta (def (quote _≡_) (_ ∷ _ ∷ _ ∷ _ ∷ _)) = returnTC _
      block-if-meta _                                     = ill-formed

      -- Tries to solve the goal using reflexivity.

      try-refl : Type → TC Term
      try-refl (def (quote _≡_) (a ∷ A ∷ arg _ lhs ∷ _)) =
        bindTC (unify t′ goal) λ _ →
        returnTC t′
        where
        t′ = con (quote refl) (a ∷ A ∷ harg lhs ∷ [])
      try-refl _ = ill-formed

      -- Tries to solve the goal using one of the "cong" functions.

      try-cong : Term → TC Term
      try-cong (def (quote _≡_) (_ ∷ _ ∷ arg _ y ∷ arg _ z ∷ [])) =
        bindTC (heads y z)                     λ { (head , ys , zs) →
        bindTC (arguments ys zs)               λ args →
        bindTC (make-cong (length args))       λ cong →
        let t = def cong (varg head ∷ args) in
        bindTC (unify t goal)                  λ _ →
        returnTC t                             }
        where
        -- Checks if the heads are equal. If they are, then the
        -- function figures out how many arguments are equal, and
        -- returns the (unique) head applied to these arguments, plus
        -- two lists containing the remaining arguments.

        heads : Term → Term →
                TC (Term × List (Arg Term) × List (Arg Term))
        heads = λ
          { (def y ys) (def z zs) → helper (primQNameEquality y z)
                                           (def y) (def z) ys zs
          ; (con y ys) (con z zs) → helper (primQNameEquality y z)
                                           (con y) (con z) ys zs
          ; (var y ys) (var z zs) → helper (y == z)
                                           (var y) (var z) ys zs
          ; _          _          → failure
          }
          where
          find-equal-arguments :
            List (Arg Term) → List (Arg Term) →
            List (Arg Term) × List (Arg Term) × List (Arg Term)
          find-equal-arguments []       zs       = [] , [] , zs
          find-equal-arguments ys       []       = [] , ys , []
          find-equal-arguments (y ∷ ys) (z ∷ zs) with eq-Arg y z
          ... | false = [] , y ∷ ys , z ∷ zs
          ... | true  with find-equal-arguments ys zs
          ...   | (es , ys′ , zs′) = y ∷ es , ys′ , zs′

          helper : B.Bool → _ → _ → _ → _ → _
          helper B.false y z _  _  =
            typeError (strErr "by: distinct heads:" ∷
                       termErr (y []) ∷ termErr (z []) ∷ [])
          helper B.true  y _ ys zs =
            let es , ys′ , zs′ = find-equal-arguments ys zs in
            returnTC (y es , ys′ , zs′)

        -- Tries to prove that the argument lists are equal.

        arguments : List (Arg Term) → List (Arg Term) →
                    TC (List (Arg Term))
        arguments [] []                             = returnTC []
        arguments (arg (arg-info visible _) y ∷ ys)
                  (arg (arg-info visible _) z ∷ zs) =
                   -- Relevance is ignored.

          bindTC (checkType unknown
                    (def (quote _≡_) (varg y ∷ varg z ∷ []))) λ goal →
          bindTC (by-tactic′ n A t goal) λ t →
          bindTC (arguments ys zs) λ args →
          returnTC (varg t ∷ args)

        -- Hidden and instance arguments are ignored.

        arguments (arg (arg-info hidden _) _ ∷ ys) zs    = arguments ys zs
        arguments (arg (arg-info instance′ _) _ ∷ ys) zs = arguments ys zs
        arguments ys (arg (arg-info hidden _) _ ∷ zs)    = arguments ys zs
        arguments ys (arg (arg-info instance′ _) _ ∷ zs) = arguments ys zs

        arguments _ _ = failure

      try-cong _ = ill-formed

macro

  -- The call by t tries to use t (along with congruence, reflexivity
  -- and symmetry) to solve the goal, which must be an equality.

  by : ∀ {a} {A : Set a} → A → Term → TC ⊤
  by t goal =
    bindTC (by-tactic t goal) λ _ →
    returnTC _

  -- If by t would have been successful, then debug-by t raises an
  -- error message that includes the term that would have been
  -- constructed by by.

  debug-by : ∀ {a} {A : Set a} → A → Term → TC ⊤
  debug-by t goal =
    bindTC (by-tactic t goal) λ t →
    typeError (strErr "Term found by by:" ∷ termErr t ∷ [])

-- A definition that provides no information. Intended to be used
-- together with the by tactic: "by definition".

definition : ⊤
definition = _

------------------------------------------------------------------------
-- Some unit tests

private

  module Tests
    (assumption : 48 ≡ 42)
    (lemma      : ∀ n → n + 8 ≡ n + 2)
    (f          : ℕ → ℕ → ℕ → ℕ)
    where

    test₁ : 40 + 2 ≡ 42
    test₁ = by definition

    test₂ : 48 ≡ 42 → 42 ≡ 48
    test₂ eq = by eq

    test₃ : (f : ℕ → ℕ) → f 42 ≡ f 48
    test₃ f = by assumption

    test₄ : (f : ℕ → ℕ) → f 48 ≡ f 42
    test₄ f = by assumption

    test₅ : (f : ℕ → ℕ → ℕ) → f 42 48 ≡ f 48 42
    test₅ f = by assumption

    test₆ : (f : ℕ → ℕ → ℕ → ℕ) → f 42 45 48 ≡ f 48 45 42
    test₆ f = by assumption

    test₇ : f 48 (f 42 45 48) 42 ≡ f 48 (f 48 45 42) 48
    test₇ = by assumption

    g : ℕ → ℕ → ℕ → ℕ
    g zero    _ _ = 12
    g (suc _) _ _ = 12

    test₈ : ∀ n → g n (g n 45 48) 42 ≡ g n (g n 45 42) 48
    test₈ n = by assumption

    test₉ : (f : ℕ → ℕ) → f 42 ≡ f 48
    test₉ f = by (lemma 40)

    test₁₀ : (f : ℕ → ℕ) → f 42 ≡ f 48
    test₁₀ f = by (λ (_ : ⊤) → assumption)

    fst : ∀ {a b} {A : Set a} {B : A → Set b} →
          Σ A B → A
    fst = proj₁

    test₁₁ : (f : ℕ × ℕ → ℕ × ℕ) → (∀ x → f x ≡ x) →
             fst (f (12 , 73)) ≡ fst {B = λ _ → ℕ} (12 , 73)
    test₁₁ _ hyp = by hyp


==> anc/equality/src/Tree-sort/Examples.agda <==
------------------------------------------------------------------------
-- Examples showing how Tree-sort can be used
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Tree-sort.Examples where

open import Bag-equivalence
open import Equality.Propositional
import Nat equality-with-J as Nat
open import Prelude

-- Comparison functions for natural numbers.

_≤?_ : ℕ → ℕ → Bool
m ≤? n with Nat.total m n
... | inj₁ m≤n = true
... | inj₂ n<m = false

import Tree-sort.Partial _≤?_ as P
open import Tree-sort.Full Nat._≤_ Nat.total as F using (cons; nil)

-- The sort functions return ordered lists.

orderedP : P.tree-sort (3 ∷ 1 ∷ 2 ∷ []) ≡ 1 ∷ 2 ∷ 3 ∷ []
orderedP = refl

orderedF : F.tree-sort (3 ∷ 1 ∷ 2 ∷ []) ≡
           cons 1 (cons 2 (cons 3 (nil _) _) _) _
orderedF = refl

-- The sort functions return lists which are bag equivalent to the
-- input. This property can be used to establish bag equivalences
-- between concrete lists.

a-bag-equivalenceP : 1 ∷ 2 ∷ 3 ∷ [] ≈-bag 3 ∷ 1 ∷ 2 ∷ []
a-bag-equivalenceP = P.tree-sort-permutes (3 ∷ 1 ∷ 2 ∷ [])

a-bag-equivalenceF : 1 ∷ 2 ∷ 3 ∷ [] ≈-bag 3 ∷ 1 ∷ 2 ∷ []
a-bag-equivalenceF = F.tree-sort-permutes (3 ∷ 1 ∷ 2 ∷ [])


==> anc/equality/src/Tree-sort/Full.agda <==
------------------------------------------------------------------------
-- A correct implementation of tree sort
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- The algorithm and the treatment of ordering information is taken
-- from Conor McBride's talk "Pivotal pragmatism".

-- The module is parametrised by a total relation.

open import Prelude hiding (id; _∘_; lower)

module Tree-sort.Full
  {A : Set}
  (le : A → A → Set)
  (total : ∀ x y → le x y ⊎ le y x)
  where

open import Bag-equivalence using () renaming (Any to AnyL)
open import Equality.Propositional

open import Bijection equality-with-J using (_↔_)
open import Function-universe equality-with-J hiding (Kind; module Kind)
open import List equality-with-J

------------------------------------------------------------------------
-- Extending the order with new minimum and maximum elements

-- A extended with a new minimum and maximum.

data Extended : Set where
  min max : Extended
  [_]     : (x : A) → Extended

infix 4 _≤_

_≤_ : Extended → Extended → Set
min   ≤ y     = ⊤
[ x ] ≤ [ y ] = le x y
x     ≤ max   = ⊤
_     ≤ _     = ⊥

-- A pair of ordering constraints (written as a record type to aid
-- type inference).

infix 4 _,_

record _≤[_]≤_ (l : Extended) (x : A) (u : Extended) : Set where
  constructor _,_
  field
    lower : l ≤ [ x ]
    upper : [ x ] ≤ u

------------------------------------------------------------------------
-- Ordered lists

data Ordered-list (l u : Extended) : Set where
  nil  : (l≤u : l ≤ u) → Ordered-list l u
  cons : (x : A) (xs : Ordered-list [ x ] u) (l≤x : l ≤ [ x ]) →
         Ordered-list l u

-- Conversion to ordinary lists.

to-list : ∀ {l u} → Ordered-list l u → List A
to-list (nil l≤u)       = []
to-list (cons x xs l≤x) = x ∷ to-list xs

------------------------------------------------------------------------
-- Unbalanced binary search trees

infix 5 node

syntax node x lx xu = lx -[ x ]- xu

data Search-tree (l u : Extended) : Set where
  leaf : (l≤u : l ≤ u) → Search-tree l u
  node : (x : A) (lx : Search-tree l [ x ]) (xu : Search-tree [ x ] u) →
         Search-tree l u

-- Any.

AnyT : ∀ {l u} → (A → Set) → Search-tree l u → Set
AnyT P (leaf _)     = ⊥
AnyT P (node x l r) = AnyT P l ⊎ P x ⊎ AnyT P r

------------------------------------------------------------------------
-- An ad-hoc universe consisting of lists, ordered lists and search
-- trees

-- The purpose of this universe is to allow overloading of Any, _∈_
-- and _≈-bag_.

-- Codes.

data Kind : Set where
  list ordered-list search-tree : Kind

-- Index type.
--
-- Note that Agda infers values of type ⊤ automatically.

Index : Kind → Set
Index list = ⊤
Index _    = Extended

-- Interpretation.

⟦_⟧ : (k : Kind) → (Index k → Index k → Set)
⟦ list         ⟧ _ _ = List A
⟦ ordered-list ⟧ l u = Ordered-list l u
⟦ search-tree  ⟧ l u = Search-tree l u

-- Any.

Any : ∀ {k l u} → (A → Set) → (⟦ k ⟧ l u → Set)
Any {list}         = AnyL
Any {ordered-list} = λ P → AnyL P ∘ to-list
Any {search-tree}  = AnyT

-- Membership.

infix 4 _∈_

_∈_ : ∀ {k l u} → A → ⟦ k ⟧ l u → Set
x ∈ xs = Any (λ y → x ≡ y) xs

-- Bag equivalence.

infix 4 _≈-bag_

_≈-bag_ : ∀ {k₁ k₂ l₁ u₁ l₂ u₂} → ⟦ k₁ ⟧ l₁ u₁ → ⟦ k₂ ⟧ l₂ u₂ → Set
xs ≈-bag ys = ∀ z → z ∈ xs ↔ z ∈ ys

------------------------------------------------------------------------
-- Singleton trees

singleton : ∀ {l u} (x : A) → l ≤[ x ]≤ u → Search-tree l u
singleton x (l≤x , x≤u) = leaf l≤x -[ x ]- leaf x≤u

-- Any lemma for singleton.

Any-singleton : ∀ (P : A → Set) {l u x} (l≤x≤u : l ≤[ x ]≤ u) →
                Any P (singleton x l≤x≤u) ↔ P x
Any-singleton P {x = x} l≤x≤u =
  Any P (singleton x l≤x≤u)  ↔⟨⟩
  ⊥ ⊎ P x ⊎ ⊥                ↔⟨ ⊎-left-identity ⟩
  P x ⊎ ⊥                    ↔⟨ ⊎-right-identity ⟩
  P x                        □

------------------------------------------------------------------------
-- Insertion into a search tree

insert : ∀ {l u} (x : A) → Search-tree l u → l ≤[ x ]≤ u →
         Search-tree l u
insert x (leaf _)        l≤x≤u       = singleton x l≤x≤u
insert x (ly -[ y ]- yu) (l≤x , x≤u) with total x y
... | inj₁ x≤y = insert x ly (l≤x , x≤y) -[ y ]- yu
... | inj₂ y≤x = ly -[ y ]- insert x yu (y≤x , x≤u)

-- Any lemma for insert.

Any-insert : ∀ (P : A → Set) {l u} x t (l≤x≤u : l ≤[ x ]≤ u) →
             Any P (insert x t l≤x≤u) ↔ P x ⊎ Any P t
Any-insert P {l} {u} x (leaf l≤u) l≤x≤u =
  Any P (singleton x l≤x≤u)               ↔⟨ Any-singleton P l≤x≤u ⟩
  P x                                     ↔⟨ inverse ⊎-right-identity ⟩
  P x ⊎ ⊥                                 ↔⟨⟩
  P x ⊎ Any P (leaf {l = l} {u = u} l≤u)  □
Any-insert P x (ly -[ y ]- yu) (l≤x , x≤u) with total x y
... | inj₁ x≤y =
  Any P (insert x ly (l≤x , x≤y)) ⊎ P y ⊎ Any P yu  ↔⟨ Any-insert P x ly (l≤x , x≤y) ⊎-cong id ⟩
  (P x ⊎ Any P ly) ⊎ P y ⊎ Any P yu                 ↔⟨ inverse ⊎-assoc ⟩
  P x ⊎ Any P ly ⊎ P y ⊎ Any P yu                   □
... | inj₂ y≤x =
  Any P ly ⊎ P y ⊎ Any P (insert x yu (y≤x , x≤u))  ↔⟨ id ⊎-cong id ⊎-cong Any-insert P x yu (y≤x , x≤u) ⟩
  Any P ly ⊎ P y ⊎ P x ⊎ Any P yu                   ↔⟨ lemma _ _ _ _ ⟩
  P x ⊎ Any P ly ⊎ P y ⊎ Any P yu                   □
  where

  -- The following lemma is easy to prove automatically (for
  -- instance by using a ring solver).

  lemma : (A B C D : Set) → A ⊎ B ⊎ C ⊎ D ↔ C ⊎ A ⊎ B ⊎ D
  lemma A B C D =
    A ⊎ B ⊎ C ⊎ D      ↔⟨ id ⊎-cong ⊎-assoc ⟩
    A ⊎ (B ⊎ C) ⊎ D    ↔⟨ id ⊎-cong ⊎-comm ⊎-cong id ⟩
    A ⊎ (C ⊎ B) ⊎ D    ↔⟨ ⊎-assoc ⟩
    (A ⊎ C ⊎ B) ⊎ D    ↔⟨ ⊎-assoc ⊎-cong id ⟩
    ((A ⊎ C) ⊎ B) ⊎ D  ↔⟨ (⊎-comm ⊎-cong id) ⊎-cong id ⟩
    ((C ⊎ A) ⊎ B) ⊎ D  ↔⟨ inverse ⊎-assoc ⊎-cong id ⟩
    (C ⊎ A ⊎ B) ⊎ D    ↔⟨ inverse ⊎-assoc ⟩
    C ⊎ (A ⊎ B) ⊎ D    ↔⟨ id ⊎-cong inverse ⊎-assoc ⟩
    C ⊎ A ⊎ B ⊎ D      □

------------------------------------------------------------------------
-- Turning an unordered list into a search tree

to-search-tree : List A → Search-tree min max
to-search-tree = foldr (λ x t → insert x t _) (leaf _)

-- No elements are added or removed.

to-search-tree-lemma : ∀ xs → to-search-tree xs ≈-bag xs
to-search-tree-lemma [] = λ z →
  z ∈ leaf {l = min} {u = max} _  ↔⟨⟩
  z ∈ []                          □
to-search-tree-lemma (x ∷ xs) = λ z →
  z ∈ insert x (to-search-tree xs) _  ↔⟨ Any-insert (λ x → z ≡ x) _ _ _ ⟩
  z ≡ x ⊎ z ∈ to-search-tree xs       ↔⟨ id ⊎-cong to-search-tree-lemma xs z ⟩
  z ∈ x ∷ xs                          □

------------------------------------------------------------------------
-- Appending two ordered lists with an extra element in between

infixr 5 append

syntax append x lx xu = lx -⁅ x ⁆- xu

append : ∀ {l u} (x : A) →
         Ordered-list l [ x ] → Ordered-list [ x ] u → Ordered-list l u
nil l≤x       -⁅ x ⁆- xu = cons x xu l≤x
cons y yx l≤y -⁅ x ⁆- xu = cons y (yx -⁅ x ⁆- xu) l≤y

-- Any lemma for append.

Any-append : ∀ (P : A → Set) {l u} x
             (lx : Ordered-list l [ x ]) (xu : Ordered-list [ x ] u) →
             Any P (lx -⁅ x ⁆- xu) ↔ Any P lx ⊎ P x ⊎ Any P xu
Any-append P x (nil l≤x) xu =
  P x ⊎ Any P xu      ↔⟨ inverse ⊎-left-identity ⟩
  ⊥ ⊎ P x ⊎ Any P xu  □
Any-append P x (cons y yx l≤y) xu =
  P y ⊎ Any P (append x yx xu)       ↔⟨ id ⊎-cong Any-append P x yx xu ⟩
  P y ⊎ Any P yx ⊎ P x ⊎ Any P xu    ↔⟨ ⊎-assoc ⟩
  (P y ⊎ Any P yx) ⊎ P x ⊎ Any P xu  □

------------------------------------------------------------------------
-- Inorder flattening of a tree

flatten : ∀ {l u} → Search-tree l u → Ordered-list l u
flatten (leaf l≤u)    = nil l≤u
flatten (l -[ x ]- r) = flatten l -⁅ x ⁆- flatten r

-- Flatten does not add or remove any elements.

flatten-lemma : ∀ {l u} (t : Search-tree l u) → flatten t ≈-bag t
flatten-lemma {l} {u} (leaf l≤u) = λ z →
  z ∈ nil  {l = l} {u = u} l≤u  ↔⟨⟩
  z ∈ leaf {l = l} {u = u} l≤u  □
flatten-lemma (l -[ x ]- r) = λ z →
  z ∈ flatten l -⁅ x ⁆- flatten r        ↔⟨ Any-append (λ x → z ≡ x) _ _ _ ⟩
  z ∈ flatten l ⊎ z ≡ x ⊎ z ∈ flatten r  ↔⟨ flatten-lemma l z ⊎-cong id ⊎-cong flatten-lemma r z ⟩
  z ∈ l ⊎ z ≡ x ⊎ z ∈ r                  ↔⟨⟩
  z ∈ l -[ x ]- r                        □

------------------------------------------------------------------------
-- Sorting

-- Sorts a list.

tree-sort : List A → Ordered-list min max
tree-sort = flatten ∘ to-search-tree

-- The result is a permutation of the input.

tree-sort-permutes : ∀ xs → tree-sort xs ≈-bag xs
tree-sort-permutes xs = λ z →
  z ∈ tree-sort xs                 ↔⟨⟩
  z ∈ flatten (to-search-tree xs)  ↔⟨ flatten-lemma (to-search-tree xs) _ ⟩
  z ∈ to-search-tree xs            ↔⟨ to-search-tree-lemma xs _ ⟩
  z ∈ xs                           □


==> anc/equality/src/Tree-sort/Partial.agda <==
------------------------------------------------------------------------
-- An implementation of tree sort, formally proved to return a
-- permutation of the input
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Prelude hiding (id)

module Tree-sort.Partial
  {A : Set}
  (_≤_ : A → A → Bool) -- A comparison function.
  where

open import Bag-equivalence
open import Equality.Propositional
open import Tree

open import Bijection equality-with-J using (_↔_)
open import Function-universe equality-with-J hiding (_∘_)
open import List equality-with-J

------------------------------------------------------------------------
-- Insertion into trees

-- Inserts an element into the tree.

insert : A → Tree A → Tree A
insert x leaf         = singleton x
insert x (node l y r) =
  if x ≤ y then node (insert x l) y r
           else node l y (insert x r)

-- The insert function inserts.

Any-insert : ∀ (P : A → Set) x t →
             AnyT P (insert x t) ↔ P x ⊎ AnyT P t
Any-insert P x leaf =
  AnyT P (singleton x)  ↔⟨ Any-singleton P ⟩
  P x                   ↔⟨ inverse ⊎-right-identity ⟩
  P x ⊎ ⊥               ↔⟨⟩
  P x ⊎ AnyT P leaf     □
Any-insert P x (node l y r) with x ≤ y
... | true  =
  AnyT P (insert x l) ⊎ P y ⊎ AnyT P r  ↔⟨ Any-insert P x l ⊎-cong id ⟩
  (P x ⊎ AnyT P l)    ⊎ P y ⊎ AnyT P r  ↔⟨ inverse ⊎-assoc ⟩
  P x ⊎ AnyT P l      ⊎ P y ⊎ AnyT P r  □
... | false =
  AnyT P l ⊎ P y ⊎ AnyT P (insert x r)  ↔⟨ id ⊎-cong id ⊎-cong Any-insert P x r ⟩
  AnyT P l ⊎ P y ⊎ P x ⊎ AnyT P r       ↔⟨ lemma (AnyT P l) (P y) (P x) (AnyT P r) ⟩
  P x ⊎ AnyT P l ⊎ P y ⊎ AnyT P r       □
  where
  -- The following lemma is easy to prove automatically (for instance
  -- by using a ring solver).

  lemma : (A B C D : Set) → A ⊎ B ⊎ C ⊎ D ↔ C ⊎ A ⊎ B ⊎ D
  lemma A B C D =
    A ⊎ B ⊎ C ⊎ D      ↔⟨ id ⊎-cong ⊎-assoc ⟩
    A ⊎ (B ⊎ C) ⊎ D    ↔⟨ id ⊎-cong ⊎-comm ⊎-cong id ⟩
    A ⊎ (C ⊎ B) ⊎ D    ↔⟨ ⊎-assoc ⟩
    (A ⊎ C ⊎ B) ⊎ D    ↔⟨ ⊎-assoc ⊎-cong id ⟩
    ((A ⊎ C) ⊎ B) ⊎ D  ↔⟨ (⊎-comm ⊎-cong id) ⊎-cong id ⟩
    ((C ⊎ A) ⊎ B) ⊎ D  ↔⟨ inverse ⊎-assoc ⊎-cong id ⟩
    (C ⊎ A ⊎ B) ⊎ D    ↔⟨ inverse ⊎-assoc ⟩
    C ⊎ (A ⊎ B) ⊎ D    ↔⟨ id ⊎-cong inverse ⊎-assoc ⟩
    C ⊎ A ⊎ B ⊎ D      □

------------------------------------------------------------------------
-- Turning a list into a search tree

-- Converts the list to a search tree.

to-search-tree : List A → Tree A
to-search-tree = foldr insert leaf

-- No elements are added or removed.

to-search-tree-lemma : ∀ xs z → z ∈T to-search-tree xs ↔ z ∈ xs
to-search-tree-lemma [] = λ z →
  z ∈T leaf  ↔⟨⟩
  z ∈  []    □
to-search-tree-lemma (x ∷ xs) = λ z →
  z ∈T insert x (to-search-tree xs)  ↔⟨ Any-insert (λ x → z ≡ x) _ _ ⟩
  z ≡ x ⊎ z ∈T to-search-tree xs     ↔⟨ id ⊎-cong to-search-tree-lemma xs z ⟩
  z ∈ x ∷ xs                         □

------------------------------------------------------------------------
-- Sorting

-- Sorts a list.

tree-sort : List A → List A
tree-sort = flatten ∘ to-search-tree

-- The result is a permutation of the input.

tree-sort-permutes : ∀ xs → tree-sort xs ≈-bag xs
tree-sort-permutes xs = λ z →
  z ∈  flatten (to-search-tree xs)  ↔⟨ flatten-lemma (to-search-tree xs) z ⟩
  z ∈T to-search-tree xs            ↔⟨ to-search-tree-lemma xs z ⟩
  z ∈  xs                           □


==> anc/equality/src/Tree.agda <==
------------------------------------------------------------------------
-- Binary trees
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Tree where

open import Bag-equivalence
open import Equality.Propositional
open import Prelude hiding (id)

open import Bijection equality-with-J using (_↔_)
open import Function-universe equality-with-J
open import List equality-with-J

------------------------------------------------------------------------
-- Binary trees

data Tree (A : Set) : Set where
  leaf : Tree A
  node : (l : Tree A) (x : A) (r : Tree A) → Tree A

-- Any.

AnyT : ∀ {A} → (A → Set) → (Tree A → Set)
AnyT P leaf         = ⊥
AnyT P (node l x r) = AnyT P l ⊎ P x ⊎ AnyT P r

-- Membership.

infix 4 _∈T_

_∈T_ : ∀ {A} → A → Tree A → Set
x ∈T t = AnyT (_≡_ x) t

-- Bag equivalence.

_≈-bagT_ : ∀ {A} → Tree A → Tree A → Set
t₁ ≈-bagT t₂ = ∀ x → x ∈T t₁ ↔ x ∈T t₂

------------------------------------------------------------------------
-- Singleton

-- Singleton trees.

singleton : {A : Set} → A → Tree A
singleton x = node leaf x leaf

-- Any lemma for singleton.

Any-singleton : ∀ {A : Set} (P : A → Set) {x} →
                AnyT P (singleton x) ↔ P x
Any-singleton P {x} =
  AnyT P (singleton x)  ↔⟨⟩
  ⊥ ⊎ P x ⊎ ⊥           ↔⟨ ⊎-left-identity ⟩
  P x ⊎ ⊥               ↔⟨ ⊎-right-identity ⟩
  P x                   □

------------------------------------------------------------------------
-- Flatten

-- Inorder flattening of a tree.

flatten : {A : Set} → Tree A → List A
flatten leaf         = []
flatten (node l x r) = flatten l ++ x ∷ flatten r

-- Flatten does not add or remove any elements.

flatten-lemma : {A : Set} (t : Tree A) → ∀ z → z ∈ flatten t ↔ z ∈T t
flatten-lemma leaf         = λ z → ⊥ □
flatten-lemma (node l x r) = λ z →
  z ∈ flatten l ++ x ∷ flatten r         ↔⟨ Any-++ (_≡_ z) _ _ ⟩
  z ∈ flatten l ⊎ z ≡ x ⊎ z ∈ flatten r  ↔⟨ flatten-lemma l z ⊎-cong (z ≡ x □) ⊎-cong flatten-lemma r z ⟩
  z ∈T l        ⊎ z ≡ x ⊎ z ∈T r         □

------------------------------------------------------------------------
-- Bags can (perhaps) be defined as binary trees quotiented by bag
-- equivalence

-- Agda doesn't support quotients, so the following type is used to
-- state that two quotients are isomorphic.
--
-- Note that this definition may not actually make sense if the
-- relations _≈A_ and _≈B_ are not /proof-irrelevant/ equivalence
-- relations.

record _/_↔_/_ (A : Set) (_≈A_ : A → A → Set)
               (B : Set) (_≈B_ : B → B → Set) : Set where
  field
    to        : A → B
    to-resp   : ∀ x y → x ≈A y → to x ≈B to y
    from      : B → A
    from-resp : ∀ x y → x ≈B y → from x ≈A from y
    to∘from   : ∀ x → to (from x) ≈B x
    from∘to   : ∀ x → from (to x) ≈A x

-- Lists quotiented by bag equivalence are isomorphic to binary trees
-- quotiented by bag equivalence (assuming that one can actually
-- quotient by bag equivalence, and that the definition of _/_↔_/_
-- makes sense in this case).

list-bags↔tree-bags : {A : Set} → List A / _≈-bag_ ↔ Tree A / _≈-bagT_
list-bags↔tree-bags {A} = record
  { to        = to-tree
  ; to-resp   = λ xs ys xs≈ys z →
                  z ∈T to-tree xs  ↔⟨ to-tree-lemma xs z ⟩
                  z ∈ xs           ↔⟨ xs≈ys z ⟩
                  z ∈ ys           ↔⟨ inverse $ to-tree-lemma ys z ⟩
                  z ∈T to-tree ys  □
  ; from      = flatten
  ; from-resp = λ t₁ t₂ t₁≈t₂ z →
                  z ∈ flatten t₁  ↔⟨ flatten-lemma t₁ z ⟩
                  z ∈T t₁         ↔⟨ t₁≈t₂ z ⟩
                  z ∈T t₂         ↔⟨ inverse $ flatten-lemma t₂ z ⟩
                  z ∈ flatten t₂  □
  ; to∘from   = to∘from
  ; from∘to   = from∘to
  }
  where
  to-tree : List A → Tree A
  to-tree = foldr (node leaf) leaf

  to-tree-lemma : ∀ xs z → z ∈T to-tree xs ↔ z ∈ xs
  to-tree-lemma []       = λ z → ⊥ □
  to-tree-lemma (x ∷ xs) = λ z →
    ⊥ ⊎ z ≡ x   ⊎ z ∈T to-tree xs  ↔⟨ id ⊎-cong id ⊎-cong to-tree-lemma xs z ⟩
    ⊥ ⊎ z ≡ x   ⊎ z ∈ xs           ↔⟨ ⊎-assoc ⟩
    (⊥ ⊎ z ≡ x) ⊎ z ∈ xs           ↔⟨ ⊎-left-identity ⊎-cong id ⟩
    z ≡ x       ⊎ z ∈ xs           □

  to-tree-++ : ∀ {P : A → Set} xs {ys} →
               AnyT P (to-tree (xs ++ ys)) ↔
               AnyT P (to-tree xs) ⊎ AnyT P (to-tree ys)
  to-tree-++ {P} [] {ys} =
    AnyT P (to-tree ys)      ↔⟨ inverse ⊎-left-identity ⟩
    ⊥ ⊎ AnyT P (to-tree ys)  □
  to-tree-++ {P} (x ∷ xs) {ys} =
    ⊥ ⊎ P x ⊎ AnyT P (to-tree (xs ++ ys))                  ↔⟨ id ⊎-cong id ⊎-cong to-tree-++ xs ⟩
    ⊥ ⊎ P x ⊎ AnyT P (to-tree xs) ⊎ AnyT P (to-tree ys)    ↔⟨ lemma _ _ _ _ ⟩
    (⊥ ⊎ P x ⊎ AnyT P (to-tree xs)) ⊎ AnyT P (to-tree ys)  □
    where
    lemma : (A B C D : Set) → A ⊎ B ⊎ C ⊎ D ↔ (A ⊎ B ⊎ C) ⊎ D
    lemma A B C D =
      A ⊎ B ⊎ C ⊎ D      ↔⟨ ⊎-assoc ⟩
      (A ⊎ B) ⊎ C ⊎ D    ↔⟨ ⊎-assoc ⟩
      ((A ⊎ B) ⊎ C) ⊎ D  ↔⟨ inverse ⊎-assoc ⊎-cong id ⟩
      (A ⊎ B ⊎ C) ⊎ D    □

  to∘from : ∀ t → to-tree (flatten t) ≈-bagT t
  to∘from leaf         = λ z → ⊥ □
  to∘from (node l x r) = λ z →
    z ∈T to-tree (flatten l ++ x ∷ flatten r)                        ↔⟨ to-tree-++ (flatten l) ⟩
    z ∈T to-tree (flatten l) ⊎ ⊥ ⊎ z ≡ x ⊎ z ∈T to-tree (flatten r)  ↔⟨ to∘from l z ⊎-cong id ⊎-cong id ⊎-cong to∘from r z ⟩
    z ∈T l                   ⊎ ⊥ ⊎ z ≡ x ⊎ z ∈T r                    ↔⟨ id ⊎-cong ⊎-left-identity ⟩
    z ∈T l                   ⊎     z ≡ x ⊎ z ∈T r                    □

  from∘to : ∀ xs → flatten (to-tree xs) ≈-bag xs
  from∘to []       = λ z → ⊥ □
  from∘to (x ∷ xs) = λ z →
    z ≡ x ⊎ z ∈ flatten (to-tree xs)  ↔⟨ id ⊎-cong from∘to xs z ⟩
    z ≡ x ⊎ z ∈ xs                    □


==> anc/equality/src/Univalence-axiom.agda <==
------------------------------------------------------------------------
-- The univalence axiom
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Partly based on Voevodsky's work on so-called univalent
-- foundations.

open import Equality

module Univalence-axiom
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq as Bijection using (_↔_)
open import Bool eq
open Derived-definitions-and-properties eq
open import Equality.Decision-procedures eq
open import Equivalence eq as Eq
  hiding (id; inverse) renaming (_∘_ to _⊚_)
open import Function-universe eq as F hiding (id; _∘_)
open import Groupoid eq
open import H-level eq as H-level
open import H-level.Closure eq
open import Injection eq using (Injective)
open import Logical-equivalence hiding (id; _∘_; inverse)
import Nat eq as Nat
open import Prelude
open import Surjection eq hiding (id; _∘_; ∃-cong)

------------------------------------------------------------------------
-- The univalence axiom

-- If two sets are equal, then they are equivalent.

≡⇒≃ : ∀ {ℓ} {A B : Set ℓ} → A ≡ B → A ≃ B
≡⇒≃ = ≡⇒↝ equivalence

-- The univalence axiom states that ≡⇒≃ is an equivalence.

Univalence′ : ∀ {ℓ} → Set ℓ → Set ℓ → Set (lsuc ℓ)
Univalence′ A B = Is-equivalence (≡⇒≃ {A = A} {B = B})

Univalence : ∀ ℓ → Set (lsuc ℓ)
Univalence ℓ = {A B : Set ℓ} → Univalence′ A B

-- An immediate consequence is that equalities are equivalent to
-- equivalences.

≡≃≃ : ∀ {ℓ} {A B : Set ℓ} → Univalence′ A B → (A ≡ B) ≃ (A ≃ B)
≡≃≃ univ = ⟨ ≡⇒≃ , univ ⟩

-- In the case of sets equalities are equivalent to bijections (if we
-- add the assumption of extensionality).

≡≃↔ : ∀ {ℓ} {A B : Set ℓ} →
      Univalence′ A B →
      Extensionality ℓ ℓ →
      Is-set A →
      (A ≡ B) ≃ (A ↔ B)
≡≃↔ {A = A} {B} univ ext A-set =
  (A ≡ B)  ↝⟨ ≡≃≃ univ ⟩
  (A ≃ B)  ↔⟨ inverse $ ↔↔≃ ext A-set ⟩□
  (A ↔ B)  □

-- Some abbreviations.

≡⇒→ : ∀ {ℓ} {A B : Set ℓ} → A ≡ B → A → B
≡⇒→ = _≃_.to ∘ ≡⇒≃

≡⇒← : ∀ {ℓ} {A B : Set ℓ} → A ≡ B → B → A
≡⇒← = _≃_.from ∘ ≡⇒≃

≃⇒≡ : ∀ {ℓ} {A B : Set ℓ} → Univalence′ A B → A ≃ B → A ≡ B
≃⇒≡ univ = _≃_.from (≡≃≃ univ)

------------------------------------------------------------------------
-- Propositional extensionality

-- Propositional extensionality.
--
-- Basically as defined by Chapman, Uustalu and Veltri in "Quotienting
-- the Delay Monad by Weak Bisimilarity".

Propositional-extensionality : (ℓ : Level) → Set (lsuc ℓ)
Propositional-extensionality ℓ =
  {A B : Set ℓ} → Is-proposition A → Is-proposition B → A ⇔ B → A ≡ B

-- Propositional extensionality is equivalent to univalence restricted
-- to propositions (assuming extensionality).
--
-- I took the statement of this result from Chapman, Uustalu and
-- Veltri's "Quotienting the Delay Monad by Weak Bisimilarity", and
-- Nicolai Kraus helped me with the proof.

Propositional-extensionality-is-univalence-for-propositions :
  ∀ {ℓ} →
  Extensionality (lsuc ℓ) (lsuc ℓ) →

  Propositional-extensionality ℓ
    ≃
  ({A B : Set ℓ} →
   Is-proposition A → Is-proposition B → Univalence′ A B)

Propositional-extensionality-is-univalence-for-propositions {ℓ} ext =
  _↔_.to (⇔↔≃ ext
              ([inhabited⇒+]⇒+ 0 λ prop-ext →
               implicit-Π-closure ext 1 λ _ →
               implicit-Π-closure ext 1 λ _ →
               Π-closure (lower-extensionality _ lzero ext) 1 λ A-prop →
               Π-closure (lower-extensionality _ lzero ext) 1 λ B-prop →
               Π-closure (lower-extensionality _ lzero ext) 1 λ _ →
               ≡-closure (prop-ext {_}) A-prop B-prop)
              (implicit-Π-closure ext 1 λ _ →
               implicit-Π-closure ext 1 λ _ →
               Π-closure (lower-extensionality _ lzero ext) 1 λ _ →
               Π-closure (lower-extensionality _ lzero ext) 1 λ _ →
               Eq.propositional ext _))
    (record
       { to   = λ prop-ext A-prop B-prop A≃B →
                  ( prop-ext A-prop B-prop (_≃_.logical-equivalence A≃B)
                  , _⇔_.to propositional⇔irrelevant
                      (Eq.left-closure (lower-extensionality _ _ ext)
                                       0 A-prop)
                      _ _
                  ) , λ _ → Σ-≡,≡→≡
                        (_⇔_.to propositional⇔irrelevant
                           (≡-closure prop-ext A-prop B-prop)
                           _ _)
                        (_⇔_.to propositional⇔irrelevant
                           (mono₁ 1 (Eq.left-closure
                                       (lower-extensionality _ _ ext)
                                       0 A-prop)
                                  _ _)
                           _ _)
       ; from = λ univ {A B} A-prop B-prop →
                  A ⇔ B  ↔⟨ ⇔↔≃ (lower-extensionality _ _ ext) A-prop B-prop ⟩
                  A ≃ B  ↔⟨ inverse ⟨ _ , univ A-prop B-prop ⟩ ⟩□
                  A ≡ B  □
       })
  where
  ⇔≃≡ :
    Propositional-extensionality ℓ →
    {A B : Set ℓ} →
    Is-proposition A → Is-proposition B →
    (A ⇔ B) ≃ (A ≡ B)
  ⇔≃≡ prop-ext {A} {B} A-prop B-prop =
    A ⇔ B                        ↝⟨ proj₂ (propositional-identity≃≡
                                             (λ (A B : Proposition ℓ) → proj₁ A ⇔ proj₁ B)
                                             (λ { (A , A-prop) (B , B-prop) →
                                                  ⇔-closure (lower-extensionality _ _ ext)
                                                            1 A-prop B-prop })
                                             (λ _ → F.id)
                                             (λ { (A , A-prop) (B , B-prop) A⇔B →
                                                  Σ-≡,≡→≡ (prop-ext A-prop B-prop A⇔B)
                                                          (_⇔_.to propositional⇔irrelevant
                                                             (H-level-propositional
                                                                (lower-extensionality _ _ ext) 1)
                                                             _ _) }))
                                          ext ⟩
    (A , A-prop) ≡ (B , B-prop)  ↔⟨ inverse $ ignore-propositional-component
                                                (H-level-propositional
                                                   (lower-extensionality _ _ ext) 1) ⟩□
    A ≡ B                        □

  ≡-closure :
    Propositional-extensionality ℓ →
    {A B : Set ℓ} →
    Is-proposition A → Is-proposition B → Is-proposition (A ≡ B)
  ≡-closure prop-ext A-prop B-prop =
    H-level.respects-surjection
      (_≃_.surjection (⇔≃≡ prop-ext A-prop B-prop))
      1
      (⇔-closure (lower-extensionality _ _ ext) 1 A-prop B-prop)

------------------------------------------------------------------------
-- Some simple lemmas

abstract

  -- "Evaluation rule" for ≡⇒≃.

  ≡⇒≃-refl : ∀ {a} {A : Set a} →
             ≡⇒≃ (refl A) ≡ Eq.id
  ≡⇒≃-refl = ≡⇒↝-refl

  -- "Evaluation rule" for ≡⇒→.

  ≡⇒→-refl : ∀ {a} {A : Set a} →
             ≡⇒→ (refl A) ≡ id
  ≡⇒→-refl = cong _≃_.to ≡⇒≃-refl

  -- "Evaluation rule" for ≡⇒←.

  ≡⇒←-refl : ∀ {a} {A : Set a} →
             ≡⇒← (refl A) ≡ id
  ≡⇒←-refl = cong _≃_.from ≡⇒≃-refl

  -- "Evaluation rule" (?) for ≃⇒≡.

  ≃⇒≡-id : ∀ {a} {A : Set a}
           (univ : Univalence′ A A) →
           ≃⇒≡ univ Eq.id ≡ refl A
  ≃⇒≡-id univ =
    ≃⇒≡ univ Eq.id           ≡⟨ sym $ cong (≃⇒≡ univ) ≡⇒≃-refl ⟩
    ≃⇒≡ univ (≡⇒≃ (refl _))  ≡⟨ _≃_.left-inverse-of (≡≃≃ univ) _ ⟩∎
    refl _                   ∎

  -- A simplification lemma for ≃⇒≡.

  ≡⇒→-≃⇒≡ : ∀ k {ℓ} {A B : Set ℓ} {eq : A ≃ B}
            (univ : Univalence′ A B) →
            to-implication (≡⇒↝ k (≃⇒≡ univ eq)) ≡ _≃_.to eq
  ≡⇒→-≃⇒≡ k {eq = eq} univ =
    to-implication (≡⇒↝ k (≃⇒≡ univ eq))  ≡⟨ to-implication-≡⇒↝ k _ ⟩
    ≡⇒↝ implication (≃⇒≡ univ eq)         ≡⟨ sym $ to-implication-≡⇒↝ equivalence _ ⟩
    ≡⇒→ (≃⇒≡ univ eq)                     ≡⟨ cong _≃_.to (_≃_.right-inverse-of (≡≃≃ univ) _) ⟩∎
    _≃_.to eq                             ∎

------------------------------------------------------------------------
-- A consequence: Set is not a set

-- The univalence axiom implies that Set is not a set. (This was
-- pointed out to me by Thierry Coquand.)

module _ (univ : Univalence′ Bool Bool) where

  -- First note that the univalence axiom implies that there is an
  -- inhabitant of Bool ≡ Bool that is not equal to refl.

  swap-as-an-equality : Bool ≡ Bool
  swap-as-an-equality = ≃⇒≡ univ (Eq.↔⇒≃ swap)

  abstract

    swap≢refl : swap-as-an-equality ≢ refl Bool
    swap≢refl =
      swap-as-an-equality ≡ refl _            ↝⟨ cong ≡⇒→ ⟩
      ≡⇒→ swap-as-an-equality ≡ ≡⇒→ (refl _)  ↝⟨ subst (uncurry _≡_) (cong₂ _,_ (≡⇒→-≃⇒≡ equivalence univ) ≡⇒→-refl) ⟩
      not ≡ id                                ↝⟨ cong (_$ false) ⟩
      true ≡ false                            ↝⟨ Bool.true≢false ⟩□
      ⊥                                       □

    -- This implies that Set is not a set.

    ¬-Set-set : ¬ Is-set Set
    ¬-Set-set =
      Is-set Set                         ↝⟨ _⇔_.to set⇔UIP ⟩
      Uniqueness-of-identity-proofs Set  ↝⟨ (λ uip → uip _ _) ⟩
      swap-as-an-equality ≡ refl Bool    ↝⟨ swap≢refl ⟩□
      ⊥                                  □

abstract

  -- The result can be generalised to arbitrary universe levels.

  ¬-Set-set-↑ : ∀ {ℓ} →
                Univalence′ (↑ ℓ Bool) (↑ ℓ Bool) →
                ¬ Is-set (Set ℓ)
  ¬-Set-set-↑ {ℓ} univ =
    Is-set (Set ℓ)                           ↝⟨ _⇔_.to set⇔UIP ⟩
    Uniqueness-of-identity-proofs (Set ℓ)    ↝⟨ (λ uip → uip _ _) ⟩
    swap-as-an-equality-↑ ≡ refl (↑ ℓ Bool)  ↝⟨ swap-↑≢refl ⟩□
    ⊥                                        □
    where
    swap-as-an-equality-↑ : ↑ ℓ Bool ≡ ↑ ℓ Bool
    swap-as-an-equality-↑ =
      ≃⇒≡ univ $
      Eq.↔⇒≃ $
      (Bijection.inverse Bijection.↑↔
         Bijection.∘
       swap
         Bijection.∘
       Bijection.↑↔)

    swap-↑≢refl : swap-as-an-equality-↑ ≢ refl (↑ ℓ Bool)
    swap-↑≢refl =
      swap-as-an-equality-↑ ≡ refl _            ↝⟨ cong ≡⇒→ ⟩
      ≡⇒→ swap-as-an-equality-↑ ≡ ≡⇒→ (refl _)  ↝⟨ subst (uncurry _≡_) (cong₂ _,_ (≡⇒→-≃⇒≡ equivalence univ) ≡⇒→-refl) ⟩
      lift ∘ not ∘ lower ≡ id                   ↝⟨ cong (lower ∘ (_$ lift false)) ⟩
      true ≡ false                              ↝⟨ Bool.true≢false ⟩□
      ⊥                                         □

------------------------------------------------------------------------
-- A consequence: some equality types have infinitely many inhabitants

abstract

  -- Some equality types have infinitely many inhabitants (assuming
  -- univalence).

  equality-can-have-infinitely-many-inhabitants :
    Univalence′ ℕ ℕ →
    ∃ λ (A : Set) → ∃ λ (B : Set) →
    ∃ λ (p : ℕ → A ≡ B) → Injective p
  equality-can-have-infinitely-many-inhabitants univ =
    (ℕ , ℕ , cast ∘ p , cast-preserves-injections p p-injective)
    where
    cast : ℕ ≃ ℕ → ℕ ≡ ℕ
    cast = ≃⇒≡ univ

    cast-preserves-injections :
      {A : Set} (f : A → ℕ ≃ ℕ) →
      Injective f → Injective (cast ∘ f)
    cast-preserves-injections f inj {x = x} {y = y} cast-f-x≡cast-f-y =
      inj (f x               ≡⟨ sym $ _≃_.right-inverse-of (≡≃≃ univ) (f x) ⟩
           ≡⇒≃ (cast (f x))  ≡⟨ cong ≡⇒≃ cast-f-x≡cast-f-y ⟩
           ≡⇒≃ (cast (f y))  ≡⟨ _≃_.right-inverse-of (≡≃≃ univ) (f y) ⟩∎
           f y               ∎)

    swap_and-0 : ℕ → ℕ → ℕ
    swap i and-0 zero    = i
    swap i and-0 (suc n) with i Nat.≟ suc n
    ... | yes i≡1+n = zero
    ... | no  i≢1+n = suc n

    swap∘swap : ∀ i n → swap i and-0 (swap i and-0 n) ≡ n
    swap∘swap zero    zero    = refl zero
    swap∘swap (suc i) zero    with i Nat.≟ i
    ... | yes _   = refl 0
    ... | no  i≢i = ⊥-elim $ i≢i (refl i)
    swap∘swap i       (suc n) with i Nat.≟ suc n
    ... | yes i≡1+n = i≡1+n
    ... | no  i≢1+n with i Nat.≟ suc n
    ...   | yes i≡1+n = ⊥-elim $ i≢1+n i≡1+n
    ...   | no  _     = refl (suc n)

    p : ℕ → ℕ ≃ ℕ
    p i = ↔⇒≃ record
      { surjection = record
        { logical-equivalence = record { to   = swap i and-0
                                       ; from = swap i and-0
                                       }
        ; right-inverse-of    = swap∘swap i
        }
      ; left-inverse-of = swap∘swap i
      }

    p-injective : Injective p
    p-injective {x = i₁} {y = i₂} p-i₁≡p-i₂ =
      i₁               ≡⟨ refl i₁ ⟩
      swap i₁ and-0 0  ≡⟨ cong (λ f → f 0) swap-i₁≡swap-i₂ ⟩
      swap i₂ and-0 0  ≡⟨ refl i₂ ⟩∎
      i₂               ∎
      where
      swap-i₁≡swap-i₂ : swap i₁ and-0 ≡ swap i₂ and-0
      swap-i₁≡swap-i₂ = cong _≃_.to p-i₁≡p-i₂

------------------------------------------------------------------------
-- A consequence: extensionality for functions

abstract

  -- The transport theorem.

  transport-theorem :
    ∀ {p₁ p₂} (P : Set p₁ → Set p₂) →
    (resp : ∀ {A B} → A ≃ B → P A → P B) →
    (∀ {A} (p : P A) → resp Eq.id p ≡ p) →
    ∀ {A B} (univ : Univalence′ A B) →
    (A≃B : A ≃ B) (p : P A) →
    resp A≃B p ≡ subst P (≃⇒≡ univ A≃B) p
  transport-theorem P resp resp-id univ A≃B p =
    resp A≃B p              ≡⟨ sym $ cong (λ q → resp q p) (right-inverse-of A≃B) ⟩
    resp (to (from A≃B)) p  ≡⟨ elim (λ {A B} A≡B → ∀ p →
                                       resp (≡⇒≃ A≡B) p ≡ subst P A≡B p)
                                    (λ A p →
                                       resp (≡⇒≃ (refl A)) p  ≡⟨ trans (cong (λ q → resp q p) ≡⇒↝-refl) (resp-id p) ⟩
                                       p                      ≡⟨ sym $ subst-refl P p ⟩∎
                                       subst P (refl A) p     ∎) _ _ ⟩∎
    subst P (from A≃B) p    ∎
    where open _≃_ (≡≃≃ univ)

  -- If the univalence axiom holds, then any "resp" function that
  -- preserves identity is an equivalence family.

  resp-is-equivalence :
    ∀ {p₁ p₂} (P : Set p₁ → Set p₂) →
    (resp : ∀ {A B} → A ≃ B → P A → P B) →
    (∀ {A} (p : P A) → resp Eq.id p ≡ p) →
    ∀ {A B} (univ : Univalence′ A B) →
    (A≃B : A ≃ B) → Is-equivalence (resp A≃B)
  resp-is-equivalence P resp resp-id univ A≃B =
    Eq.respects-extensional-equality
      (λ p → sym $ transport-theorem P resp resp-id univ A≃B p)
      (subst-is-equivalence P (≃⇒≡ univ A≃B))

  -- If f is an equivalence, then (non-dependent) precomposition with
  -- f is also an equivalence (assuming univalence).

  precomposition-is-equivalence :
    ∀ {ℓ c} {A B : Set ℓ} {C : Set c} →
    Univalence′ B A → (A≃B : A ≃ B) →
    Is-equivalence (λ (g : B → C) → g ∘ _≃_.to A≃B)
  precomposition-is-equivalence {ℓ} {c} {C = C} univ A≃B =
    resp-is-equivalence P resp refl univ (Eq.inverse A≃B)
    where
    P : Set ℓ → Set (ℓ ⊔ c)
    P X = X → C

    resp : ∀ {A B} → A ≃ B → P A → P B
    resp A≃B p = p ∘ _≃_.from A≃B

-- If h is an equivalence, then one can cancel (non-dependent)
-- precompositions with h (assuming univalence).

precompositions-cancel :
  ∀ {ℓ c} {A B : Set ℓ} {C : Set c} →
  Univalence′ B A → (A≃B : A ≃ B) {f g : B → C} →
  let open _≃_ A≃B in
  f ∘ to ≡ g ∘ to → f ≡ g
precompositions-cancel univ A≃B {f} {g} f∘to≡g∘to =
  f            ≡⟨ sym $ left-inverse-of f ⟩
  from (to f)  ≡⟨ cong from f∘to≡g∘to ⟩
  from (to g)  ≡⟨ left-inverse-of g ⟩∎
  g            ∎
  where open _≃_ (⟨ _ , precomposition-is-equivalence univ A≃B ⟩)

-- Pairs of equal elements.

_²/≡ : ∀ {ℓ} → Set ℓ → Set ℓ
A ²/≡ = ∃ λ (x : A) → ∃ λ (y : A) → y ≡ x

-- The set of such pairs is isomorphic to the underlying type.

-²/≡↔- : ∀ {a} {A : Set a} → (A ²/≡) ↔ A
-²/≡↔- {A = A} =
  (∃ λ (x : A) → ∃ λ (y : A) → y ≡ x)  ↝⟨ ∃-cong (λ _ → inverse $ _⇔_.to contractible⇔⊤↔ (singleton-contractible _)) ⟩
  A × ⊤                                ↝⟨ ×-right-identity ⟩□
  A                                    □

abstract

  -- The univalence axiom implies non-dependent functional
  -- extensionality.

  extensionality :
    ∀ {a b} {A : Set a} {B : Set b} →
    Univalence′ (B ²/≡) B →
    {f g : A → B} → (∀ x → f x ≡ g x) → f ≡ g
  extensionality {A = A} {B} univ {f} {g} f≡g =
    f          ≡⟨ refl f ⟩
    f′ ∘ pair  ≡⟨ cong (λ (h : B ²/≡ → B) → h ∘ pair) f′≡g′ ⟩
    g′ ∘ pair  ≡⟨ refl g ⟩∎
    g          ∎
    where
    f′ : B ²/≡ → B
    f′ = proj₁ ∘ proj₂

    g′ : B ²/≡ → B
    g′ = proj₁

    f′≡g′ : f′ ≡ g′
    f′≡g′ = precompositions-cancel
              univ
              (↔⇒≃ $ Bijection.inverse -²/≡↔-)
              (refl id)

    pair : A → B ²/≡
    pair x = (g x , f x , f≡g x)

  -- The univalence axiom implies that contractibility is closed under
  -- Π A.

  Π-closure-contractible :
    ∀ {b} → Univalence′ (Set b ²/≡) (Set b) →
    ∀ {a} {A : Set a} {B : A → Set b} →
    (∀ x → Univalence′ (↑ b ⊤) (B x)) →
    (∀ x → Contractible (B x)) → Contractible ((x : A) → B x)
  Π-closure-contractible {b} univ₁ {A = A} {B} univ₂ contr =
    subst Contractible A→⊤≡[x:A]→Bx →⊤-contractible
    where
    const-⊤≡B : const (↑ b ⊤) ≡ B
    const-⊤≡B = extensionality univ₁ λ x →
      _≃_.from (≡≃≃ (univ₂ x)) $ ↔⇒≃ $
        Bijection.contractible-isomorphic
          (↑-closure 0 ⊤-contractible) (contr x)

    A→⊤≡[x:A]→Bx : (A → ↑ b ⊤) ≡ ((x : A) → B x)
    A→⊤≡[x:A]→Bx = cong (λ X → (x : A) → X x) const-⊤≡B

    →⊤-contractible : Contractible (A → ↑ b ⊤)
    →⊤-contractible = (_ , λ _ → refl _)

  -- Thus we also get extensionality for dependent functions.

  dependent-extensionality :
    ∀ {b} → Univalence′ (Set b ²/≡) (Set b) →
    ∀ {a} {A : Set a} →
    (∀ {B : A → Set b} x → Univalence′ (↑ b ⊤) (B x)) →
    {B : A → Set b} → Extensionality′ A B
  dependent-extensionality univ₁ univ₂ =
    _⇔_.to Π-closure-contractible⇔extensionality
      (Π-closure-contractible univ₁ univ₂)

------------------------------------------------------------------------
-- Pow and Fam

-- Slightly different variants of Pow and Fam are described in
-- "Specifying interactions with dependent types" by Peter Hancock and
-- Anton Setzer (in APPSEM Workshop on Subtyping & Dependent Types in
-- Programming, DTP'00). The fact that Pow and Fam are logically
-- equivalent is proved in "Programming Interfaces and Basic Topology"
-- by Peter Hancock and Pierre Hyvernat (Annals of Pure and Applied
-- Logic, 2006). The results may be older than this.

-- Pow.

Pow : ∀ ℓ {a} → Set a → Set (lsuc (a ⊔ ℓ))
Pow ℓ {a} A = A → Set (a ⊔ ℓ)

-- Fam.

Fam : ∀ ℓ {a} → Set a → Set (lsuc (a ⊔ ℓ))
Fam ℓ {a} A = ∃ λ (I : Set (a ⊔ ℓ)) → I → A

-- Pow and Fam are pointwise logically equivalent.

Pow⇔Fam : ∀ ℓ {a} {A : Set a} →
          Pow ℓ A ⇔ Fam ℓ A
Pow⇔Fam _ = record
  { to   = λ P → ∃ P , proj₁
  ; from = λ { (I , f) a → ∃ λ i → f i ≡ a }
  }

-- Pow and Fam are pointwise isomorphic (assuming extensionality and
-- univalence).

Pow↔Fam : ∀ ℓ {a} {A : Set a} →
          Extensionality a (lsuc (a ⊔ ℓ)) →
          Univalence (a ⊔ ℓ) →
          Pow ℓ A ↔ Fam ℓ A
Pow↔Fam ℓ {A = A} ext univ = record
  { surjection = record
    { logical-equivalence = Pow⇔Fam ℓ
    ; right-inverse-of    = λ { (I , f) →
        let lemma₁ =
              (∃ λ a → ∃ λ i → f i ≡ a)  ↔⟨ ∃-comm ⟩
              (∃ λ i → ∃ λ a → f i ≡ a)  ↔⟨ ∃-cong (λ _ → inverse $ _⇔_.to contractible⇔⊤↔ (other-singleton-contractible _)) ⟩
              I × ⊤                      ↔⟨ ×-right-identity ⟩□
              I                          □

            lemma₂ =
              subst (λ I → I → A) (≃⇒≡ univ lemma₁) proj₁  ≡⟨ sym $ transport-theorem (λ I → I → A) (λ eq → _∘ _≃_.from eq) refl univ _ _ ⟩
              proj₁ ∘ _≃_.from lemma₁                      ≡⟨ refl _ ⟩∎
              f                                            ∎
        in
        (∃ λ a → ∃ λ i → f i ≡ a) , proj₁  ≡⟨ Σ-≡,≡→≡ (≃⇒≡ univ lemma₁) lemma₂ ⟩∎
        I                         , f      ∎ }
    }
  ; left-inverse-of = λ P →
      let lemma = λ a →
            (∃ λ (i : ∃ P) → proj₁ i ≡ a)  ↔⟨ inverse Σ-assoc ⟩
            (∃ λ a′ → P a′ × a′ ≡ a)       ↔⟨ inverse $ ∃-intro _ _ ⟩□
            P a                            □
      in
      (λ a → ∃ λ (i : ∃ P) → proj₁ i ≡ a)  ≡⟨ ext (λ a → ≃⇒≡ univ (lemma a)) ⟩∎
      P                                    ∎
  }

-- An isomorphism that follows from Pow↔Fam.
--
-- This isomorphism was suggested to me by Paolo Capriotti.

→↔Σ≃Σ :
  ∀ ℓ {a b} {A : Set a} {B : Set b} →
  Extensionality (a ⊔ b ⊔ ℓ) (lsuc (a ⊔ b ⊔ ℓ)) →
  Univalence (a ⊔ b ⊔ ℓ) →
  (A → B) ↔ ∃ λ (P : B → Set (a ⊔ b ⊔ ℓ)) → A ≃ Σ B P
→↔Σ≃Σ ℓ {a} {b} {A} {B} ext univ =
  (A → B)                                                   ↝⟨ →-cong (lower-extensionality lzero _ ext) (inverse Bijection.↑↔) F.id ⟩
  (↑ (b ⊔ ℓ) A → B)                                         ↝⟨ inverse ×-left-identity ⟩
  ⊤ × (↑ _ A → B)                                           ↝⟨ _⇔_.to contractible⇔⊤↔ (singleton-contractible _) ×-cong F.id ⟩
  (∃ λ (A′ : Set ℓ′) → A′ ≡ ↑ _ A) × (↑ _ A → B)            ↝⟨ inverse Σ-assoc ⟩
  (∃ λ (A′ : Set ℓ′) → A′ ≡ ↑ _ A × (↑ _ A → B))            ↝⟨ (∃-cong λ _ → ∃-cong λ eq → →-cong (lower-extensionality lzero _ ext) (≡⇒↝ _ (sym eq)) F.id) ⟩
  (∃ λ (A′ : Set ℓ′) → A′ ≡ ↑ _ A × (A′ → B))               ↝⟨ (∃-cong λ _ → ×-comm) ⟩
  (∃ λ (A′ : Set ℓ′) → (A′ → B) × A′ ≡ ↑ _ A)               ↝⟨ Σ-assoc ⟩
  (∃ λ (p : ∃ λ (A′ : Set ℓ′) → A′ → B) → proj₁ p ≡ ↑ _ A)  ↝⟨ inverse $ Σ-cong (Pow↔Fam (a ⊔ ℓ) (lower-extensionality ℓ′ lzero ext) univ) (λ _ → F.id) ⟩
  (∃ λ (P : B → Set ℓ′) → ∃ P ≡ ↑ _ A)                      ↔⟨ (∃-cong λ _ → ≡≃≃ univ) ⟩
  (∃ λ (P : B → Set ℓ′) → ∃ P ≃ ↑ _ A)                      ↝⟨ (∃-cong λ _ → Groupoid.⁻¹-bijection (groupoid (lower-extensionality ℓ′ _ ext))) ⟩
  (∃ λ (P : B → Set ℓ′) → ↑ _ A ≃ ∃ P)                      ↔⟨ (∃-cong λ _ → ≃-preserves (lower-extensionality lzero _ ext) (↔⇒≃ Bijection.↑↔) F.id) ⟩□
  (∃ λ (P : B → Set ℓ′) → A ≃ ∃ P)                          □
  where
  ℓ′ = a ⊔ b ⊔ ℓ

------------------------------------------------------------------------
-- More lemmas

abstract

  -- The univalence axiom is propositional (assuming extensionality).

  Univalence′-propositional :
    ∀ {ℓ} → Extensionality (lsuc ℓ) (lsuc ℓ) →
    {A B : Set ℓ} → Is-proposition (Univalence′ A B)
  Univalence′-propositional ext =
    Eq.propositional ext ≡⇒≃

  Univalence-propositional :
    ∀ {ℓ} → Extensionality (lsuc ℓ) (lsuc ℓ) →
    Is-proposition (Univalence ℓ)
  Univalence-propositional ext =
    implicit-Π-closure ext 1 λ _ →
    implicit-Π-closure ext 1 λ _ →
    Univalence′-propositional ext

  -- ≡⇒≃ commutes with sym/Eq.inverse (assuming extensionality).

  ≡⇒≃-sym :
    ∀ {ℓ} → Extensionality ℓ ℓ →
    {A B : Set ℓ} (A≡B : A ≡ B) →
    ≡⇒≃ (sym A≡B) ≡ Eq.inverse (≡⇒≃ A≡B)
  ≡⇒≃-sym ext = elim¹

    (λ eq → ≡⇒≃ (sym eq) ≡ Eq.inverse (≡⇒≃ eq))

    (≡⇒≃ (sym (refl _))         ≡⟨ cong ≡⇒≃ sym-refl ⟩
     ≡⇒≃ (refl _)               ≡⟨ ≡⇒≃-refl ⟩
     Eq.id                      ≡⟨ sym $ Groupoid.identity (Eq.groupoid ext) ⟩
     Eq.inverse Eq.id           ≡⟨ cong Eq.inverse $ sym ≡⇒≃-refl ⟩∎
     Eq.inverse (≡⇒≃ (refl _))  ∎)

  -- ≃⇒≡ univ commutes with Eq.inverse/sym (assuming extensionality).

  ≃⇒≡-inverse :
    ∀ {ℓ} (univ : Univalence ℓ) → Extensionality ℓ ℓ →
    {A B : Set ℓ} (A≃B : A ≃ B) →
    ≃⇒≡ univ (Eq.inverse A≃B) ≡ sym (≃⇒≡ univ A≃B)
  ≃⇒≡-inverse univ ext A≃B =
    ≃⇒≡ univ (Eq.inverse A≃B)                   ≡⟨ sym $ cong (λ p → ≃⇒≡ univ (Eq.inverse p)) (_≃_.right-inverse-of (≡≃≃ univ) _) ⟩
    ≃⇒≡ univ (Eq.inverse (≡⇒≃ (≃⇒≡ univ A≃B)))  ≡⟨ cong (≃⇒≡ univ) $ sym $ ≡⇒≃-sym ext _ ⟩
    ≃⇒≡ univ (≡⇒≃ (sym (≃⇒≡ univ A≃B)))         ≡⟨ _≃_.left-inverse-of (≡≃≃ univ) _ ⟩∎
    sym (≃⇒≡ univ A≃B)                          ∎

  -- ≡⇒≃ commutes with trans/_⊚_ (assuming extensionality).

  ≡⇒≃-trans :
    ∀ {ℓ} → Extensionality ℓ ℓ →
    {A B C : Set ℓ} (A≡B : A ≡ B) (B≡C : B ≡ C) →
    ≡⇒≃ (trans A≡B B≡C) ≡ ≡⇒≃ B≡C ⊚ ≡⇒≃ A≡B
  ≡⇒≃-trans ext A≡B = elim¹

    (λ eq → ≡⇒≃ (trans A≡B eq) ≡ ≡⇒≃ eq ⊚ ≡⇒≃ A≡B)

    (≡⇒≃ (trans A≡B (refl _))  ≡⟨ cong ≡⇒≃ $ trans-reflʳ _ ⟩
     ≡⇒≃ A≡B                   ≡⟨ sym $ Groupoid.left-identity (Eq.groupoid ext) _ ⟩
     Eq.id ⊚ ≡⇒≃ A≡B           ≡⟨ sym $ cong (λ eq → eq ⊚ ≡⇒≃ A≡B) ≡⇒≃-refl ⟩∎
     ≡⇒≃ (refl _) ⊚ ≡⇒≃ A≡B    ∎)

  -- ≃⇒≡ univ commutes with _⊚_/flip trans (assuming extensionality).

  ≃⇒≡-∘ :
    ∀ {ℓ} (univ : Univalence ℓ) → Extensionality ℓ ℓ →
    {A B C : Set ℓ} (A≃B : A ≃ B) (B≃C : B ≃ C) →
    ≃⇒≡ univ (B≃C ⊚ A≃B) ≡ trans (≃⇒≡ univ A≃B) (≃⇒≡ univ B≃C)
  ≃⇒≡-∘ univ ext A≃B B≃C =
    ≃⇒≡ univ (B≃C ⊚ A≃B)                                  ≡⟨ sym $ cong₂ (λ p q → ≃⇒≡ univ (p ⊚ q)) (_≃_.right-inverse-of (≡≃≃ univ) _)
                                                                                                    (_≃_.right-inverse-of (≡≃≃ univ) _) ⟩
    ≃⇒≡ univ (≡⇒≃ (≃⇒≡ univ B≃C) ⊚ ≡⇒≃ (≃⇒≡ univ A≃B))    ≡⟨ cong (≃⇒≡ univ) $ sym $ ≡⇒≃-trans ext _ _ ⟩
    ≃⇒≡ univ (≡⇒≃ (trans (≃⇒≡ univ A≃B) (≃⇒≡ univ B≃C)))  ≡⟨ _≃_.left-inverse-of (≡≃≃ univ) _ ⟩∎
    trans (≃⇒≡ univ A≃B) (≃⇒≡ univ B≃C)                   ∎

  -- A variant of the transport theorem.

  transport-theorem′ :
    ∀ {a p r} {A : Set a}
    (P : A → Set p) (R : A → A → Set r)
    (≡↠R : ∀ {x y} → (x ≡ y) ↠ R x y)
    (resp : ∀ {x y} → R x y → P x → P y) →
    (∀ x p → resp (_↠_.to ≡↠R (refl x)) p ≡ p) →
    ∀ {x y} (r : R x y) (p : P x) →
    resp r p ≡ subst P (_↠_.from ≡↠R r) p
  transport-theorem′ P R ≡↠R resp hyp r p =
    resp r p              ≡⟨ sym $ cong (λ r → resp r p) (right-inverse-of r) ⟩
    resp (to (from r)) p  ≡⟨ elim (λ {x y} x≡y → ∀ p →
                                     resp (_↠_.to ≡↠R x≡y) p ≡ subst P x≡y p)
                                  (λ x p →
                                     resp (_↠_.to ≡↠R (refl x)) p  ≡⟨ hyp x p ⟩
                                     p                             ≡⟨ sym $ subst-refl P p ⟩∎
                                     subst P (refl x) p            ∎) _ _ ⟩∎
    subst P (from r) p    ∎
    where open _↠_ ≡↠R

  -- Simplification (?) lemma for transport-theorem′.

  transport-theorem′-refl :
    ∀ {a p r} {A : Set a}
    (P : A → Set p) (R : A → A → Set r)
    (≡≃R : ∀ {x y} → (x ≡ y) ≃ R x y)
    (resp : ∀ {x y} → R x y → P x → P y) →
    (resp-refl : ∀ x p → resp (_≃_.to ≡≃R (refl x)) p ≡ p) →
    ∀ {x} (p : P x) →
    transport-theorem′ P R (_≃_.surjection ≡≃R) resp resp-refl
                       (_≃_.to ≡≃R (refl x)) p ≡
    trans (trans (resp-refl x p) (sym $ subst-refl P p))
          (sym $ cong (λ eq → subst P eq p)
                      (_≃_.left-inverse-of ≡≃R (refl x)))
  transport-theorem′-refl P R ≡≃R resp resp-refl {x} p =

    let body = λ x p → trans (resp-refl x p) (sym $ subst-refl P p)

        lemma =
          trans (sym $ cong (λ r → resp (to r) p) $ refl (refl x))
                (elim (λ {x y} x≡y →
                         ∀ p → resp (_≃_.to ≡≃R x≡y) p ≡ subst P x≡y p)
                      (λ x p → trans (resp-refl x p)
                                     (sym $ subst-refl P p))
                      (refl x) p)                                        ≡⟨ cong₂ (λ q r → trans q (r p))
                                                                                  (sym $ cong-sym (λ r → resp (to r) p) _)
                                                                                  (elim-refl (λ {x y} x≡y → ∀ p →
                                                                                                resp (_≃_.to ≡≃R x≡y) p ≡ subst P x≡y p) _) ⟩
          trans (cong (λ r → resp (to r) p) $ sym $ refl (refl x))
                (body x p)                                               ≡⟨ cong (λ q → trans (cong (λ r → resp (to r) p) q) (body x p))
                                                                                 sym-refl ⟩
          trans (cong (λ r → resp (to r) p) $ refl (refl x)) (body x p)  ≡⟨ cong (λ q → trans q (body x p)) $
                                                                                 cong-refl (λ r → resp (to r) p) ⟩
          trans (refl (resp (to (refl x)) p)) (body x p)                 ≡⟨ trans-reflˡ _ ⟩

          body x p                                                       ≡⟨ sym $ trans-reflʳ _ ⟩

          trans (body x p) (refl (subst P (refl x) p))                   ≡⟨ cong (trans (body x p)) $ sym $
                                                                                 cong-refl (λ eq → subst P eq p) ⟩
          trans (body x p)
                (cong (λ eq → subst P eq p) (refl (refl x)))             ≡⟨ cong (trans (body x p) ∘ cong (λ eq → subst P eq p)) $
                                                                                 sym sym-refl ⟩
          trans (body x p)
                (cong (λ eq → subst P eq p) (sym (refl (refl x))))       ≡⟨ cong (trans (body x p)) $ cong-sym (λ eq → subst P eq p) _ ⟩∎

          trans (body x p)
                (sym $ cong (λ eq → subst P eq p) (refl (refl x)))       ∎
    in

    trans (sym $ cong (λ r → resp r p) $ right-inverse-of (to (refl x)))
          (elim (λ {x y} x≡y →
                   ∀ p → resp (_≃_.to ≡≃R x≡y) p ≡ subst P x≡y p)
                body (from (to (refl x))) p)                              ≡⟨ cong (λ eq → trans (sym $ cong (λ r → resp r p) eq)
                                                                                                (elim (λ {x y} x≡y → ∀ p →
                                                                                                         resp (_≃_.to ≡≃R x≡y) p ≡ subst P x≡y p)
                                                                                                      body (from (to (refl x))) p)) $
                                                                                  sym $ left-right-lemma (refl x) ⟩
    trans (sym $ cong (λ r → resp r p) $ cong to $
             left-inverse-of (refl x))
          (elim (λ {x y} x≡y →
                   ∀ p → resp (_≃_.to ≡≃R x≡y) p ≡ subst P x≡y p)
                body (from (to (refl x))) p)                              ≡⟨ cong (λ eq → trans (sym eq)
                                                                                                (elim (λ {x y} x≡y → ∀ p →
                                                                                                         resp (_≃_.to ≡≃R x≡y) p ≡ subst P x≡y p)
                                                                                                      body (from (to (refl x))) p)) $
                                                                                  cong-∘ (λ r → resp r p) to _ ⟩
    trans (sym $ cong (λ r → resp (to r) p) $ left-inverse-of (refl x))
          (elim (λ {x y} x≡y →
                   ∀ p → resp (_≃_.to ≡≃R x≡y) p ≡ subst P x≡y p)
                body (from (to (refl x))) p)                              ≡⟨ elim₁ (λ {q} eq → trans (sym $ cong (λ r → resp (to r) p) eq)
                                                                                                     (elim (λ {x y} x≡y → ∀ p →
                                                                                                              resp (_≃_.to ≡≃R x≡y) p ≡
                                                                                                              subst P x≡y p)
                                                                                                           body q p) ≡
                                                                                               trans (body x p)
                                                                                                     (sym $ cong (λ eq → subst P eq p) eq))
                                                                                   lemma
                                                                                   (left-inverse-of (refl x)) ⟩∎

    trans (body x p)
          (sym $ cong (λ eq → subst P eq p) (left-inverse-of (refl x)))   ∎

    where open _≃_ ≡≃R

  -- Simplification (?) lemma for transport-theorem.

  transport-theorem-≡⇒≃-refl :
    ∀ {p₁ p₂} (P : Set p₁ → Set p₂)
    (resp : ∀ {A B} → A ≃ B → P A → P B)
    (resp-id : ∀ {A} (p : P A) → resp Eq.id p ≡ p)
    (univ : Univalence p₁) {A} (p : P A) →
    transport-theorem P resp resp-id univ (≡⇒≃ (refl A)) p ≡
    trans (trans (trans (cong (λ eq → resp eq p) ≡⇒≃-refl)
                    (resp-id p))
             (sym $ subst-refl P p))
      (sym $ cong (λ eq → subst P eq p)
                  (_≃_.left-inverse-of (≡≃≃ univ) (refl A)))
  transport-theorem-≡⇒≃-refl P resp resp-id univ {A} p =
    transport-theorem′-refl P _≃_ (≡≃≃ univ) resp
      (λ _ p → trans (cong (λ eq → resp eq p) ≡⇒≃-refl) (resp-id p)) p

  -- A variant of resp-is-equivalence.

  resp-is-equivalence′ :
    ∀ {a p r} {A : Set a}
    (P : A → Set p) (R : A → A → Set r)
    (≡↠R : ∀ {x y} → (x ≡ y) ↠ R x y)
    (resp : ∀ {x y} → R x y → P x → P y) →
    (∀ x p → resp (_↠_.to ≡↠R (refl x)) p ≡ p) →
    ∀ {x y} (r : R x y) → Is-equivalence (resp r)
  resp-is-equivalence′ P R ≡↠R resp hyp r =
    Eq.respects-extensional-equality
      (λ p → sym $ transport-theorem′ P R ≡↠R resp hyp r p)
      (subst-is-equivalence P (_↠_.from ≡↠R r))

  -- A lemma relating ≃⇒≡, →-cong and cong₂.

  ≃⇒≡-→-cong :
    ∀ {ℓ} {A₁ A₂ B₁ B₂ : Set ℓ}
    (ext : Extensionality ℓ ℓ) →
    (univ : Univalence ℓ)
    (A₁≃A₂ : A₁ ≃ A₂) (B₁≃B₂ : B₁ ≃ B₂) →
    ≃⇒≡ univ (→-cong ext A₁≃A₂ B₁≃B₂) ≡
      cong₂ (λ A B → A → B) (≃⇒≡ univ A₁≃A₂) (≃⇒≡ univ B₁≃B₂)
  ≃⇒≡-→-cong {A₂ = A₂} {B₁} ext univ A₁≃A₂ B₁≃B₂ =
    ≃⇒≡ univ (→-cong ext A₁≃A₂ B₁≃B₂)                        ≡⟨ cong (≃⇒≡ univ) (lift-equality ext lemma) ⟩

    ≃⇒≡ univ (≡⇒≃ (cong₂ (λ A B → A → B) (≃⇒≡ univ A₁≃A₂)
                                         (≃⇒≡ univ B₁≃B₂)))  ≡⟨ left-inverse-of (≡≃≃ univ) _ ⟩∎

    cong₂ (λ A B → A → B) (≃⇒≡ univ A₁≃A₂) (≃⇒≡ univ B₁≃B₂)  ∎
    where
    open _≃_

    lemma :
      (λ f → to B₁≃B₂ ∘ f ∘ from A₁≃A₂) ≡
      to (≡⇒≃ (cong₂ (λ A B → A → B) (≃⇒≡ univ A₁≃A₂)
                                     (≃⇒≡ univ B₁≃B₂)))
    lemma =
      (λ f → to B₁≃B₂ ∘ f ∘ from A₁≃A₂)                  ≡⟨ ext (λ _ → transport-theorem (λ B → A₂ → B) (λ A≃B g → _≃_.to A≃B ∘ g)
                                                                                         refl univ B₁≃B₂ _) ⟩
      subst (λ B → A₂ → B) (≃⇒≡ univ B₁≃B₂) ∘
      (λ f → f ∘ from A₁≃A₂)                             ≡⟨ cong (_∘_ (subst (λ B → A₂ → B) (≃⇒≡ univ B₁≃B₂))) (ext λ f →
                                                              transport-theorem (λ A → A → B₁) (λ A≃B g → g ∘ _≃_.from A≃B) refl univ A₁≃A₂ f) ⟩
      subst (λ B → A₂ → B) (≃⇒≡ univ B₁≃B₂) ∘
      subst (λ A → A → B₁) (≃⇒≡ univ A₁≃A₂)              ≡⟨ cong₂ (λ g h f → g (h f)) (ext $ subst-in-terms-of-≡⇒↝ equivalence _ (λ B → A₂ → B))
                                                                                      (ext $ subst-in-terms-of-≡⇒↝ equivalence _ (λ A → A → B₁)) ⟩
      to (≡⇒≃ (cong (λ B → A₂ → B) (≃⇒≡ univ B₁≃B₂))) ∘
      to (≡⇒≃ (cong (λ A → A → B₁) (≃⇒≡ univ A₁≃A₂)))    ≡⟨⟩

      to (≡⇒≃ (cong (λ B → A₂ → B) (≃⇒≡ univ B₁≃B₂)) ⊚
          ≡⇒≃ (cong (λ A → A → B₁) (≃⇒≡ univ A₁≃A₂)))    ≡⟨ cong to $ sym $ ≡⇒≃-trans ext _ _ ⟩∎

      to (≡⇒≃ (cong₂ (λ A B → A → B) (≃⇒≡ univ A₁≃A₂)
                                     (≃⇒≡ univ B₁≃B₂)))  ∎

  -- One can sometimes push cong through ≃⇒≡ (assuming
  -- extensionality).

  cong-≃⇒≡ :
    ∀ {ℓ p} {A B : Set ℓ} {A≃B : A ≃ B} →
    Extensionality p p →
    (univ₁ : Univalence ℓ)
    (univ₂ : Univalence p)
    (P : Set ℓ → Set p)
    (P-cong : ∀ {A B} → A ≃ B → P A ≃ P B) →
    (∀ {A} (p : P A) → _≃_.to (P-cong Eq.id) p ≡ p) →
    cong P (≃⇒≡ univ₁ A≃B) ≡ ≃⇒≡ univ₂ (P-cong A≃B)
  cong-≃⇒≡ {A≃B = A≃B} ext univ₁ univ₂ P P-cong P-cong-id =
    cong P (≃⇒≡ univ₁ A≃B)                    ≡⟨ sym $ _≃_.left-inverse-of (≡≃≃ univ₂) _ ⟩
    ≃⇒≡ univ₂ (≡⇒≃ (cong P (≃⇒≡ univ₁ A≃B)))  ≡⟨ cong (≃⇒≡ univ₂) $ lift-equality ext lemma ⟩∎
    ≃⇒≡ univ₂ (P-cong A≃B)                    ∎
    where
    lemma : ≡⇒→ (cong P (≃⇒≡ univ₁ A≃B)) ≡ _≃_.to (P-cong A≃B)
    lemma = ext λ x →
      ≡⇒→ (cong P (≃⇒≡ univ₁ A≃B)) x  ≡⟨ sym $ subst-in-terms-of-≡⇒↝ equivalence _ P x ⟩
      subst P (≃⇒≡ univ₁ A≃B) x       ≡⟨ sym $ transport-theorem P (_≃_.to ∘ P-cong) P-cong-id univ₁ A≃B x ⟩∎
      _≃_.to (P-cong A≃B) x           ∎

  -- Any "resp" function that preserves identity also preserves
  -- compositions (assuming univalence and extensionality).

  resp-preserves-compositions :
    ∀ {p₁ p₂} (P : Set p₁ → Set p₂) →
    (resp : ∀ {A B} → A ≃ B → P A → P B) →
    (∀ {A} (p : P A) → resp Eq.id p ≡ p) →
    Univalence p₁ → Extensionality p₁ p₁ →
    ∀ {A B C} (A≃B : A ≃ B) (B≃C : B ≃ C) p →
    resp (B≃C ⊚ A≃B) p ≡ (resp B≃C ∘ resp A≃B) p
  resp-preserves-compositions P resp resp-id univ ext A≃B B≃C p =
    resp (B≃C ⊚ A≃B) p                                 ≡⟨ transport-theorem P resp resp-id univ _ _ ⟩
    subst P (≃⇒≡ univ (B≃C ⊚ A≃B)) p                   ≡⟨ cong (λ eq → subst P eq p) $ ≃⇒≡-∘ univ ext A≃B B≃C ⟩
    subst P (trans (≃⇒≡ univ A≃B) (≃⇒≡ univ B≃C)) p    ≡⟨ sym $ subst-subst P _ _ _ ⟩
    subst P (≃⇒≡ univ B≃C) (subst P (≃⇒≡ univ A≃B) p)  ≡⟨ sym $ transport-theorem P resp resp-id univ _ _ ⟩
    resp B≃C (subst P (≃⇒≡ univ A≃B) p)                ≡⟨ sym $ cong (resp _) $ transport-theorem P resp resp-id univ _ _ ⟩∎
    resp B≃C (resp A≃B p)                              ∎

  -- Any "resp" function that preserves identity also preserves
  -- inverses (assuming univalence and extensionality).

  resp-preserves-inverses :
    ∀ {p₁ p₂} (P : Set p₁ → Set p₂) →
    (resp : ∀ {A B} → A ≃ B → P A → P B) →
    (∀ {A} (p : P A) → resp Eq.id p ≡ p) →
    Univalence p₁ → Extensionality p₁ p₁ →
    ∀ {A B} (A≃B : A ≃ B) p q →
    resp A≃B p ≡ q → resp (inverse A≃B) q ≡ p
  resp-preserves-inverses P resp resp-id univ ext A≃B p q eq =
    let lemma =
          q                                     ≡⟨ sym eq ⟩
          resp A≃B p                            ≡⟨ transport-theorem P resp resp-id univ _ _ ⟩
          subst P (≃⇒≡ univ A≃B) p              ≡⟨ cong (λ eq → subst P eq p) $ sym $ sym-sym _ ⟩∎
          subst P (sym (sym (≃⇒≡ univ A≃B))) p  ∎
    in

    resp (inverse A≃B) q                                                 ≡⟨ transport-theorem P resp resp-id univ _ _ ⟩
    subst P (≃⇒≡ univ (inverse A≃B)) q                                   ≡⟨ cong (λ eq → subst P eq q) $ ≃⇒≡-inverse univ ext A≃B ⟩
    subst P (sym (≃⇒≡ univ A≃B)) q                                       ≡⟨ cong (subst P (sym (≃⇒≡ univ A≃B))) lemma ⟩
    subst P (sym (≃⇒≡ univ A≃B)) (subst P (sym (sym (≃⇒≡ univ A≃B))) p)  ≡⟨ subst-subst-sym P _ _ ⟩∎
    p                                                                    ∎

-- Equality preserves equivalences (assuming extensionality and
-- univalence).

≡-preserves-≃ :
  ∀ {ℓ₁ ℓ₂} {A₁ : Set ℓ₁} {A₂ : Set ℓ₂} {B₁ : Set ℓ₁} {B₂ : Set ℓ₂} →
  Extensionality (ℓ₁ ⊔ ℓ₂) (ℓ₁ ⊔ ℓ₂) →
  Univalence′ A₁ B₁ →
  Univalence′ A₂ B₂ →
  A₁ ≃ A₂ → B₁ ≃ B₂ → (A₁ ≡ B₁) ≃ (A₂ ≡ B₂)
≡-preserves-≃ {ℓ₁} {ℓ₂} {A₁} {A₂} {B₁} {B₂}
              ext univ₁ univ₂ A₁≃A₂ B₁≃B₂ = ↔⇒≃ (record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = from∘to
  })
  where
  to = λ A₁≡B₁ → ≃⇒≡ univ₂ (
    A₂  ↝⟨ inverse A₁≃A₂ ⟩
    A₁  ↝⟨ ≡⇒≃ A₁≡B₁ ⟩
    B₁  ↝⟨ B₁≃B₂ ⟩□
    B₂  □)

  from = λ A₂≡B₂ → ≃⇒≡ univ₁ (
    A₁  ↝⟨ A₁≃A₂ ⟩
    A₂  ↝⟨ ≡⇒≃ A₂≡B₂ ⟩
    B₂  ↝⟨ inverse B₁≃B₂ ⟩□
    B₁  □)

  abstract

    to∘from : ∀ eq → to (from eq) ≡ eq
    to∘from A₂≡B₂ =
      let ext₂ = lower-extensionality ℓ₁ ℓ₁ ext in

      _≃_.to (≃-≡ (≡≃≃ univ₂)) (lift-equality ext₂ (

        ≡⇒→ (≃⇒≡ univ₂ ((B₁≃B₂ ⊚ ≡⇒≃ (≃⇒≡ univ₁ ((inverse B₁≃B₂ ⊚
                             ≡⇒≃ A₂≡B₂) ⊚ A₁≃A₂))) ⊚ inverse A₁≃A₂))  ≡⟨ cong _≃_.to $ _≃_.right-inverse-of (≡≃≃ univ₂) _ ⟩

        (_≃_.to B₁≃B₂ ∘
         ≡⇒→ (≃⇒≡ univ₁ ((inverse B₁≃B₂ ⊚ ≡⇒≃ A₂≡B₂) ⊚ A₁≃A₂)) ∘
         _≃_.from A₁≃A₂)                                              ≡⟨ cong (λ eq → _≃_.to B₁≃B₂ ∘ _≃_.to eq ∘ _≃_.from A₁≃A₂) $
                                                                           _≃_.right-inverse-of (≡≃≃ univ₁) _ ⟩
        ((_≃_.to B₁≃B₂ ∘ _≃_.from B₁≃B₂) ∘ ≡⇒→ A₂≡B₂ ∘
         (_≃_.to A₁≃A₂ ∘ _≃_.from A₁≃A₂))                             ≡⟨ cong₂ (λ f g → f ∘ ≡⇒→ A₂≡B₂ ∘ g)
                                                                               (ext₂ $ _≃_.right-inverse-of B₁≃B₂)
                                                                               (ext₂ $ _≃_.right-inverse-of A₁≃A₂) ⟩∎
        ≡⇒→ A₂≡B₂                                                     ∎))

    from∘to : ∀ eq → from (to eq) ≡ eq
    from∘to A₁≡B₁ =
      let ext₁ = lower-extensionality ℓ₂ ℓ₂ ext in

      _≃_.to (≃-≡ (≡≃≃ univ₁)) (lift-equality ext₁ (

        ≡⇒→ (≃⇒≡ univ₁ ((inverse B₁≃B₂ ⊚ ≡⇒≃ (≃⇒≡ univ₂ ((B₁≃B₂ ⊚
                             ≡⇒≃ A₁≡B₁) ⊚ inverse A₁≃A₂))) ⊚ A₁≃A₂))  ≡⟨ cong _≃_.to $ _≃_.right-inverse-of (≡≃≃ univ₁) _ ⟩

        (_≃_.from B₁≃B₂ ∘
         ≡⇒→ (≃⇒≡ univ₂ ((B₁≃B₂ ⊚ ≡⇒≃ A₁≡B₁) ⊚ inverse A₁≃A₂)) ∘
         _≃_.to A₁≃A₂)                                                ≡⟨ cong (λ eq → _≃_.from B₁≃B₂ ∘ _≃_.to eq ∘ _≃_.to A₁≃A₂) $
                                                                           _≃_.right-inverse-of (≡≃≃ univ₂) _ ⟩
        ((_≃_.from B₁≃B₂ ∘ _≃_.to B₁≃B₂) ∘ ≡⇒→ A₁≡B₁ ∘
         (_≃_.from A₁≃A₂ ∘ _≃_.to A₁≃A₂))                             ≡⟨ cong₂ (λ f g → f ∘ ≡⇒→ A₁≡B₁ ∘ g)
                                                                               (ext₁ $ _≃_.left-inverse-of B₁≃B₂)
                                                                               (ext₁ $ _≃_.left-inverse-of A₁≃A₂) ⟩∎
        ≡⇒→ A₁≡B₁                                                     ∎))

-- Singletons expressed using equivalences instead of equalities are
-- isomorphic to the unit type (assuming extensionality and
-- univalence).

singleton-with-≃-↔-⊤ :
  ∀ {a b} {B : Set b} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  Univalence (a ⊔ b) →
  (∃ λ (A : Set (a ⊔ b)) → A ≃ B) ↔ ⊤
singleton-with-≃-↔-⊤ {a} {B = B} ext univ =
  (∃ λ A → A ≃ B)      ↝⟨ inverse (∃-cong λ _ → Eq.≃-preserves-bijections ext F.id Bijection.↑↔) ⟩
  (∃ λ A → A ≃ ↑ a B)  ↔⟨ inverse (∃-cong λ _ → ≡≃≃ univ) ⟩
  (∃ λ A → A ≡ ↑ a B)  ↝⟨ inverse $ _⇔_.to contractible⇔⊤↔ (singleton-contractible _) ⟩□
  ⊤                    □

other-singleton-with-≃-↔-⊤ :
  ∀ {a b} {A : Set a} →
  Extensionality (a ⊔ b) (a ⊔ b) →
  Univalence (a ⊔ b) →
  (∃ λ (B : Set (a ⊔ b)) → A ≃ B) ↔ ⊤
other-singleton-with-≃-↔-⊤ {b = b} {A} ext univ =
  (∃ λ B → A ≃ B)  ↝⟨ (∃-cong λ _ → inverse-isomorphism ext) ⟩
  (∃ λ B → B ≃ A)  ↝⟨ singleton-with-≃-↔-⊤ {a = b} ext univ ⟩□
  ⊤                □

-- ∃ Contractible is isomorphic to the unit type (assuming
-- extensionality and univalence).

∃Contractible↔⊤ :
  ∀ {a} →
  Extensionality a a →
  Univalence a →
  (∃ λ (A : Set a) → Contractible A) ↔ ⊤
∃Contractible↔⊤ ext univ =
  (∃ λ A → Contractible A)  ↝⟨ (∃-cong λ _ → contractible↔⊤≃ ext) ⟩
  (∃ λ A → ⊤ ≃ A)           ↝⟨ other-singleton-with-≃-↔-⊤ ext univ ⟩
  ⊤                         □

-- If two types have a certain h-level, then the type of equalities
-- between these types also has the given h-level (assuming
-- extensionality and univalence).

H-level-H-level-≡ :
  ∀ {a} {A₁ A₂ : Set a} →
  Extensionality a a →
  Univalence′ A₁ A₂ →
  ∀ n → H-level n A₁ → H-level n A₂ → H-level n (A₁ ≡ A₂)
H-level-H-level-≡ {A₁ = A₁} {A₂} ext univ n = curry (
  H-level n A₁ × H-level n A₂  ↝⟨ uncurry (Eq.h-level-closure ext n) ⟩
  H-level n (A₁ ≃ A₂)          ↝⟨ H-level.respects-surjection (_≃_.surjection $ inverse $ ≡≃≃ univ) n ⟩
  H-level n (A₁ ≡ A₂)          □)

-- If a type has a certain positive h-level, then the types of
-- equalities between this type and other types also has the given
-- h-level (assuming extensionality and univalence).

H-level-H-level-≡ˡ :
  ∀ {a} {A₁ A₂ : Set a} →
  Extensionality a a →
  Univalence′ A₁ A₂ →
  ∀ n → H-level (1 + n) A₁ → H-level (1 + n) (A₁ ≡ A₂)
H-level-H-level-≡ˡ {A₁ = A₁} {A₂} ext univ n =
  H-level (1 + n) A₁         ↝⟨ Eq.left-closure ext n ⟩
  H-level (1 + n) (A₁ ≃ A₂)  ↝⟨ H-level.respects-surjection (_≃_.surjection $ inverse $ ≡≃≃ univ) (1 + n) ⟩
  H-level (1 + n) (A₁ ≡ A₂)  □

H-level-H-level-≡ʳ :
  ∀ {a} {A₁ A₂ : Set a} →
  Extensionality a a →
  Univalence′ A₁ A₂ →
  ∀ n → H-level (1 + n) A₂ → H-level (1 + n) (A₁ ≡ A₂)
H-level-H-level-≡ʳ {A₁ = A₁} {A₂} ext univ n =
  H-level (1 + n) A₂         ↝⟨ Eq.right-closure ext n ⟩
  H-level (1 + n) (A₁ ≃ A₂)  ↝⟨ H-level.respects-surjection (_≃_.surjection $ inverse $ ≡≃≃ univ) (1 + n) ⟩
  H-level (1 + n) (A₁ ≡ A₂)  □

-- ∃ λ A → H-level n A has h-level 1 + n (assuming extensionality and
-- univalence).

∃-H-level-H-level-1+ :
  ∀ {a} →
  Extensionality a a →
  Univalence a →
  ∀ n → H-level (1 + n) (∃ λ (A : Set a) → H-level n A)
∃-H-level-H-level-1+ ext univ n (A₁ , h₁) (A₂ , h₂) =
                                     $⟨ h₁ , h₂ ⟩
  H-level n A₁ × H-level n A₂        ↝⟨ uncurry (H-level-H-level-≡ ext univ n) ⟩
  H-level n (A₁ ≡ A₂)                ↝⟨ H-level.respects-surjection
                                          (_↔_.surjection $ ignore-propositional-component
                                                              (H-level-propositional ext _)) n ⟩□
  H-level n ((A₁ , h₁) ≡ (A₂ , h₂))  □

-- ∃ λ A → Is-proposition A is a set (assuming extensionality and
-- propositional extensionality).

Is-set-∃-Is-proposition :
  ∀ {a} →
  Extensionality (lsuc a) (lsuc a) →
  Propositional-extensionality a →
  Is-set (∃ λ (A : Set a) → Is-proposition A)
Is-set-∃-Is-proposition {a} ext prop-ext (A₁ , A₁-prop) (A₂ , A₂-prop) =
                                                    $⟨ _≃_.to (Propositional-extensionality-is-univalence-for-propositions ext)
                                                            prop-ext A₁-prop A₂-prop ⟩
  Univalence′ A₁ A₂                                 ↝⟨ (λ univ → H-level-H-level-≡ ext′ univ 1 A₁-prop A₂-prop) ⟩
  Is-proposition (A₁ ≡ A₂)                          ↝⟨ H-level.respects-surjection
                                                         (_↔_.surjection $ ignore-propositional-component
                                                                             (H-level-propositional ext′ _)) 1 ⟩□
  Is-proposition ((A₁ , A₁-prop) ≡ (A₂ , A₂-prop))  □
  where
  ext′ = lower-extensionality _ _ ext

-- ∃ λ A → H-level n A does not in general have h-level n.
--
-- (Kraus and Sattler show that, for all n,
-- ∃ λ (A : Set (# n)) → H-level (2 + n) A does not have h-level
-- 2 + n, assuming univalence. See "Higher Homotopies in a Hierarchy
-- of Univalent Universes".)

¬-∃-H-level-H-level :
  ∀ {a} →
  ∃ λ n → ¬ H-level n (∃ λ (A : Set a) → H-level n A)
¬-∃-H-level-H-level =
  1 ,
  ( Is-proposition (∃ λ A → Is-proposition A)               ↝⟨ _⇔_.to propositional⇔irrelevant ⟩
    ((p q : ∃ λ A → Is-proposition A) → p ≡ q)              ↝⟨ (λ f p q → cong proj₁ (f p q)) ⟩
    ((p q : ∃ λ A → Is-proposition A) → proj₁ p ≡ proj₁ q)  ↝⟨ (_$ (⊥ , ⊥-propositional)) ∘
                                                               (_$ (↑ _ ⊤ , ↑-closure 1 (mono₁ 0 ⊤-contractible))) ⟩
    ↑ _ ⊤ ≡ ⊥                                               ↝⟨ flip (subst id) _ ⟩
    ⊥                                                       ↝⟨ ⊥-elim ⟩□
    ⊥₀                                                      □)

-- A certain type of uninhabited types is isomorphic to the unit type
-- (assuming extensionality and univalence).

∃¬↔⊤ :
  ∀ {a} →
  Extensionality a a →
  Univalence a →
  (∃ λ (A : Set a) → ¬ A) ↔ ⊤
∃¬↔⊤ ext univ =
  (∃ λ A → ¬ A)     ↔⟨ inverse (∃-cong λ _ → ≃⊥≃¬ ext) ⟩
  (∃ λ A → A ≃ ⊥₀)  ↔⟨ singleton-with-≃-↔-⊤ ext univ ⟩
  ⊤                 □

-- The following three proofs are taken from or variants of proofs in
-- "Higher Homotopies in a Hierarchy of Univalent Universes" by Kraus
-- and Sattler (Section 3).

-- There is a function which, despite having the same type, is not
-- equal to a certain instance of reflexivity (assuming extensionality
-- and univalence).

∃≢refl :
  Extensionality (# 1) (# 1) →
  Univalence (# 0) →
  ∃ λ (A : Set₁) → ∃ λ (f : (x : A) → x ≡ x) → f ≢ refl
∃≢refl ext univ =
    (∃ λ (A : Set) → A ≡ A)
  , _↔_.from iso f
  , (_↔_.from iso f ≡ refl                                      ↝⟨ cong (_↔_.to iso) ⟩

     _↔_.to iso (_↔_.from iso f) ≡ _↔_.to iso refl              ↝⟨ (λ eq → f                            ≡⟨ sym (_↔_.right-inverse-of iso f) ⟩
                                                                           _↔_.to iso (_↔_.from iso f)  ≡⟨ eq ⟩∎
                                                                           _↔_.to iso refl              ∎) ⟩
     f ≡ _↔_.to iso refl                                        ↝⟨ cong (λ f → proj₁ (f Bool (swap-as-an-equality univ))) ⟩

     swap-as-an-equality univ ≡ proj₁ (_↔_.to iso refl Bool _)  ↝⟨ (λ eq → swap-as-an-equality univ        ≡⟨ eq ⟩
                                                                           proj₁ (_↔_.to iso refl Bool _)  ≡⟨ cong proj₁ Σ-≡,≡←≡-refl ⟩∎
                                                                           refl Bool                       ∎) ⟩

     swap-as-an-equality univ ≡ refl Bool                       ↝⟨ swap≢refl univ ⟩□

     ⊥                                                          □)
  where
  f = λ A p → p , refl (trans p p)

  iso =
    ((p : ∃ λ A → A ≡ A) → p ≡ p)                      ↝⟨ currying ⟩

    (∀ A (p : A ≡ A) → (A , p) ≡ (A , p))              ↔⟨ (Eq.∀-preserves ext λ _ → Eq.∀-preserves ext λ _ →
                                                             Eq.↔⇒≃ $ inverse $ Bijection.Σ-≡,≡↔≡ {a = # 1}) ⟩
    ((A : Set) (p : A ≡ A) →
       ∃ λ (q : A ≡ A) → subst (λ A → A ≡ A) q p ≡ p)  ↔⟨ (Eq.∀-preserves ext λ _ → Eq.∀-preserves ext λ _ →
                                                             ∃-cong λ _ → ≡⇒↝ _ [subst≡]≡[trans≡trans]) ⟩□
    ((A : Set) (p : A ≡ A) →
       ∃ λ (q : A ≡ A) → trans p q ≡ trans q p)        □

-- The type (a : A) → a ≡ a is not necessarily a proposition (assuming
-- extensionality and univalence).

¬-type-of-refl-propositional :
  Extensionality (# 1) (# 1) →
  Univalence (# 0) →
  ∃ λ (A : Set₁) → ¬ Is-proposition ((a : A) → a ≡ a)
¬-type-of-refl-propositional ext univ =
  let A , f , f≢refl = ∃≢refl ext univ in
  A ,
  (Is-proposition (∀ x → x ≡ x)    ↝⟨ _⇔_.to propositional⇔irrelevant ⟩
   Proof-irrelevant (∀ x → x ≡ x)  ↝⟨ (λ irr → irr _ _) ⟩
   f ≡ refl                        ↝⟨ f≢refl ⟩□
   ⊥                               □)

-- Set₁ does not have h-level 3 (assuming extensionality and
-- univalence).

¬-Set₁-groupoid :
  Extensionality (# 1) (# 1) →
  Univalence (# 1) →
  Univalence (# 0) →
  ¬ H-level 3 Set₁
¬-Set₁-groupoid ext univ₁ univ₀ =
  let L = _ in

  H-level 3 Set₁                        ↝⟨ (λ h → h _ _) ⟩
  Is-set (L ≡ L)                        ↝⟨ H-level.respects-surjection (_≃_.surjection $ ≡≃≃ univ₁) 2 ⟩
  Is-set (L ≃ L)                        ↝⟨ (λ h → h _ _) ⟩
  Is-proposition (F.id ≡ F.id)          ↝⟨ H-level.respects-surjection (_≃_.surjection $ inverse $ ≃-≡ $ ↔⇒≃ ≃-as-Σ) 1 ⟩
  Is-proposition ((id , _) ≡ (id , _))  ↝⟨ H-level.respects-surjection
                                             (_↔_.surjection $ inverse $ ignore-propositional-component (Eq.propositional ext id)) 1 ⟩
  Is-proposition (id ≡ id)              ↝⟨ H-level.respects-surjection (_≃_.surjection $ inverse $ extensionality-isomorphism ext) 1 ⟩
  Is-proposition ((l : L) → l ≡ l)      ↝⟨ proj₂ $ ¬-type-of-refl-propositional ext univ₀ ⟩□
  ⊥                                     □

-- For propositional types there is a split surjection from equality
-- to logical equivalence (assuming univalence).

≡↠⇔ : ∀ {ℓ} {A B : Set ℓ} →
      Univalence′ A B →
      Is-proposition A → Is-proposition B →
      (A ≡ B) ↠ (A ⇔ B)
≡↠⇔ {A = A} {B} univ A-prop B-prop =
  A ≡ B  ↔⟨ ≡≃≃ univ ⟩
  A ≃ B  ↝⟨ ≃↠⇔ A-prop B-prop ⟩□
  A ⇔ B  □

-- For propositional types logical equivalence is isomorphic to
-- equality (assuming extensionality and univalence).

⇔↔≡ : ∀ {ℓ} {A B : Set ℓ} →
      Extensionality ℓ ℓ →
      Univalence′ A B →
      Is-proposition A → Is-proposition B →
      (A ⇔ B) ↔ (A ≡ B)
⇔↔≡ {A = A} {B} ext univ A-prop B-prop =
  A ⇔ B  ↝⟨ ⇔↔≃ ext A-prop B-prop ⟩
  A ≃ B  ↔⟨ inverse $ ≡≃≃ univ ⟩□
  A ≡ B  □

-- A variant of the previous statement.

⇔↔≡′ : ∀ {ℓ} {A B : Proposition ℓ} →
       Extensionality ℓ ℓ →
       Univalence′ (proj₁ A) (proj₁ B) →
       (proj₁ A ⇔ proj₁ B) ↔ (A ≡ B)
⇔↔≡′ {A = A} {B} ext univ =
  proj₁ A ⇔ proj₁ B  ↝⟨ ⇔↔≡ ext univ (proj₂ A) (proj₂ B) ⟩
  proj₁ A ≡ proj₁ B  ↝⟨ ignore-propositional-component (H-level-propositional ext 1) ⟩□
  A ≡ B              □

-- A variant of the previous statement.

⇔↔≡″ : ∀ {ℓ} {A B : Proposition ℓ} →
       Extensionality (lsuc ℓ) (lsuc ℓ) →
       Propositional-extensionality ℓ →
       (proj₁ A ⇔ proj₁ B) ↔ (A ≡ B)
⇔↔≡″ {ℓ} {A} {B} ext =
  Propositional-extensionality ℓ   ↝⟨ (λ prop-ext → _≃_.to (Propositional-extensionality-is-univalence-for-propositions ext)
                                                           prop-ext (proj₂ A) (proj₂ B)) ⟩
  Univalence′ (proj₁ A) (proj₁ B)  ↝⟨ ⇔↔≡′ (lower-extensionality _ _ ext) ⟩□
  (proj₁ A ⇔ proj₁ B) ↔ (A ≡ B)    □


==> anc/equality/src/Univalence-axiom/Isomorphism-implies-equality.agda <==
------------------------------------------------------------------------
-- A large class of algebraic structures satisfies the property that
-- isomorphic instances of a structure are equal (assuming univalence)
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- This code has been superseded by more recent developments. See
-- README.agda.

-- This module has been developed in collaboration with Thierry
-- Coquand.

open import Equality

module Univalence-axiom.Isomorphism-implies-equality
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq
open Derived-definitions-and-properties eq
open import Equivalence eq as Eq
open import H-level eq
open import H-level.Closure eq
open import Logical-equivalence
open import Prelude
open import Univalence-axiom eq

------------------------------------------------------------------------
-- N-ary functions

-- N-ary functions.

_^_⟶_ : Set → ℕ → Set → Set
A ^ zero  ⟶ B = B
A ^ suc n ⟶ B = A → A ^ n ⟶ B

-- N-ary function morphisms.

Is-_-ary-morphism :
  (n : ℕ) {A B : Set} → A ^ n ⟶ A → B ^ n ⟶ B → (A → B) → Set
Is- zero  -ary-morphism f₁ f₂ m = m f₁ ≡ f₂
Is- suc n -ary-morphism f₁ f₂ m =
  ∀ x → Is- n -ary-morphism (f₁ x) (f₂ (m x)) m

abstract

  -- If _↔_.to m is a morphism, then _↔_.from m is also a morphism.

  from-also-_-ary-morphism :
    (n : ℕ) {A B : Set} (f₁ : A ^ n ⟶ A) (f₂ : B ^ n ⟶ B) (m : A ↔ B) →
    Is- n -ary-morphism f₁ f₂ (_↔_.to m) →
    Is- n -ary-morphism f₂ f₁ (_↔_.from m)
  from-also- zero  -ary-morphism f₁ f₂ m is = _↔_.to-from m is
  from-also- suc n -ary-morphism f₁ f₂ m is = λ x →
    from-also- n -ary-morphism (f₁ (from x)) (f₂ x) m
      (subst (λ y → Is- n -ary-morphism (f₁ (from x)) (f₂ y) to)
             (right-inverse-of x)
             (is (from x)))
    where open _↔_ m

-- Changes the type of an n-ary function.

cast : {A₁ A₂ : Set} → A₁ ≃ A₂ → ∀ n → A₁ ^ n ⟶ A₁ → A₂ ^ n ⟶ A₂
cast A₁≃A₂ zero    = _≃_.to A₁≃A₂
cast A₁≃A₂ (suc n) = λ f x → cast A₁≃A₂ n (f (_≃_.from A₁≃A₂ x))

abstract

  -- Cast simplification lemma.

  cast-id : {A : Set} →
            (∀ n → Extensionality′ A (λ _ → A ^ n ⟶ A)) →
            ∀ n (f : A ^ n ⟶ A) → cast Eq.id n f ≡ f
  cast-id ext zero    f = refl f
  cast-id ext (suc n) f = ext n $ λ x → cast-id ext n (f x)

  -- We can express cast as an instance of subst (assuming
  -- extensionality and univalence).

  cast-is-subst :
    (∀ {A : Set} n → Extensionality′ A (λ _ → A ^ n ⟶ A)) →
    {A₁ A₂ : Set}
    (univ : Univalence′ A₁ A₂)
    (A₁≃A₂ : A₁ ≃ A₂) (n : ℕ) (f : A₁ ^ n ⟶ A₁) →
    cast A₁≃A₂ n f ≡ subst (λ C → C ^ n ⟶ C) (≃⇒≡ univ A₁≃A₂) f
  cast-is-subst ext univ A₁≃A₂ n =
    transport-theorem
      (λ A → A ^ n ⟶ A)
      (λ A≃B f → cast A≃B n f)
      (cast-id ext n)
      univ
      A₁≃A₂

  -- If there is an isomorphism from f₁ to f₂, then the corresponding
  -- instance of cast maps f₁ to f₂ (assuming extensionality).

  cast-isomorphism :
    {A₁ A₂ : Set} →
    (∀ n → Extensionality′ A₂ (λ _ → A₂ ^ n ⟶ A₂)) →
    (A₁≃A₂ : A₁ ≃ A₂)
    (n : ℕ) (f₁ : A₁ ^ n ⟶ A₁) (f₂ : A₂ ^ n ⟶ A₂) →
    Is- n -ary-morphism f₁ f₂ (_≃_.to A₁≃A₂) →
    cast A₁≃A₂ n f₁ ≡ f₂
  cast-isomorphism ext A₁≃A₂ zero    f₁ f₂ is = is
  cast-isomorphism ext A₁≃A₂ (suc n) f₁ f₂ is = ext n $ λ x →
    cast A₁≃A₂ n (f₁ (from x))  ≡⟨ cast-isomorphism ext A₁≃A₂ n _ _ (is (from x)) ⟩
    f₂ (to (from x))            ≡⟨ cong f₂ (right-inverse-of x) ⟩∎
    f₂ x                        ∎
    where open _≃_ A₁≃A₂

  -- Combining the results above we get the following: if there is an
  -- isomorphism from f₁ to f₂, then the corresponding instance of
  -- subst maps f₁ to f₂ (assuming extensionality and univalence).

  subst-isomorphism :
    (∀ {A : Set} n → Extensionality′ A (λ _ → A ^ n ⟶ A)) →
    {A₁ A₂ : Set}
    (univ : Univalence′ A₁ A₂)
    (A₁≃A₂ : A₁ ≃ A₂)
    (n : ℕ) (f₁ : A₁ ^ n ⟶ A₁) (f₂ : A₂ ^ n ⟶ A₂) →
    Is- n -ary-morphism f₁ f₂ (_≃_.to A₁≃A₂) →
    subst (λ A → A ^ n ⟶ A) (≃⇒≡ univ A₁≃A₂) f₁ ≡ f₂
  subst-isomorphism ext univ A₁≃A₂ n f₁ f₂ is =
    subst (λ A → A ^ n ⟶ A) (≃⇒≡ univ A₁≃A₂) f₁  ≡⟨ sym $ cast-is-subst ext univ A₁≃A₂ n f₁ ⟩
    cast A₁≃A₂ n f₁                              ≡⟨ cast-isomorphism ext A₁≃A₂ n f₁ f₂ is ⟩∎
    f₂                                           ∎

------------------------------------------------------------------------
-- A class of algebraic structures

-- An algebraic structure universe.

mutual

  -- Codes for structures.

  infixl 5 _+operator_ _+axiom_

  data Structure : Set₁ where
    empty : Structure

    -- N-ary functions.
    _+operator_ : Structure → (n : ℕ) → Structure

    -- Arbitrary /propositional/ axioms.
    _+axiom_ : (s : Structure)
               (P : ∃ λ (P : (A : Set) → ⟦ s ⟧ A → Set) →
                      ∀ A s → Is-proposition (P A s)) →
               Structure

  -- Interpretation of the codes.

  ⟦_⟧ : Structure → Set → Set₁
  ⟦ empty                 ⟧ A = ↑ _ ⊤
  ⟦ s +operator n         ⟧ A = ⟦ s ⟧ A × (A ^ n ⟶ A)
  ⟦ s +axiom (P , P-prop) ⟧ A = Σ (⟦ s ⟧ A) (P A)

-- Top-level interpretation.

⟪_⟫ : Structure → Set₁
⟪ s ⟫ = ∃ ⟦ s ⟧

-- Morphisms.

Is-structure-morphism :
  (s : Structure) →
  {A B : Set} → ⟦ s ⟧ A → ⟦ s ⟧ B →
  (A → B) → Set
Is-structure-morphism empty           _          _          m = ⊤
Is-structure-morphism (s +axiom _)    (s₁ , _)   (s₂ , _)   m =
  Is-structure-morphism s s₁ s₂ m
Is-structure-morphism (s +operator n) (s₁ , op₁) (s₂ , op₂) m =
  Is-structure-morphism s s₁ s₂ m × Is- n -ary-morphism op₁ op₂ m

-- Isomorphisms.

Isomorphism : (s : Structure) → ⟪ s ⟫ → ⟪ s ⟫ → Set
Isomorphism s (A₁ , s₁) (A₂ , s₂) =
  ∃ λ (m : A₁ ↔ A₂) → Is-structure-morphism s s₁ s₂ (_↔_.to m)

abstract

  -- If _↔_.to m is a morphism, then _↔_.from m is also a morphism.

  from-also-structure-morphism :
    (s : Structure) →
    {A B : Set} {s₁ : ⟦ s ⟧ A} {s₂ : ⟦ s ⟧ B} →
    (m : A ↔ B) →
    Is-structure-morphism s s₁ s₂ (_↔_.to m) →
    Is-structure-morphism s s₂ s₁ (_↔_.from m)
  from-also-structure-morphism empty           m = _
  from-also-structure-morphism (s +axiom _)    m =
    from-also-structure-morphism s m
  from-also-structure-morphism (s +operator n) m =
    Σ-map (from-also-structure-morphism s m)
          (from-also- n -ary-morphism _ _ m)

  -- Isomorphic structures are equal (assuming univalence).

  isomorphic-equal :
    Univalence′ (Set ²/≡) Set →
    Univalence lzero →
    (s : Structure) (s₁ s₂ : ⟪ s ⟫) →
    Isomorphism s s₁ s₂ → s₁ ≡ s₂
  isomorphic-equal univ₁ univ₂
    s (A₁ , s₁) (A₂ , s₂) (m , is) =

    (A₁ , s₁)  ≡⟨ Σ-≡,≡→≡ A₁≡A₂ (lemma s s₁ s₂ is) ⟩∎
    (A₂ , s₂)  ∎

    where
    open _↔_ m

    -- Extensionality follows from univalence.

    ext : Extensionality lzero lzero
    ext = dependent-extensionality univ₁ (λ _ → univ₂)

    -- The presence of the bijection implies that the structure's
    -- underlying types are equal (due to univalence).

    A₁≡A₂ : A₁ ≡ A₂
    A₁≡A₂ = _≃_.from (≡≃≃ univ₂) $ ↔⇒≃ m

    -- We can lift subst-isomorphism to structures by recursion on
    -- structure codes.

    lemma : (s : Structure)
            (s₁ : ⟦ s ⟧ A₁) (s₂ : ⟦ s ⟧ A₂) →
            Is-structure-morphism s s₁ s₂ to →
            subst ⟦ s ⟧ A₁≡A₂ s₁ ≡ s₂
    lemma empty _ _ _ = refl _

    lemma (s +axiom (P , P-prop)) (s₁ , ax₁) (s₂ , ax₂) is =
      subst (λ A → Σ (⟦ s ⟧ A) (P A)) A₁≡A₂ (s₁ , ax₁)  ≡⟨ push-subst-pair′ ⟦ s ⟧ (uncurry P) (lemma s s₁ s₂ is) ⟩
      (s₂ , _)                                          ≡⟨ cong (_,_ s₂) $ _⇔_.to propositional⇔irrelevant (P-prop _ _) _ _ ⟩∎
      (s₂ , ax₂)                                        ∎

    lemma (s +operator n) (s₁ , op₁) (s₂ , op₂) (is-s , is-o) =
      subst (λ A → ⟦ s ⟧ A × (A ^ n ⟶ A)) A₁≡A₂ (s₁ , op₁)  ≡⟨ push-subst-pair′ ⟦ s ⟧ (λ { (A , _) → A ^ n ⟶ A }) (lemma s s₁ s₂ is-s) ⟩

      (s₂ , subst₂ (λ { (A , _) → A ^ n ⟶ A }) A₁≡A₂
                   (lemma s s₁ s₂ is-s) op₁)                ≡⟨ cong (_,_ s₂) $ subst₂-proj₁ (λ A → A ^ n ⟶ A) ⟩

      (s₂ , subst (λ A → A ^ n ⟶ A) A₁≡A₂ op₁)              ≡⟨ cong (_,_ s₂) $ subst-isomorphism (λ _ → ext) univ₂ (↔⇒≃ m) n op₁ op₂ is-o ⟩∎
      (s₂ , op₂)                                            ∎

------------------------------------------------------------------------
-- Some example structures

-- Example: magmas.

magma : Structure
magma = empty +operator 2

Magma : Set₁
Magma = ⟪ magma ⟫

private

  -- An unfolding of Magma.

  Magma-unfolded : Magma ≡ ∃ λ (A : Set) → ↑ _ ⊤ × (A → A → A)
  Magma-unfolded = refl _

-- Example: semigroups. The definition uses extensionality to prove
-- that the axioms are propositional. Note that one axiom states that
-- the underlying type is a set. This assumption is used to prove that
-- the other axiom is propositional.

semigroup : Extensionality lzero lzero → Structure
semigroup ext =
  empty

  +axiom
    ( (λ A _ → Is-set A)
    , is-set-prop
    )

  +operator 2

  +axiom
    ( (λ { _ (_ , _∙_) →
           ∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z) })
    , assoc-prop
    )

  where
  is-set-prop = λ _ _ → H-level-propositional ext 2

  assoc-prop = λ { _ ((_ , A-set) , _) →
      Π-closure ext 1 λ _ →
      Π-closure ext 1 λ _ →
      Π-closure ext 1 λ _ →
      A-set _ _
    }

Semigroup : Extensionality lzero lzero → Set₁
Semigroup ext = ⟪ semigroup ext ⟫

private

  -- An unfolding of Semigroup.

  Semigroup-unfolded :
    (ext : Extensionality lzero lzero) →
    Semigroup ext ≡ Σ
      Set                                        λ A → Σ (Σ (Σ (↑ _ ⊤) λ _ →
      Is-set A                                 ) λ _ →
      A → A → A                                ) λ { (_ , _∙_) →
      ∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z) }
  Semigroup-unfolded _ = refl _

-- Example: abelian groups.

abelian-group : Extensionality lzero lzero → Structure
abelian-group ext =
  empty

  -- The underlying type is a set.
  +axiom
    ( (λ A _ → Is-set A)
    , is-set-prop
    )

  -- The binary group operation.
  +operator 2

  -- Commutativity.
  +axiom
    ( (λ { _ (_ , _∙_) →
           ∀ x y → (x ∙ y) ≡ (y ∙ x) })
    , comm-prop
    )

  -- Associativity.
  +axiom
    ( (λ { _ ((_ , _∙_) , _) →
           ∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z) })
    , assoc-prop
    )

  -- Identity.
  +operator 0

  -- Left identity.
  +axiom
    ( (λ { _ ((((_ , _∙_) , _) , _) , e) →
           ∀ x → (e ∙ x) ≡ x })
    , left-identity-prop
    )

  -- Right identity.
  +axiom
    ( (λ { _ (((((_ , _∙_) , _) , _) , e) , _) →
           ∀ x → (x ∙ e) ≡ x })
    , right-identity-prop
    )

  -- Inverse.
  +operator 1

  -- Left inverse.
  +axiom
    ( (λ { _ (((((((_ , _∙_) , _) , _) , e) , _) , _) , _⁻¹) →
           ∀ x → ((x ⁻¹) ∙ x) ≡ e })
    , left-inverse-prop
    )

  -- Right inverse.
  +axiom
    ( (λ { _ ((((((((_ , _∙_) , _) , _) , e) , _) , _) , _⁻¹) , _) →
           ∀ x → (x ∙ (x ⁻¹)) ≡ e })
    , right-inverse-prop
    )

  where
  is-set-prop = λ _ _ → H-level-propositional ext 2

  comm-prop =
    λ { _ ((_ , A-set) , _) →
      Π-closure ext 1 λ _ →
      Π-closure ext 1 λ _ →
      A-set _ _
    }

  assoc-prop =
    λ { _ (((_ , A-set) , _) , _) →
      Π-closure ext 1 λ _ →
      Π-closure ext 1 λ _ →
      Π-closure ext 1 λ _ →
      A-set _ _
    }

  left-identity-prop =
    λ { _ (((((_ , A-set) , _) , _) , _) , _) →
      Π-closure ext 1 λ _ →
      A-set _ _
    }

  right-identity-prop =
    λ { _ ((((((_ , A-set) , _) , _) , _) , _) , _) →
      Π-closure ext 1 λ _ →
      A-set _ _
    }

  left-inverse-prop =
    λ { _ ((((((((_ , A-set) , _) , _) , _) , _) , _) , _) , _) →
      Π-closure ext 1 λ _ →
      A-set _ _
    }

  right-inverse-prop =
    λ { _ (((((((((_ , A-set) , _) , _) , _) , _) , _) , _) , _) , _) →
      Π-closure ext 1 λ _ →
      A-set _ _
    }

Abelian-group : Extensionality lzero lzero → Set₁
Abelian-group ext = ⟪ abelian-group ext ⟫

private

  -- An unfolding of Abelian-group. Note that the inner structure is
  -- left-nested.

  Abelian-group-unfolded :
    (ext : Extensionality lzero lzero) →
    Abelian-group ext ≡ Σ
      Set                                        λ A → Σ (Σ (Σ (Σ (Σ (Σ (Σ (Σ (Σ (Σ (↑ _ ⊤) λ _ →
      Is-set A                                 ) λ _ →
      A → A → A                                ) λ {        (_ , _∙_) →
      ∀ x y → (x ∙ y) ≡ (y ∙ x)               }) λ {       ((_ , _∙_) , _) →
      ∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z) }) λ _ →
      A                                        ) λ {     ((((_ , _∙_) , _) , _) , e) →
      ∀ x → (e ∙ x) ≡ x                       }) λ {    (((((_ , _∙_) , _) , _) , e) , _) →
      ∀ x → (x ∙ e) ≡ x                       }) λ _ →
      A → A                                    ) λ {  (((((((_ , _∙_) , _) , _) , e) , _) , _) , _⁻¹) →
      ∀ x → ((x ⁻¹) ∙ x) ≡ e                  }) λ { ((((((((_ , _∙_) , _) , _) , e) , _) , _) , _⁻¹) , _) →
      ∀ x → (x ∙ (x ⁻¹)) ≡ e                  }

  Abelian-group-unfolded _ = refl _

------------------------------------------------------------------------
-- Right-nested structures

-- Right-nested structures are arguably easier to define (see the
-- example below). However, the following class of right-nested
-- structures is in some sense different from the class above. Take
-- "operator 0 f : Structureʳ Bool", for instance. The /shape/ of f op
-- can vary depending on whether the operator op is true or false.
--
-- One could perhaps avoid this issue by only considering values of
-- type ∀ A → Structureʳ A. However, it is not obvious how to convert
-- elements of this type to elements of type Structure in a
-- meaning-preserving way. Furthermore it seems to be awkward to
-- define things like Is-structure-isomorphism when using values of
-- type ∀ A → Structureʳ A (see the definition of
-- Is-structure-isomorphismʳ below).

-- Codes. (Note that these structures are defined for a single
-- underlying type.)

data Structureʳ (A : Set) : Set₁ where
  empty : Structureʳ A

  -- N-ary functions.
  operator : (n : ℕ)
             (s : A ^ n ⟶ A → Structureʳ A) →
             Structureʳ A

  -- Arbitrary /propositional/ axioms.
  axiom : (P : Set)
          (P-prop : Is-proposition P)
          (s : P → Structureʳ A) →
          Structureʳ A

-- Interpretation of the codes.

⟦_⟧ʳ : {A : Set} → Structureʳ A → Set₁
⟦ empty            ⟧ʳ = ↑ _ ⊤
⟦ operator n s     ⟧ʳ = ∃ λ op → ⟦ s op ⟧ʳ
⟦ axiom P P-prop s ⟧ʳ = ∃ λ p  → ⟦ s p  ⟧ʳ

-- Top-level interpretation.

⟪_⟫ʳ : (∀ A → Structureʳ A) → Set₁
⟪ s ⟫ʳ = ∃ λ A → ⟦ s A ⟧ʳ

-- The property of being an isomorphism.

Is-structure-isomorphismʳ :
  (s : ∀ A → Structureʳ A) →
  {A B : Set} → ⟦ s A ⟧ʳ → ⟦ s B ⟧ʳ →
  A ↔ B → Set
Is-structure-isomorphismʳ s {A} {B} S₁ S₂ m =
  helper (s A) (s B) S₁ S₂
  where
  helper : (s₁ : Structureʳ A) (s₂ : Structureʳ B) →
           ⟦ s₁ ⟧ʳ → ⟦ s₂ ⟧ʳ → Set
  helper empty            empty            _          _          = ⊤
  helper (operator n₁ s₁) (operator n₂ s₂) (op₁ , S₁) (op₂ , S₂) =
    (∃ λ (eq : n₁ ≡ n₂) →
       Is- n₁ -ary-morphism
         op₁ (subst (λ n → B ^ n ⟶ B) (sym eq) op₂) (_↔_.to m)) ×
    helper (s₁ op₁) (s₂ op₂) S₁ S₂
  helper (axiom P₁ _ s₁) (axiom P₂ _ s₂) (p₁ , S₁) (p₂ , S₂) =
    helper (s₁ p₁) (s₂ p₂) S₁ S₂

  helper empty               (operator n s₂)     _ _ = ⊥
  helper empty               (axiom P P-prop s₂) _ _ = ⊥
  helper (operator n s₁)     empty               _ _ = ⊥
  helper (operator n s₁)     (axiom P P-prop s₂) _ _ = ⊥
  helper (axiom P P-prop s₁) empty               _ _ = ⊥
  helper (axiom P P-prop s₁) (operator n s₂)     _ _ = ⊥

-- Example: semigroups.

semigroupʳ :
  Extensionality lzero lzero →
  ∀ A → Structureʳ A
semigroupʳ ext A =
  axiom (Is-set A)

        (H-level-propositional ext 2)

        λ A-set →

  operator 2 λ _∙_ →

  axiom (∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z))

        (Π-closure ext 1 λ _ →
         Π-closure ext 1 λ _ →
         Π-closure ext 1 λ _ →
         A-set _ _)

        λ _ →

  empty

Semigroupʳ : Extensionality lzero lzero → Set₁
Semigroupʳ ext = ⟪ semigroupʳ ext ⟫ʳ

private

  -- An unfolding of Semigroupʳ.

  Semigroupʳ-unfolded :
    (ext : Extensionality lzero lzero) →
    Semigroupʳ ext ≡
    ∃ λ (A   : Set) →
    ∃ λ (_   : Is-set A) →
    ∃ λ (_∙_ : A → A → A) →
    ∃ λ (_   : ∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z)) →
    ↑ _ ⊤
  Semigroupʳ-unfolded _ = refl _


==> anc/equality/src/Univalence-axiom/Isomorphism-is-equality/Monoid.agda <==
------------------------------------------------------------------------
-- Isomorphism of monoids on sets coincides with equality (assuming
-- univalence)
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- This module has been developed in collaboration with Thierry
-- Coquand.

open import Equality

module Univalence-axiom.Isomorphism-is-equality.Monoid
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq hiding (id; inverse; step-↔)
open Derived-definitions-and-properties eq
open import Equivalence eq hiding (id; inverse)
open import Function-universe eq hiding (id)
open import H-level eq
open import H-level.Closure eq
open import Prelude hiding (id)
open import Univalence-axiom eq

-- Monoid laws (including the assumption that the carrier type is a
-- set).

Is-monoid : (C : Set) → (C → C → C) → C → Set
Is-monoid C _∙_ id =

  -- C is a set.
  Is-set C ×

  -- Left and right identity laws.
  (∀ x → (id ∙ x) ≡ x) ×
  (∀ x → (x ∙ id) ≡ x) ×

  -- Associativity.
  (∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z))

-- Monoids (on sets).

Monoid : Set₁
Monoid =
  -- Carrier.
  Σ Set λ C →

  -- Binary operation.
  Σ (C → C → C) λ _∙_ →

  -- Identity.
  Σ C λ id →

  -- Laws.
  Is-monoid C _∙_ id

-- The carrier type.

Carrier : Monoid → Set
Carrier M = proj₁ M

-- The binary operation.

op : (M : Monoid) → Carrier M → Carrier M → Carrier M
op M = proj₁ (proj₂ M)

-- The identity element.

id : (M : Monoid) → Carrier M
id M = proj₁ (proj₂ (proj₂ M))

-- The monoid laws.

laws : (M : Monoid) → Is-monoid (Carrier M) (op M) (id M)
laws M = proj₂ (proj₂ (proj₂ M))

-- Monoid morphisms.

Is-homomorphism :
  (M₁ M₂ : Monoid) → (Carrier M₁ → Carrier M₂) → Set
Is-homomorphism M₁ M₂ f =
  (∀ x y → f (op M₁ x y) ≡ op M₂ (f x) (f y)) ×
  (f (id M₁) ≡ id M₂)

-- Monoid isomorphisms.

_≅_ : Monoid → Monoid → Set
M₁ ≅ M₂ =
  Σ (Carrier M₁ ↔ Carrier M₂) λ f →
  Is-homomorphism M₁ M₂ (_↔_.to f)

-- The monoid laws are propositional (assuming extensionality).

laws-propositional :
  Extensionality (# 0) (# 0) →
  (M : Monoid) →
  Is-proposition (Is-monoid (Carrier M) (op M) (id M))
laws-propositional ext M =
  ×-closure 1 (H-level-propositional ext 2)
  (×-closure 1 (Π-closure ext 1 λ _ →
                is-set _ _)
  (×-closure 1 (Π-closure ext 1 λ _ →
                is-set _ _)
               (Π-closure ext 1 λ _ →
                Π-closure ext 1 λ _ →
                Π-closure ext 1 λ _ →
                is-set _ _)))
  where is-set = proj₁ (laws M)

-- Monoid equality is isomorphic to equality of the carrier sets,
-- binary operations and identity elements, suitably transported
-- (assuming extensionality).

equality-triple-lemma :
  Extensionality (# 0) (# 0) →
  (M₁ M₂ : Monoid) →
  M₁ ≡ M₂ ↔
  Σ (Carrier M₁ ≡ Carrier M₂) λ C-eq →
    subst (λ C → C → C → C) C-eq (op M₁) ≡ op M₂ ×
    subst (λ C → C) C-eq (id M₁) ≡ id M₂
equality-triple-lemma
  ext (C₁ , op₁ , id₁ , laws₁) (C₂ , op₂ , id₂ , laws₂) =

  ((C₁ , op₁ , id₁ , laws₁) ≡ (C₂ , op₂ , id₂ , laws₂))               ↔⟨ inverse $ ≃-≡ $ ↔⇒≃ bij ⟩

  (((C₁ , op₁ , id₁) , laws₁) ≡ ((C₂ , op₂ , id₂) , laws₂))           ↝⟨ inverse $ ignore-propositional-component $
                                                                           laws-propositional ext (C₂ , op₂ , id₂ , laws₂) ⟩

  ((C₁ , op₁ , id₁) ≡ (C₂ , op₂ , id₂))                               ↝⟨ inverse Σ-≡,≡↔≡ ⟩

  (Σ (C₁ ≡ C₂) λ C-eq →
     subst (λ C → (C → C → C) × C) C-eq (op₁ , id₁) ≡ (op₂ , id₂))    ↝⟨ ∃-cong (λ _ → ≡⇒↝ _ $ cong (λ x → x ≡ _) $
                                                                             push-subst-, (λ C → C → C → C) (λ C → C)) ⟩
  (Σ (C₁ ≡ C₂) λ C-eq →
     (subst (λ C → C → C → C) C-eq op₁ , subst (λ C → C) C-eq id₁) ≡
     (op₂ , id₂))                                                     ↝⟨ ∃-cong (λ _ → inverse ≡×≡↔≡) ⟩□

  (Σ (C₁ ≡ C₂) λ C-eq →
     subst (λ C → C → C → C) C-eq op₁ ≡ op₂ ×
     subst (λ C → C) C-eq id₁ ≡ id₂)                                  □

  where
  bij =

    (Σ Set λ C → Σ (C → C → C) λ op → Σ C λ id → Is-monoid C op id)  ↝⟨ ∃-cong (λ _ → Σ-assoc) ⟩

    (Σ Set λ C → Σ ((C → C → C) × C) λ { (op , id) →
     Is-monoid C op id })                                            ↝⟨ Σ-assoc ⟩□

    (Σ (Σ Set λ C → (C → C → C) × C) λ { (C , op , id) →
     Is-monoid C op id })                                            □

-- If two monoids are isomorphic, then they are equal (assuming
-- univalence).

isomorphic-equal :
  Univalence (# 0) →
  Univalence (# 1) →
  (M₁ M₂ : Monoid) → M₁ ≅ M₂ → M₁ ≡ M₂
isomorphic-equal univ univ₁ M₁ M₂ (bij , bij-op , bij-id) = goal
  where
  open _≃_

  -- Our goal:

  goal : M₁ ≡ M₂

  -- Extensionality follows from univalence.

  ext : Extensionality (# 0) (# 0)
  ext = dependent-extensionality univ₁ (λ _ → univ)

  -- Hence the goal follows from monoids-equal-if, if we can prove
  -- three equalities.

  C-eq  : Carrier M₁ ≡ Carrier M₂
  op-eq : subst (λ A → A → A → A) C-eq (op M₁) ≡ op M₂
  id-eq : subst (λ A → A) C-eq (id M₁) ≡ id M₂

  goal = _↔_.from (equality-triple-lemma ext M₁ M₂)
                  (C-eq , op-eq , id-eq)

  -- Our bijection can be converted into an equivalence.

  equiv : Carrier M₁ ≃ Carrier M₂
  equiv = ↔⇒≃ bij

  -- Hence the first equality follows directly from univalence.

  C-eq = ≃⇒≡ univ equiv

  -- For the second equality, let us first define a "cast" operator.

  cast₂ : {A B : Set} → A ≃ B → (A → A → A) → (B → B → B)
  cast₂ eq f = λ x y → to eq (f (from eq x) (from eq y))

  -- The transport theorem implies that cast₂ equiv can be expressed
  -- using subst.

  cast₂-equiv-is-subst :
    ∀ f → cast₂ equiv f ≡ subst (λ A → A → A → A) C-eq f
  cast₂-equiv-is-subst f =
    transport-theorem (λ A → A → A → A) cast₂ refl univ equiv f

  -- The second equality op-eq follows from extensionality,
  -- cast₂-equiv-is-subst, and the fact that the bijection is a
  -- monoid homomorphism.

  op-eq = ext λ x → ext λ y →
    subst (λ A → A → A → A) C-eq (op M₁) x y                   ≡⟨ cong (λ f → f x y) $ sym $ cast₂-equiv-is-subst (op M₁) ⟩
    to equiv (op M₁ (from equiv x) (from equiv y))             ≡⟨ bij-op (from equiv x) (from equiv y) ⟩
    op M₂ (to equiv (from equiv x)) (to equiv (from equiv y))  ≡⟨ cong₂ (op M₂) (right-inverse-of equiv x) (right-inverse-of equiv y) ⟩∎
    op M₂ x y                                                  ∎

  -- The development above can be repeated for the identity
  -- elements.

  cast₀ : {A B : Set} → A ≃ B → A → B
  cast₀ eq x = to eq x

  cast₀-equiv-is-subst : ∀ x → cast₀ equiv x ≡ subst (λ A → A) C-eq x
  cast₀-equiv-is-subst x =
    transport-theorem (λ A → A) cast₀ refl univ equiv x

  id-eq =
    subst (λ A → A) C-eq (id M₁)  ≡⟨ sym $ cast₀-equiv-is-subst (id M₁) ⟩
    to equiv (id M₁)              ≡⟨ bij-id ⟩∎
    id M₂                         ∎

-- Equality of monoids is in fact in bijective correspondence with
-- isomorphism of monoids (assuming univalence).

isomorphism-is-equality :
  Univalence (# 0) →
  Univalence (# 1) →
  (M₁ M₂ : Monoid) → (M₁ ≅ M₂) ↔ (M₁ ≡ M₂)
isomorphism-is-equality univ univ₁
  (C₁ , op₁ , id₁ , laws₁) (C₂ , op₂ , id₂ , laws₂) =

  (Σ (C₁ ↔ C₂) λ f → Is-homomorphism M₁ M₂ (_↔_.to f))          ↝⟨ Σ-cong (↔↔≃ ext C₁-set) (λ _ → _ □) ⟩

  (Σ (C₁ ≃ C₂) λ C-eq → Is-homomorphism M₁ M₂ (_≃_.to C-eq))    ↝⟨ ∃-cong (λ C-eq → op-lemma C-eq ×-cong id-lemma C-eq) ⟩

  (Σ (C₁ ≃ C₂) λ C-eq →
     subst (λ C → C → C → C) (≃⇒≡ univ C-eq) op₁ ≡ op₂ ×
     subst (λ C → C) (≃⇒≡ univ C-eq) id₁ ≡ id₂)                 ↝⟨ inverse $ Σ-cong (≡≃≃ univ) (λ C-eq → ≡⇒↝ _ $
                                                                     cong (λ eq → subst (λ C → C → C → C) eq op₁ ≡ op₂ ×
                                                                                  subst (λ C → C) eq id₁ ≡ id₂) $ sym $
                                                                       _≃_.left-inverse-of (≡≃≃ univ) C-eq) ⟩
  (Σ (C₁ ≡ C₂) λ C-eq →
     subst (λ C → C → C → C) C-eq op₁ ≡ op₂ ×
     subst (λ C → C) C-eq id₁ ≡ id₂)                            ↝⟨ inverse $ equality-triple-lemma ext M₁ M₂ ⟩

  ((C₁ , op₁ , id₁ , laws₁) ≡ (C₂ , op₂ , id₂ , laws₂))         □

  where

  -- The two monoids.

  M₁ = (C₁ , op₁ , id₁ , laws₁)
  M₂ = (C₂ , op₂ , id₂ , laws₂)

  -- Extensionality follows from univalence.

  ext : Extensionality (# 0) (# 0)
  ext = dependent-extensionality univ₁ (λ _ → univ)

  -- C₁ is a set.

  C₁-set : Is-set C₁
  C₁-set = proj₁ laws₁

  module _ (C-eq : C₁ ≃ C₂) where

    open _≃_ C-eq

    -- Two component lemmas.

    op-lemma :
      (∀ x y → to (op₁ x y) ≡ op₂ (to x) (to y)) ↔
      subst (λ C → C → C → C) (≃⇒≡ univ C-eq) op₁ ≡ op₂
    op-lemma =
      (∀ x y → to (op₁ x y) ≡ op₂ (to x) (to y))                  ↔⟨ ∀-preserves ext (λ _ → extensionality-isomorphism ext) ⟩

      (∀ x → (λ y → to (op₁ x y)) ≡ (λ y → op₂ (to x) (to y)))    ↔⟨ ∀-preserves ext (λ _ → ↔⇒≃ $ inverse $ ∘from≡↔≡∘to ext C-eq) ⟩

      (∀ x → (λ y → to (op₁ x (from y))) ≡ (λ y → op₂ (to x) y))  ↔⟨ extensionality-isomorphism ext ⟩

      ((λ x y → to (op₁ x (from y))) ≡ (λ x y → op₂ (to x) y))    ↝⟨ inverse $ ∘from≡↔≡∘to ext C-eq ⟩

      ((λ x y → to (op₁ (from x) (from y))) ≡ (λ x y → op₂ x y))  ↝⟨ ≡⇒↝ _ $ cong (λ o → o ≡ op₂) $
                                                                       transport-theorem
                                                                         (λ C → C → C → C)
                                                                         (λ eq f x y → _≃_.to eq (f (_≃_.from eq x) (_≃_.from eq y)))
                                                                         refl univ C-eq op₁ ⟩
      (subst (λ C → C → C → C) (≃⇒≡ univ C-eq) op₁ ≡ op₂)         □

    id-lemma : (to id₁ ≡ id₂) ↔
               (subst (λ C → C) (≃⇒≡ univ C-eq) id₁ ≡ id₂)
    id-lemma =
      (to id₁ ≡ id₂)                               ↝⟨ ≡⇒↝ _ $ cong (λ i → i ≡ id₂) $
                                                        transport-theorem (λ C → C) _≃_.to refl univ C-eq id₁ ⟩□
      (subst (λ C → C) (≃⇒≡ univ C-eq) id₁ ≡ id₂)  □

-- Equality of monoids is thus equal to equality (assuming
-- univalence).

isomorphism-is-equal-to-equality :
  Univalence (# 0) →
  Univalence (# 1) →
  (M₁ M₂ : Monoid) → ↑ _ (M₁ ≅ M₂) ≡ (M₁ ≡ M₂)
isomorphism-is-equal-to-equality univ univ₁ M₁ M₂ =
  ≃⇒≡ univ₁ $ ↔⇒≃ (
    ↑ _ (M₁ ≅ M₂)  ↝⟨ ↑↔ ⟩
    (M₁ ≅ M₂)      ↝⟨ isomorphism-is-equality univ univ₁ M₁ M₂ ⟩□
    (M₁ ≡ M₂)      □)


==> anc/equality/src/Univalence-axiom/Isomorphism-is-equality/More.agda <==
------------------------------------------------------------------------
-- A large(r) class of algebraic structures satisfies the property
-- that isomorphic instances of a structure are equal (assuming
-- univalence)
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Note that this module uses ordinary propositional equality, with a
-- computing J rule.

-- This module has been developed in collaboration with Thierry
-- Coquand.

module Univalence-axiom.Isomorphism-is-equality.More where

open import Equality.Propositional
  hiding (refl) renaming (equality-with-J to eq)
open import Equality
open Derived-definitions-and-properties eq using (refl)

open import Bijection eq hiding (id; _∘_; inverse; step-↔; finally-↔)
open import Equivalence eq as Eq hiding (id; _∘_; inverse)
open import Function-universe eq hiding (id; _∘_)
open import H-level eq as H-level hiding (Proposition; Type)
open import H-level.Closure eq
open import Preimage eq
open import Prelude
open import Univalence-axiom eq

------------------------------------------------------------------------
-- A record packing up certain assumptions

-- Use of these or similar assumptions is usually not documented in
-- comments below (with remarks like "assuming univalence").

record Assumptions : Set₂ where
  field
    ext₁  : Extensionality (# 1) (# 1)
    univ  : Univalence (# 0)
    univ₁ : Univalence (# 1)

  abstract

    ext : Extensionality (# 0) (# 0)
    ext = lower-extensionality (# 1) (# 1) ext₁

------------------------------------------------------------------------
-- A class of algebraic structures

-- An algebraic structure universe.

mutual

  -- Codes for structures.

  infixl 5 _▻_

  data Code : Set₂ where
    ε   : Code
    _▻_ : (c : Code) → Extension c → Code

  -- Structures can contain arbitrary "extensions".

  record Extension (c : Code) : Set₂ where
    field

      -- An instance-indexed type.

      Ext : ⟦ c ⟧ → Set₁

      -- A predicate specifying when two elements are isomorphic with
      -- respect to an isomorphism.

      Iso : (ass : Assumptions) →
            {I J : ⟦ c ⟧} → Isomorphic ass c I J →
            Ext I → Ext J → Set₁

    -- An alternative definition of Iso.

    Iso′ : (ass : Assumptions) →
           ∀ {I J} → Isomorphic ass c I J →
           Ext I → Ext J → Set₁
    Iso′ ass I≅J x y =
      subst Ext (_≃_.to (isomorphism≃equality ass c) I≅J) x ≡ y

    field

      -- Iso and Iso′ are equivalent.

      Iso≃Iso′ :
        (ass : Assumptions) →
        ∀ {I J} (I≅J : Isomorphic ass c I J) {x y} →
        Iso ass I≅J x y ≃ Iso′ ass I≅J x y

  -- Interpretation of the codes. The elements of ⟦ c ⟧ are instances
  -- of the structure encoded by c.

  ⟦_⟧ : Code → Set₁
  ⟦ ε     ⟧ = ↑ _ ⊤
  ⟦ c ▻ e ⟧ = Σ ⟦ c ⟧ (Extension.Ext e)

  -- Isomorphisms.

  Isomorphic : Assumptions → (c : Code) → ⟦ c ⟧ → ⟦ c ⟧ → Set₁
  Isomorphic _   ε       _       _       = ↑ _ ⊤
  Isomorphic ass (c ▻ e) (I , x) (J , y) =
    Σ (Isomorphic ass c I J) λ I≅J → Extension.Iso e ass I≅J x y

  -- Isomorphism is equivalent to equality.

  isomorphism≃equality : (ass : Assumptions) →
                         (c : Code) {I J : ⟦ c ⟧} →
                         Isomorphic ass c I J ≃ (I ≡ J)

  isomorphism≃equality _ ε =

      ↑ _ ⊤              ↔⟨ contractible-isomorphic (↑-closure 0 ⊤-contractible)
                                                    (↑-closure 1 (mono₁ 0 ⊤-contractible) _ _) ⟩□
      lift tt ≡ lift tt  □

  isomorphism≃equality ass (c ▻ e) {I , x} {J , y} =

    (Σ (Isomorphic ass c I J) λ I≅J → Iso e ass I≅J x y)  ↝⟨ Σ-cong (isomorphism≃equality ass c)
                                                                    (λ I≅J → Iso≃Iso′ e ass I≅J) ⟩
    (Σ (I ≡ J) λ I≡J → subst (Ext e) I≡J x ≡ y)           ↔⟨ Σ-≡,≡↔≡ ⟩□

    ((I , x) ≡ (J , y))                                   □

    where open Extension

-- Isomorphism is equal to equality (assuming /only/ univalence).

isomorphism≡equality :
  (univ  : Univalence (# 0))
  (univ₁ : Univalence (# 1))
  (univ₂ : Univalence (# 2)) →

  let ass = record
        { ext₁  = dependent-extensionality univ₂ (λ _ → univ₁)
        ; univ  = univ
        ; univ₁ = univ₁
        } in

  (c : Code) {I J : ⟦ c ⟧} →
  Isomorphic ass c I J ≡ (I ≡ J)
isomorphism≡equality univ univ₁ univ₂ c =
  ≃⇒≡ univ₁ $ isomorphism≃equality _ c

------------------------------------------------------------------------
-- Reflexivity

-- The isomorphism relation is reflexive.

reflexivity : (ass : Assumptions) → ∀ c I → Isomorphic ass c I I
reflexivity ass c I =
  _≃_.from (isomorphism≃equality ass c) (refl I)

-- Reflexivity relates an element to itself.

reflexivityE :
  (ass : Assumptions) →
  ∀ c e I x →
  Extension.Iso e ass (reflexivity ass c I) x x
reflexivityE ass c e I x =
  _≃_.from (Iso≃Iso′ ass (reflexivity ass c I)) (
    subst Ext (to (from (refl I))) x  ≡⟨ subst (λ eq → subst Ext eq x ≡ x)
                                               (sym $ right-inverse-of (refl I))
                                               (refl x) ⟩∎
    x                                 ∎)
  where
  open Extension e
  open _≃_ (isomorphism≃equality ass c)

-- Unfolding lemma (definitional) for reflexivity.

reflexivity-▻ :
  ∀ {ass c e I x} →
  reflexivity ass (c ▻ e) (I , x) ≡
  (reflexivity ass c I , reflexivityE ass c e I x)
reflexivity-▻ = refl _

------------------------------------------------------------------------
-- Recipe for defining extensions

-- Another kind of extension.

record Extension-with-resp (c : Code) : Set₂ where
  field

    -- An instance-indexed type.

    Ext : ⟦ c ⟧ → Set₁

    -- A predicate specifying when two elements are isomorphic with
    -- respect to an isomorphism.

    Iso : (ass : Assumptions) →
          {I J : ⟦ c ⟧} → Isomorphic ass c I J →
          Ext I → Ext J → Set₁

    -- Ext, seen as a predicate, respects isomorphisms.

    resp : (ass : Assumptions) →
           ∀ {I J} → Isomorphic ass c I J →
           Ext I → Ext J

    -- The resp function respects reflexivity.

    resp-refl : (ass : Assumptions) →
                ∀ {I} (x : Ext I) →
                resp ass (reflexivity ass c I) x ≡ x

  -- An alternative definition of Iso.

  Iso″ : (ass : Assumptions) →
         {I J : ⟦ c ⟧} → Isomorphic ass c I J →
         Ext I → Ext J → Set₁
  Iso″ ass I≅J x y = resp ass I≅J x ≡ y

  field

    -- Iso and Iso″ are equivalent.

    Iso≃Iso″ :
      (ass : Assumptions) →
      ∀ {I J} (I≅J : Isomorphic ass c I J) {x y} →
      Iso ass I≅J x y ≃ Iso″ ass I≅J x y

  -- Another alternative definition of Iso.

  Iso′ : (ass : Assumptions) →
         ∀ {I J} → Isomorphic ass c I J →
         Ext I → Ext J → Set₁
  Iso′ ass I≅J x y =
    subst Ext (_≃_.to (isomorphism≃equality ass c) I≅J) x ≡ y

  abstract

    -- Every element is isomorphic to itself, transported along the
    -- "outer" isomorphism.

    isomorphic-to-itself″ :
      (ass : Assumptions) →
      ∀ {I J} (I≅J : Isomorphic ass c I J) {x} →
      Iso″ ass I≅J x
           (subst Ext (_≃_.to (isomorphism≃equality ass c) I≅J) x)
    isomorphic-to-itself″ ass I≅J {x} = transport-theorem′
      Ext
      (Isomorphic ass c)
      (_≃_.surjection $ inverse $ isomorphism≃equality ass c)
      (resp ass)
      (λ _ → resp-refl ass)
      I≅J
      x

  -- Iso and Iso′ are equivalent.

  Iso≃Iso′ :
    (ass : Assumptions) →
    ∀ {I J} (I≅J : Isomorphic ass c I J) {x y} →
    Iso ass I≅J x y ≃ Iso′ ass I≅J x y
  Iso≃Iso′ ass I≅J {x} {y} = record
    { to             = to
    ; is-equivalence = λ y →
        (from y , right-inverse-of y) , irrelevance y
    }
    where
    -- This is the core of the definition. I could have defined
    -- Iso≃Iso′ ... = I≃I′. The rest is only included in order to
    -- control how much Agda unfolds the code.
    I≃I′ =
      Iso  ass I≅J x y  ↝⟨ Iso≃Iso″ ass I≅J ⟩
      Iso″ ass I≅J x y  ↝⟨ ≡⇒≃ $ cong (λ z → z ≡ y) $ isomorphic-to-itself″ ass I≅J ⟩□
      Iso′ ass I≅J x y  □

    to   = _≃_.to   I≃I′
    from = _≃_.from I≃I′

    abstract
      right-inverse-of : ∀ x → to (from x) ≡ x
      right-inverse-of = _≃_.right-inverse-of I≃I′

      irrelevance : ∀ y (p : to ⁻¹ y) → (from y , right-inverse-of y) ≡ p
      irrelevance = _≃_.irrelevance I≃I′

  -- An extension constructed from the fields above.

  extension : Extension c
  extension = record { Ext = Ext; Iso = Iso; Iso≃Iso′ = Iso≃Iso′ }

  -- Every element is isomorphic to itself, transported (in another
  -- way) along the "outer" isomorphism.

  isomorphic-to-itself :
    (ass : Assumptions) →
    ∀ {I J} (I≅J : Isomorphic ass c I J) x →
    Iso ass I≅J x (resp ass I≅J x)
  isomorphic-to-itself ass I≅J x =
    _≃_.from (Iso≃Iso″ ass I≅J) (refl (resp ass I≅J x))

  abstract

    -- Simplification lemmas.

    resp-refl-lemma :
      (ass : Assumptions) →
      ∀ I x →
      resp-refl ass x ≡
      _≃_.from (≡⇒≃ $ cong (λ z → z ≡ x) $
                      isomorphic-to-itself″ ass (reflexivity ass c I))
               (subst (λ eq → subst Ext eq x ≡ x)
                      (sym $ _≃_.right-inverse-of
                               (isomorphism≃equality ass c)
                               (refl I))
                      (refl x))
    resp-refl-lemma ass I x =
      let rfl    = reflexivity ass c I
          iso≃eq = λ {I J} → isomorphism≃equality ass c {I = I} {J = J}
          rio    = right-inverse-of iso≃eq (refl I)
          lio    = left-inverse-of (inverse iso≃eq) (refl I)
          sx≡x   = subst (λ eq → subst Ext eq x ≡ x) (sym rio) (refl x)

          sx≡x-lemma =
            cong (λ eq → subst Ext eq x) rio                      ≡⟨ sym $ trans-reflʳ _ ⟩

            trans (cong (λ eq → subst Ext eq x) rio)
                  (refl x)                                        ≡⟨ sym $ subst-trans (cong (λ eq → subst Ext eq x) rio) ⟩

            subst (λ z → z ≡ x)
                  (sym $ cong (λ eq → subst Ext eq x) rio)
                  (refl x)                                        ≡⟨ cong (λ eq → subst (λ z → z ≡ x) eq (refl x)) $ sym $
                                                                          cong-sym (λ eq → subst Ext eq x) rio ⟩
            subst (λ z → z ≡ x)
                  (cong (λ eq → subst Ext eq x) $ sym rio)
                  (refl x)                                        ≡⟨ sym $ subst-∘ (λ z → z ≡ x) (λ eq → subst Ext eq x) (sym rio) ⟩∎

            subst (λ eq → subst Ext eq x ≡ x) (sym rio) (refl x)  ∎

          lemma₁ =
            trans (sym lio) rio  ≡⟨ cong (λ eq → trans (sym eq) rio) $ left-inverse-of∘inverse iso≃eq ⟩

            trans (sym rio) rio  ≡⟨ trans-symˡ rio ⟩∎

            refl (refl I)        ∎

          lemma₂ =
            elim-refl (λ {I J} _ → Ext I → Ext J) (λ _ e → e)  ≡⟨⟩

            cong (subst Ext) (refl (refl I))                   ≡⟨ cong (cong (subst Ext)) $ sym lemma₁ ⟩∎

            cong (subst Ext) (trans (sym lio) rio)             ∎

          lemma₃ =
            cong (λ r → r x)
                 (elim-refl (λ {I J} _ → Ext I → Ext J) (λ _ e → e))   ≡⟨ cong (cong (λ r → r x)) lemma₂ ⟩

            cong (λ r → r x) (cong (subst Ext) (trans (sym lio) rio))  ≡⟨ cong-∘ (λ r → r x) (subst Ext) (trans (sym lio) rio) ⟩

            cong (λ eq → subst Ext eq x) (trans (sym lio) rio)         ≡⟨ cong-trans (λ eq → subst Ext eq x) (sym lio) rio ⟩

            trans (cong (λ eq → subst Ext eq x) (sym lio))
                  (cong (λ eq → subst Ext eq x) rio)                   ≡⟨ cong (λ eq → trans eq (cong (λ eq → subst Ext eq x) rio)) $
                                                                               cong-sym (λ eq → subst Ext eq x) lio ⟩∎
            trans (sym (cong (λ eq → subst Ext eq x) lio))
                  (cong (λ eq → subst Ext eq x) rio)                   ∎
      in

      resp-refl ass x                                                  ≡⟨ sym $ trans-reflʳ _ ⟩

      trans (resp-refl ass x) (refl x)                                 ≡⟨ cong (trans (resp-refl ass x)) $ trans-symˡ (subst-refl Ext x) ⟩

      trans (resp-refl ass x)
            (trans (sym $ subst-refl Ext x) (subst-refl Ext x))        ≡⟨ sym $ trans-assoc _ (sym $ subst-refl Ext x) (subst-refl Ext x) ⟩

      trans (trans (resp-refl ass x) (sym $ subst-refl Ext x))
            (subst-refl Ext x)                                         ≡⟨ cong (trans (trans (resp-refl ass x) (sym $ subst-refl Ext x)))
                                                                               lemma₃ ⟩
      trans (trans (resp-refl ass x) (sym $ subst-refl Ext x))
            (trans (sym (cong (λ eq → subst Ext eq x) lio))
                   (cong (λ eq → subst Ext eq x) rio))                 ≡⟨ sym $ trans-assoc _ _ (cong (λ eq → subst Ext eq x) rio) ⟩

      trans (trans (trans (resp-refl ass x) (sym $ subst-refl Ext x))
                   (sym (cong (λ eq → subst Ext eq x) lio)))
            (cong (λ eq → subst Ext eq x) rio)                         ≡⟨ cong₂ trans
                                                                            (sym $ transport-theorem′-refl Ext (Isomorphic ass c) (inverse iso≃eq)
                                                                                                           (resp ass) (λ _ → resp-refl ass) x)
                                                                            sx≡x-lemma ⟩
      trans (isomorphic-to-itself″ ass rfl) sx≡x                       ≡⟨ sym $ subst-trans (isomorphic-to-itself″ ass rfl) ⟩

      subst (λ z → z ≡ x) (sym $ isomorphic-to-itself″ ass rfl) sx≡x   ≡⟨ subst-in-terms-of-inverse∘≡⇒↝ equivalence
                                                                            (isomorphic-to-itself″ ass rfl) (λ z → z ≡ x) _ ⟩∎
      from (≡⇒≃ $ cong (λ z → z ≡ x) $ isomorphic-to-itself″ ass rfl)
           sx≡x                                                        ∎

      where open _≃_

    isomorphic-to-itself-reflexivity :
      (ass : Assumptions) →
      ∀ I x →
      isomorphic-to-itself ass (reflexivity ass c I) x ≡
      subst (Iso ass (reflexivity ass c I) x)
            (sym $ resp-refl ass x)
            (reflexivityE ass c extension I x)
    isomorphic-to-itself-reflexivity ass I x =
      let rfl = reflexivity ass c I
          r-r = resp-refl ass x in

      from (Iso≃Iso″ ass rfl) (refl (resp ass rfl x))                  ≡⟨ elim¹ (λ {y} resp-x≡y → from (Iso≃Iso″ ass rfl) (refl (resp ass rfl x)) ≡
                                                                                                  subst (Iso ass rfl x) (sym resp-x≡y)
                                                                                                        (from (Iso≃Iso″ ass rfl) resp-x≡y))
                                                                                (refl _) r-r ⟩
      subst (Iso ass rfl x) (sym r-r) (from (Iso≃Iso″ ass rfl) r-r)    ≡⟨ cong (subst (Iso ass rfl x) (sym r-r) ∘ from (Iso≃Iso″ ass rfl))
                                                                               (resp-refl-lemma ass I x) ⟩∎
      subst (Iso ass rfl x) (sym r-r)
        (from (Iso≃Iso″ ass rfl)
           (from
              (≡⇒≃ $ cong (λ z → z ≡ x)
                          (isomorphic-to-itself″ ass rfl))
              (subst (λ eq → subst Ext eq x ≡ x)
                 (sym $ right-inverse-of (isomorphism≃equality ass c)
                                         (refl I)) (refl x))))         ∎

      where open _≃_

------------------------------------------------------------------------
-- Type extractors

record Extractor (c : Code) : Set₂ where
  field

    -- Extracts a type from an instance.

    Type : ⟦ c ⟧ → Set₁

    -- Extracts an equivalence relating types extracted from
    -- isomorphic instances.
    --
    -- Perhaps one could have a variant of Type-cong that is not based
    -- on any "Assumptions", and produces logical equivalences (_⇔_)
    -- instead of equivalences (_≃_). Then one could (hopefully)
    -- define isomorphism without using any assumptions.

    Type-cong : (ass : Assumptions) →
                ∀ {I J} → Isomorphic ass c I J → Type I ≃ Type J

    -- Reflexivity is mapped to the identity equivalence.

    Type-cong-reflexivity :
      (ass : Assumptions) →
      ∀ I → Type-cong ass (reflexivity ass c I) ≡ Eq.id

-- Constant type extractor.

[_] : ∀ {c} → Set₁ → Extractor c
[_] {c} A = record
  { Type                  = λ _ → A
  ; Type-cong             = λ _ _ → Eq.id
  ; Type-cong-reflexivity = λ _ _ → refl _
  }

-- Successor type extractor.

infix 6 1+_

1+_ : ∀ {c e} → Extractor c → Extractor (c ▻ e)
1+_ {c} {e} extractor = record
  { Type                  = Type ∘ proj₁
  ; Type-cong             = λ ass → Type-cong ass ∘ proj₁
  ; Type-cong-reflexivity = λ { ass (I , x) →
      Type-cong ass (reflexivity ass c I)  ≡⟨ Type-cong-reflexivity ass I ⟩∎
      Eq.id                                ∎ }
  }
  where
  open Extractor extractor

------------------------------------------------------------------------
-- An extension: types

-- Extends a structure with a type.

A-type : ∀ {c} → Extension c
A-type {c} = record
  { Ext      = λ _ → Set
  ; Iso      = λ _ _ A B → ↑ _ (A ≃ B)
  ; Iso≃Iso′ = λ ass I≅J {A B} →
                 let I≡J = _≃_.to (isomorphism≃equality ass c) I≅J in

                 ↑ _ (A ≃ B)                    ↔⟨ ↑↔ ⟩
                 (A ≃ B)                        ↝⟨ inverse $ ≡≃≃ (Assumptions.univ ass) ⟩
                 (A ≡ B)                        ↝⟨ ≡⇒≃ $ cong (λ C → C ≡ B) $ sym (subst-const I≡J) ⟩
                 (subst (λ _ → Set) I≡J A ≡ B)  □
  }

-- A corresponding type extractor.

[0] : ∀ {c} → Extractor (c ▻ A-type)
[0] {c} = record
  { Type                  = λ { (_ , A) → ↑ _ A }
  ; Type-cong             = λ { _ (_ , lift A≃B) → ↑-cong A≃B }
  ; Type-cong-reflexivity = λ { ass (I , A) → elim₁
      (λ {p} q →
         ↑-cong (≡⇒≃
           (from (≡⇒≃ (cong (λ C → C ≡ A) (sym (subst-const p))))
                 (subst (λ eq → subst Ext eq A ≡ A)
                        (sym q) (refl A)))) ≡
         Eq.id)
      (lift-equality (Assumptions.ext₁ ass) (refl _))
      (right-inverse-of (isomorphism≃equality ass c) (refl I)) }
  }
  where
  open Extension A-type
  open _≃_

------------------------------------------------------------------------
-- An extension: propositions

-- Extends a structure with a proposition.

Proposition : ∀ {c} →

              -- The proposition.
              (P : ⟦ c ⟧ → Set₁) →

              -- The proposition must be propositional (given some
              -- assumptions).
              (Assumptions → ∀ I → Is-proposition (P I)) →

              Extension c
Proposition {c} P prop = record
  { Ext      = P
  ; Iso      = λ _ _ _ _ → ↑ _ ⊤
  ; Iso≃Iso′ = λ ass I≅J {_ p} →
                 ↑ _ ⊤    ↔⟨ contractible-isomorphic
                               (↑-closure 0 ⊤-contractible)
                               (mono₁ 0 (propositional⇒inhabited⇒contractible (prop ass _) p) _ _) ⟩□
                 (_ ≡ _)  □
  }

-- The proposition stating that a given type is a set.

Is-a-set : ∀ {c} → Extractor c → Extension c
Is-a-set extractor =
  Proposition (Is-set ∘ Type)
              (λ ass _ → H-level-propositional (Assumptions.ext₁ ass) 2)
  where open Extractor extractor

------------------------------------------------------------------------
-- An extension: n-ary functions

-- N-ary functions.

_^_⟶_ : Set₁ → ℕ → Set₁ → Set₁
A ^ zero  ⟶ B = B
A ^ suc n ⟶ B = A → A ^ n ⟶ B

-- N-ary function morphisms.

Is-_-ary-morphism :
  ∀ (n : ℕ) {A B} → (A ^ n ⟶ A) → (B ^ n ⟶ B) → (A → B) → Set₁
Is- zero  -ary-morphism x y m = m x ≡ y
Is- suc n -ary-morphism f g m =
  ∀ x → Is- n -ary-morphism (f x) (g (m x)) m

-- An n-ary function extension.

N-ary : ∀ {c} →

        -- Extracts the underlying type.
        Extractor c →

        -- The function's arity.
        ℕ →

        Extension c
N-ary {c} extractor n = Extension-with-resp.extension record
  { Ext       = λ I → Type I ^ n ⟶ Type I
  ; Iso       = λ ass I≅J f g →
                    Is- n -ary-morphism f g (_≃_.to (Type-cong ass I≅J))
  ; resp      = λ ass I≅J → cast n (Type-cong ass I≅J)
  ; resp-refl = λ ass f →
                    cast n (Type-cong ass (reflexivity ass c _)) f  ≡⟨ cong (λ eq → cast n eq f) $ Type-cong-reflexivity ass _ ⟩
                    cast n Eq.id f                                  ≡⟨ cast-id (Assumptions.ext₁ ass) n f ⟩∎
                    f                                               ∎
  ; Iso≃Iso″  = λ ass I≅J {f g} →
      Iso≃Iso″ (Assumptions.ext₁ ass) (Type-cong ass I≅J) n f g
  }
  where
  open Extractor extractor

  -- Changes the type of an n-ary function.

  cast : ∀ n {A B} → A ≃ B → A ^ n ⟶ A → B ^ n ⟶ B
  cast zero    A≃B = _≃_.to A≃B
  cast (suc n) A≃B = λ f x → cast n A≃B (f (_≃_.from A≃B x))

  -- Cast simplification lemma.

  cast-id : Extensionality (# 1) (# 1) →
            ∀ {A} n (f : A ^ n ⟶ A) → cast n Eq.id f ≡ f
  cast-id ext zero    x = refl x
  cast-id ext (suc n) f = ext λ x → cast-id ext n (f x)

  -- Two definitions of isomorphism are equivalent.

  Iso≃Iso″ :
    Extensionality (# 1) (# 1) →
    ∀ {A B} (A≃B : A ≃ B)
    (n : ℕ) (f : A ^ n ⟶ A) (g : B ^ n ⟶ B) →
    Is- n -ary-morphism f g (_≃_.to A≃B) ≃ (cast n A≃B f ≡ g)

  Iso≃Iso″ ext A≃B zero x y =

    (_≃_.to A≃B x ≡ y)  □

  Iso≃Iso″ ext A≃B (suc n) f g =

    (∀ x → Is- n -ary-morphism (f x) (g (_≃_.to A≃B x)) (_≃_.to A≃B))  ↝⟨ Eq.∀-preserves ext (λ x →
                                                                            Iso≃Iso″ ext A≃B n (f x) (g (_≃_.to A≃B x))) ⟩
    (∀ x → cast n A≃B (f x) ≡ g (_≃_.to A≃B x))                        ↝⟨ Eq.extensionality-isomorphism ext ⟩

    (cast n A≃B ∘ f ≡ g ∘ _≃_.to A≃B)                                  ↝⟨ inverse $ ∘from≡↔≡∘to ext A≃B ⟩□

    (cast n A≃B ∘ f ∘ _≃_.from A≃B ≡ g)                                □

------------------------------------------------------------------------
-- An extension: simply typed functions

-- This section contains a generalisation of the development for n-ary
-- functions above.

-- Simple types.

data Simple-type (c : Code) : Set₂ where
  base : Extractor c → Simple-type c
  _⟶_  : Simple-type c → Simple-type c → Simple-type c

-- Interpretation of a simple type.

⟦_⟧⟶ : ∀ {c} → Simple-type c → ⟦ c ⟧ → Set₁
⟦ base A ⟧⟶ I = Extractor.Type A I
⟦ σ ⟶ τ  ⟧⟶ I = ⟦ σ ⟧⟶ I → ⟦ τ ⟧⟶ I

-- A simply typed function extension.

Simple : ∀ {c} → Simple-type c → Extension c
Simple {c} σ = Extension-with-resp.extension record
  { Ext       = ⟦ σ ⟧⟶
  ; Iso       = λ ass → Iso ass σ
  ; resp      = λ ass I≅J → _≃_.to (cast ass σ I≅J)
  ; resp-refl = λ ass f → cong (λ eq → _≃_.to eq f) $ cast-refl ass σ
  ; Iso≃Iso″  = λ ass → Iso≃Iso″ ass σ
  }
  where
  open Extractor

  -- Isomorphisms between simply typed values.

  Iso : (ass : Assumptions) →
        (σ : Simple-type c) →
        ∀ {I J} → Isomorphic ass c I J → ⟦ σ ⟧⟶ I → ⟦ σ ⟧⟶ J → Set₁
  Iso ass (base A) I≅J x y = _≃_.to (Type-cong A ass I≅J) x ≡ y
  Iso ass (σ ⟶ τ)  I≅J f g =
    ∀ x y → Iso ass σ I≅J x y → Iso ass τ I≅J (f x) (g y)

  -- Cast.

  cast : (ass : Assumptions) →
         (σ : Simple-type c) →
         ∀ {I J} → Isomorphic ass c I J → ⟦ σ ⟧⟶ I ≃ ⟦ σ ⟧⟶ J
  cast ass (base A) I≅J = Type-cong A ass I≅J
  cast ass (σ ⟶ τ)  I≅J = →-cong ext₁ (cast ass σ I≅J) (cast ass τ I≅J)
    where open Assumptions ass

  -- Cast simplification lemma.

  cast-refl : (ass : Assumptions) →
              ∀ σ {I} → cast ass σ (reflexivity ass c I) ≡ Eq.id
  cast-refl ass (base A) {I} =
    Type-cong A ass (reflexivity ass c I)  ≡⟨ Type-cong-reflexivity A ass I ⟩∎
    Eq.id                                  ∎

  cast-refl ass (σ ⟶ τ) {I} =
    cast ass (σ ⟶ τ) (reflexivity ass c I)  ≡⟨ lift-equality ext₁ $ cong _≃_.to $
                                                 cong₂ (→-cong ext₁) (cast-refl ass σ) (cast-refl ass τ) ⟩∎
    Eq.id                                   ∎
    where open Assumptions ass

  -- Two definitions of isomorphism are equivalent.

  Iso≃Iso″ :
    (ass : Assumptions) →
    (σ : Simple-type c) →
    ∀ {I J} (I≅J : Isomorphic ass c I J) {f g} →
    Iso ass σ I≅J f g ≃ (_≃_.to (cast ass σ I≅J) f ≡ g)
  Iso≃Iso″ ass (base A) I≅J {x} {y} =

    (_≃_.to (Type-cong A ass I≅J) x ≡ y)  □

  Iso≃Iso″ ass (σ ⟶ τ) I≅J {f} {g} =

    (∀ x y → Iso ass σ I≅J x y → Iso ass τ I≅J (f x) (g y))        ↝⟨ ∀-preserves ext₁ (λ _ → ∀-preserves ext₁ λ _ →
                                                                        →-cong ext₁ (Iso≃Iso″ ass σ I≅J) (Iso≃Iso″ ass τ I≅J)) ⟩
    (∀ x y → to (cast ass σ I≅J) x ≡ y →
             to (cast ass τ I≅J) (f x) ≡ g y)                      ↝⟨ inverse $ ∀-preserves ext₁ (λ x → ↔⇒≃ $
                                                                        ∀-intro ext₁ (λ y _ → to (cast ass τ I≅J) (f x) ≡ g y)) ⟩
    (∀ x → to (cast ass τ I≅J) (f x) ≡ g (to (cast ass σ I≅J) x))  ↝⟨ extensionality-isomorphism ext₁ ⟩

    (to (cast ass τ I≅J) ∘ f ≡ g ∘ to (cast ass σ I≅J))            ↝⟨ inverse $ ∘from≡↔≡∘to ext₁ (cast ass σ I≅J) ⟩□

    (to (cast ass τ I≅J) ∘ f ∘ from (cast ass σ I≅J) ≡ g)          □

    where
    open _≃_
    open Assumptions ass

------------------------------------------------------------------------
-- An unfinished extension: dependent types

-- The extension currently supports polymorphic types.

module Dependent where

  open Extractor

  ----------------------------------------------------------------------
  -- The extension

  -- Dependent types.

  data Ty (c : Code) : Set₂

  -- Extension: Dependently-typed functions.

  ext-with-resp : ∀ {c} → Ty c → Extension-with-resp c

  private
    open module E {c} (σ : Ty c) =
      Extension-with-resp (ext-with-resp σ)
      hiding (Iso; Iso≃Iso″; extension)
    open E public using () renaming (extension to Dep)

  data Ty c where
    set  : Ty c
    base : Extractor c → Ty c
    Π    : (σ : Ty c) → Ty (c ▻ Dep σ) → Ty c

  -- Interpretation of a dependent type.

  ⟦_⟧Π : ∀ {c} → Ty c → ⟦ c ⟧ → Set₁

  -- Isomorphisms between dependently typed functions.

  Iso :
    (ass : Assumptions) →
    ∀ {c} (σ : Ty c) →
    ∀ {I J} → Isomorphic ass c I J → ⟦ σ ⟧Π I → ⟦ σ ⟧Π J → Set₁

  -- A cast function.

  cast : (ass : Assumptions) →
         ∀ {c} (σ : Ty c) {I J} →
         Isomorphic ass c I J → ⟦ σ ⟧Π I ≃ ⟦ σ ⟧Π J

  -- Reflexivity is mapped to identity.

  cast-refl : (ass : Assumptions) →
              ∀ {c} (σ : Ty c) {I} →
              cast ass σ (reflexivity ass c I) ≡ Eq.id

  -- Two definitions of isomorphism are equivalent.

  Iso≃Iso″ : (ass : Assumptions) →
             ∀ {c} (σ : Ty c) {I J} (I≅J : Isomorphic ass c I J) {f g} →
             Iso ass σ I≅J f g ≃ (_≃_.to (cast ass σ I≅J) f ≡ g)

  -- Extension: Dependently-typed functions.

  ext-with-resp {c} σ = record
    { Ext       = ⟦ σ ⟧Π
    ; Iso       = λ ass → Iso ass σ
    ; resp      = λ ass I≅J → _≃_.to (cast ass σ I≅J)
    ; resp-refl = λ ass f → cong (λ eq → _≃_.to eq f) $ cast-refl ass σ
    ; Iso≃Iso″  = λ ass → Iso≃Iso″ ass σ
    }

  -- Interpretation of a dependent type.

  ⟦ set    ⟧Π _ = Set
  ⟦ base A ⟧Π I = Type A I
  ⟦ Π σ τ  ⟧Π I = (x : ⟦ σ ⟧Π I) → ⟦ τ ⟧Π (I , x)

  -- Isomorphisms between dependently typed functions.

  Iso _   set      _   A B = ↑ _ (A ≃ B)
  Iso ass (base A) I≅J x y = x ≡ _≃_.from (Type-cong A ass I≅J) y
  Iso ass (Π σ τ)  I≅J f g = ∀ x y →
    (x≅y : Iso ass σ I≅J x y) → Iso ass τ (I≅J , x≅y) (f x) (g y)

  -- A cast function.

  cast ass set      I≅J = Eq.id
  cast ass (base A) I≅J = Type-cong A ass I≅J
  cast ass (Π σ τ)  I≅J = Π-preserves ext₁
    (cast ass σ I≅J)
    (λ x → cast ass τ (I≅J , isomorphic-to-itself σ ass I≅J x))
    where open Assumptions ass

  abstract

    -- Reflexivity is mapped to identity.

    cast-refl ass     set          = refl Eq.id
    cast-refl ass {c} (base A) {I} =

      Type-cong A ass (reflexivity ass c I)  ≡⟨ Type-cong-reflexivity A ass I ⟩∎

      Eq.id                                  ∎

    cast-refl ass {c} (Π σ τ) {I} =
      let rfl   = reflexivity ass c I
          rflE  = reflexivityE ass c (Dep σ) I in

      lift-equality-inverse ext₁ $ ext₁ λ f → ext₁ λ x →

        from (cast ass τ (rfl , isomorphic-to-itself σ ass rfl x))
             (f (resp σ ass rfl x))                                 ≡⟨ cong (λ iso → from (cast ass τ (rfl , iso)) (f (resp σ ass rfl x))) $
                                                                            isomorphic-to-itself-reflexivity σ ass I x ⟩
        from (cast ass τ (rfl , subst (Iso ass σ rfl x)
                                      (sym $ resp-refl σ ass x)
                                      (rflE x)))
             (f (resp σ ass rfl x))                                 ≡⟨ elim¹ (λ {y} x≡y →
                                                                                from (cast ass τ (rfl , subst (Iso ass σ rfl x)
                                                                                                              x≡y (rflE x)))
                                                                                     (f y) ≡
                                                                                f x)
                                                                             (cong (λ h → _≃_.from h (f x)) $ cast-refl ass τ)
                                                                             (sym $ resp-refl σ ass x) ⟩∎
        f x                                                         ∎

      where
      open _≃_
      open Assumptions ass

  -- Two definitions of isomorphism are equivalent.

  Iso≃Iso‴ :
    (ass : Assumptions) →
    ∀ {c} (σ : Ty c) {I J} (I≅J : Isomorphic ass c I J) {f g} →
    Iso ass σ I≅J f g ≃ (f ≡ _≃_.from (cast ass σ I≅J) g)

  Iso≃Iso‴ ass set I≅J {A} {B} =

    ↑ _ (A ≃ B)  ↔⟨ ↑↔ ⟩

    (A ≃ B)      ↝⟨ inverse $ ≡≃≃ (Assumptions.univ ass) ⟩□

    (A ≡ B)      □

  Iso≃Iso‴ ass (base A) I≅J {x} {y} =

    (x ≡ _≃_.from (Type-cong A ass I≅J) y)  □

  Iso≃Iso‴ ass (Π σ τ) I≅J {f} {g} =
    let iso-to-itself = isomorphic-to-itself σ ass I≅J in

    (∀ x y (x≅y : Iso ass σ I≅J x y) →
           Iso ass τ (I≅J , x≅y) (f x) (g y))                        ↝⟨ ∀-preserves ext₁ (λ x → ∀-preserves ext₁ λ y →
                                                                          Π-preserves ext₁ (Iso≃Iso″ ass σ I≅J) (λ x≅y →
           Iso ass τ (I≅J , x≅y) (f x) (g y)                                ↝⟨ Iso≃Iso″ ass τ (I≅J , x≅y) ⟩
           (resp τ ass (I≅J , x≅y) (f x) ≡ g y)                             ↝⟨ ≡⇒≃ $ cong (λ x≅y → resp τ ass (I≅J , x≅y) (f x) ≡ g y) $
                                                                                 sym $ left-inverse-of (Iso≃Iso″ ass σ I≅J) _ ⟩□
           (resp τ ass (I≅J , from (Iso≃Iso″ ass σ I≅J)
                                   (to (Iso≃Iso″ ass σ I≅J) x≅y))
               (f x) ≡ g y)                                                 □)) ⟩

    (∀ x y (x≡y : to (cast ass σ I≅J) x ≡ y) →
           resp τ ass (I≅J , from (Iso≃Iso″ ass σ I≅J) x≡y) (f x) ≡
           g y)                                                      ↝⟨ ∀-preserves ext₁ (λ x → inverse $ ↔⇒≃ $
                                                                          ∀-intro ext₁ (λ y x≡y → _ ≡ _)) ⟩
    (∀ x → resp τ ass (I≅J , iso-to-itself x) (f x) ≡
           g (resp σ ass I≅J x))                                     ↔⟨ extensionality-isomorphism ext₁ ⟩

    (resp τ ass (I≅J , iso-to-itself _) ∘ f ≡ g ∘ resp σ ass I≅J)    ↝⟨ to∘≡↔≡from∘ ext₁ (cast ass τ (I≅J , iso-to-itself _)) ⟩

    (f ≡ from (cast ass τ (I≅J , iso-to-itself _)) ∘
         g ∘ resp σ ass I≅J)                                         □

    where
    open _≃_
    open Assumptions ass

  abstract

    -- Two definitions of isomorphism are equivalent.

    Iso≃Iso″ ass σ I≅J {f} {g} =
      Iso ass σ I≅J f g                  ↝⟨ Iso≃Iso‴ ass σ I≅J ⟩

      (f ≡ _≃_.from (cast ass σ I≅J) g)  ↝⟨ inverse $ from≡↔≡to (inverse $ cast ass σ I≅J) ⟩□

      (_≃_.to (cast ass σ I≅J) f ≡ g)    □

  ----------------------------------------------------------------------
  -- An instantiation of the type extractor mechanism that gives us
  -- support for polymorphic types

  abstract

    reflexivityE-set :
      (ass : Assumptions) →
      ∀ {c} {I : ⟦ c ⟧} {A} →
      reflexivityE ass c (Dep set) I A ≡ lift Eq.id
    reflexivityE-set ass {c} {I} {A} =

      reflexivityE ass c (Dep set) I A                                 ≡⟨⟩

      lift (≡⇒≃ (to (from≡↔≡to (inverse Eq.id))
              (from (≡⇒≃ $ cong (λ B → B ≡ A) $
                       isomorphic-to-itself″ set ass
                         (reflexivity ass c I))
                    (subst (λ eq → subst (λ _ → Set) eq A ≡ A)
                           (sym $ right-inverse-of
                                    (isomorphism≃equality ass c)
                                    (refl I))
                           (refl A)))))                                ≡⟨ cong (λ eq → lift (≡⇒≃ (to (from≡↔≡to (inverse Eq.id)) eq))) $ sym $
                                                                            resp-refl-lemma set ass I A ⟩
      lift (≡⇒≃ (to (from≡↔≡to (inverse Eq.id))
                    (resp-refl set ass {I = I} A)))                    ≡⟨⟩

      lift (≡⇒≃ (to (from≡↔≡to (inverse Eq.id)) (refl A)))             ≡⟨⟩

      lift (≡⇒≃ (≡⇒→ (cong (λ B → B ≡ A)
                           (right-inverse-of (inverse Eq.id) A))
                     (cong id (refl A))))                              ≡⟨⟩

      lift (≡⇒≃ (≡⇒→ (cong (λ B → B ≡ A) (left-inverse-of Eq.id A))
                     (cong id (refl A))))                              ≡⟨ cong (λ eq → lift (≡⇒≃ (≡⇒→ (cong (λ B → B ≡ A) eq) (refl A))))
                                                                          left-inverse-of-id  ⟩
      lift (≡⇒≃ (≡⇒→ (cong (λ B → B ≡ A) (refl A)) (refl A)))          ≡⟨⟩

      lift (≡⇒≃ (≡⇒→ (refl (A ≡ A)) (refl A)))                         ≡⟨⟩

      lift (≡⇒≃ (refl A))                                              ≡⟨ refl _ ⟩∎

      lift Eq.id                                                       ∎

      where open _≃_

  ⟨0⟩ : ∀ {c} → Extractor (c ▻ Dep set)
  ⟨0⟩ {c} = record
    { Type                  = λ { (_ , A) → ↑ _ A }
    ; Type-cong             = λ { _ (_ , lift A≃B) → ↑-cong A≃B }
    ; Type-cong-reflexivity = λ { ass (I , A) →
        let open Assumptions ass; open _≃_ in

        lift-equality ext₁ (ext₁ λ { (lift x) → cong lift (

          to (lower (reflexivityE ass c (Dep set) I A)) x  ≡⟨ cong (λ eq → to (lower eq) x) $ reflexivityE-set ass ⟩∎

          x                                                ∎ )})}
    }

------------------------------------------------------------------------
-- Examples

-- For examples, see
-- Univalence-axiom.Isomorphism-is-equality.More.Examples.


==> anc/equality/src/Univalence-axiom/Isomorphism-is-equality/More/Examples.agda <==
------------------------------------------------------------------------
-- Examples related to Univalence-axiom.Isomorphism-is-equality.More
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

-- Note that this module uses ordinary propositional equality, with a
-- computing J rule.

-- This module has been developed in collaboration with Thierry
-- Coquand.

module Univalence-axiom.Isomorphism-is-equality.More.Examples where

open import Equality.Propositional renaming (equality-with-J to eq)

open import Equivalence eq hiding (id)
open import Function-universe eq hiding (id)
open import H-level eq using (Is-proposition; Is-set)
open import H-level.Closure eq
open import Prelude hiding (id)
open import Univalence-axiom.Isomorphism-is-equality.More

------------------------------------------------------------------------
-- Magmas

magma : Code
magma = ε ▻ A-type ▻ N-ary [0] 2

Magma : Set₁
Magma = ⟦ magma ⟧

private

  -- An unfolding of Magma.

  Magma-unfolded :
    Magma ≡ Σ (Σ (↑ _ ⊤) λ _ →
    Set                    ) λ { (_ , A) →
    ↑ _ A → ↑ _ A → ↑ _ A }
  Magma-unfolded = refl

  -- An unfolding of Isomorphic magma.

  Isomorphic-magma-unfolded :
    ∀ {ass A₁ f₁ A₂ f₂} →
    Isomorphic ass magma ((_ , A₁) , f₁) ((_ , A₂) , f₂) ≡
    Σ (Σ (↑ _ ⊤) λ _ →
      ↑ _ (A₁ ≃ A₂)                             ) λ { (_ , lift A₁≃A₂) →
      let open _≃_ (↑-cong A₁≃A₂) in
        ∀ x y → to (f₁ x y) ≡ f₂ (to x) (to y) }
  Isomorphic-magma-unfolded = refl

------------------------------------------------------------------------
-- Semigroups

-- Note that one axiom states that the underlying type is a set. This
-- assumption is used to prove that the other axiom is propositional.

semigroup : Code
semigroup =
  ε

  ▻ A-type

  ▻ Is-a-set [0]

  ▻ N-ary (1+ [0]) 2

  ▻ Proposition
      (λ { (_ , _∙_) →
           ∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z) })
      assoc-prop

  where
  assoc-prop = λ { ass ((_ , A-set) , _) →
    let open Assumptions ass in
    Π-closure ext₁ 1 λ _ →
    Π-closure ext₁ 1 λ _ →
    Π-closure ext₁ 1 λ _ →
    A-set _ _ }

Semigroup : Set₁
Semigroup = ⟦ semigroup ⟧

private

  -- An unfolding of Semigroup.

  Semigroup-unfolded :
    Semigroup ≡ Σ (Σ (Σ (Σ (↑ _ ⊤) λ _ →
      Set                                      ) λ {  (_ , A) →
      Is-set (↑ _ A)                          }) λ { ((_ , A) , _) →
      ↑ _ A → ↑ _ A → ↑ _ A                   }) λ { (_ , _∙_) →
      ∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z) }
  Semigroup-unfolded = refl

  -- An unfolding of Isomorphic semigroup.

  Isomorphic-semigroup-unfolded :
    ∀ {ass A₁ is₁ _∙₁_ assoc₁ A₂ is₂ _∙₂_ assoc₂} →
    Isomorphic ass semigroup ((((_ , A₁) , is₁) , _∙₁_) , assoc₁)
                             ((((_ , A₂) , is₂) , _∙₂_) , assoc₂) ≡
    Σ (Σ (Σ (Σ (↑ _ ⊤) λ _ →
      ↑ _ (A₁ ≃ A₂)                           ) λ { _ →
      ↑ _ ⊤                                  }) λ { ((_ , lift A₁≃A₂) , _) →
      let open _≃_ (↑-cong A₁≃A₂) in
        ∀ x y → to (x ∙₁ y) ≡ (to x ∙₂ to y) }) λ { _ →
      ↑ _ ⊤                                  }
  Isomorphic-semigroup-unfolded = refl

------------------------------------------------------------------------
-- Sets with fixed-point operators

set-with-fixed-point-operator : Code
set-with-fixed-point-operator =
  ε

  ▻ A-type

  ▻ Is-a-set [0]

  ▻ Simple ((base (1+ [0]) ⟶ base (1+ [0])) ⟶ base (1+ [0]))

  ▻ Proposition
      (λ { (_ , fix) →
           ∀ f → fix f ≡ f (fix f) })
      fix-point-prop

  where
  fix-point-prop = λ { ass ((_ , A-set) , _) →
    let open Assumptions ass in
    Π-closure ext₁ 1 λ _ →
    A-set _ _ }

Set-with-fixed-point-operator : Set₁
Set-with-fixed-point-operator = ⟦ set-with-fixed-point-operator ⟧

private

  -- An unfolding of Set-with-fixed-point-operator.

  Set-with-fixed-point-operator-unfolded :
    Set-with-fixed-point-operator ≡ Σ (Σ (Σ (Σ (↑ _ ⊤) λ _ →
      Set                      ) λ {  (_ , A) →
      Is-set (↑ _ A)          }) λ { ((_ , A) , _) →
      (↑ _ A → ↑ _ A) → ↑ _ A }) λ { (_ , fix) →
      ∀ f → fix f ≡ f (fix f) }
  Set-with-fixed-point-operator-unfolded = refl

  -- An unfolding of Isomorphic set-with-fixed-point-operator.

  Isomorphic-set-with-fixed-point-operator-unfolded :
    ∀ {ass A₁ is₁ fix₁ fixed-point₁ A₂ is₂ fix₂ fixed-point₂} →
    Isomorphic ass set-with-fixed-point-operator
               ((((_ , A₁) , is₁) , fix₁) , fixed-point₁)
               ((((_ , A₂) , is₂) , fix₂) , fixed-point₂) ≡
    Σ (Σ (Σ (Σ (↑ _ ⊤) λ _ →
      ↑ _ (A₁ ≃ A₂)                             ) λ { _ →
      ↑ _ ⊤                                    }) λ { ((_ , lift A₁≃A₂) , _) →
      let open _≃_ (↑-cong A₁≃A₂) in
        ∀ f g →
        (∀ x y → to x ≡ y → to (f x) ≡ g y) →
        to (fix₁ f) ≡ fix₂ g                   }) λ { _ →
      ↑ _ ⊤                                    }
  Isomorphic-set-with-fixed-point-operator-unfolded = refl

------------------------------------------------------------------------
-- Abelian groups

abelian-group : Code
abelian-group =
  ε

  -- The underlying type.
  ▻ A-type

  -- The underlying type is a set.
  ▻ Is-a-set [0]

  -- The binary group operation.
  ▻ N-ary (1+ [0]) 2

  -- Commutativity.
  ▻ Comm

  -- Associativity.
  ▻ Assoc

  -- Identity.
  ▻ N-ary (1+ 1+ 1+ 1+ [0]) 0

  -- Left identity.
  ▻ Left-identity

  -- Right identity.
  ▻ Right-identity

  -- Inverse.
  ▻ N-ary (1+ 1+ 1+ 1+ 1+ 1+ 1+ [0]) 1

  -- Left inverse.
  ▻ Left-inverse

  -- Right inverse.
  ▻ Right-inverse

  where
  bin = ε ▻ A-type ▻ Is-a-set [0] ▻ N-ary (1+ [0]) 2

  Comm = Proposition {bin}
    (λ { (_ , _∙_) →
       ∀ x y → (x ∙ y) ≡ (y ∙ x) })

    (λ { ass ((_ , A-set) , _) →
       let open Assumptions ass in
       Π-closure ext₁ 1 λ _ →
       Π-closure ext₁ 1 λ _ →
       A-set _ _
     })

  comm = bin ▻ Comm

  Assoc = Proposition {comm}
    (λ { ((_ , _∙_) , _) →
         ∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z) })

    (λ { ass (((_ , A-set) , _) , _) →
       let open Assumptions ass in
       Π-closure ext₁ 1 λ _ →
       Π-closure ext₁ 1 λ _ →
       Π-closure ext₁ 1 λ _ →
       A-set _ _
     })

  identity = comm ▻ Assoc ▻ N-ary (1+ 1+ 1+ 1+ [0]) 0

  Left-identity = Proposition {identity}
    (λ { ((((_ , _∙_) , _) , _) , e) →
         ∀ x → (e ∙ x) ≡ x })

    (λ { ass (((((_ , A-set) , _) , _) , _) , _) →
       let open Assumptions ass in
       Π-closure ext₁ 1 λ _ →
       A-set _ _
     })

  left-identity = identity ▻ Left-identity

  Right-identity = Proposition {left-identity}
    (λ { (((((_ , _∙_) , _) , _) , e) , _) →
         ∀ x → (x ∙ e) ≡ x })

    (λ { ass ((((((_ , A-set) , _) , _) , _) , _) , _) →
       let open Assumptions ass in
       Π-closure ext₁ 1 λ _ →
       A-set _ _
     })

  inv = left-identity ▻ Right-identity ▻
        N-ary (1+ 1+ 1+ 1+ 1+ 1+ 1+ [0]) 1

  Left-inverse = Proposition {inv}
    (λ { (((((((_ , _∙_) , _) , _) , e) , _) , _) , _⁻¹) →
         ∀ x → ((x ⁻¹) ∙ x) ≡ e })

    (λ { ass ((((((((_ , A-set) , _) , _) , _) , _) , _) , _) , _) →
       let open Assumptions ass in
       Π-closure ext₁ 1 λ _ →
       A-set _ _
     })

  left-inverse = inv ▻ Left-inverse

  Right-inverse = Proposition {left-inverse}
    (λ { ((((((((_ , _∙_) , _) , _) , e) , _) , _) , _⁻¹) , _) →
         ∀ x → (x ∙ (x ⁻¹)) ≡ e })

    (λ { ass (((((((((_ , A-set) , _) , _) , _) , _) , _) , _) , _) , _) →
       let open Assumptions ass in
       Π-closure ext₁ 1 λ _ →
       A-set _ _
     })

Abelian-group : Set₁
Abelian-group = ⟦ abelian-group ⟧

private

  -- An unfolding of Abelian-group. Note that the inner structure is
  -- left-nested.

  Abelian-group-unfolded :
    Abelian-group ≡ Σ (Σ (Σ (Σ (Σ (Σ (Σ (Σ (Σ (Σ (Σ (↑ _ ⊤) λ _ →
      Set                                      ) λ {        (_ , A) →
      Is-set (↑ _ A)                          }) λ {       ((_ , A) , _) →
      ↑ _ A → ↑ _ A → ↑ _ A                   }) λ {                  (_ , _∙_) →
      ∀ x y → (x ∙ y) ≡ (y ∙ x)               }) λ {                 ((_ , _∙_) , _) →
      ∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z) }) λ {    (((((_ , A) , _) , _  ) , _) , _) →
      ↑ _ A                                   }) λ {               ((((_ , _∙_) , _) , _) , e) →
      ∀ x → (e ∙ x) ≡ x                       }) λ {              (((((_ , _∙_) , _) , _) , e) , _) →
      ∀ x → (x ∙ e) ≡ x                       }) λ { ((((((((_ , A) , _) , _  ) , _) , _) , _) , _) , _) →
      ↑ _ A → ↑ _ A                           }) λ {            (((((((_ , _∙_) , _) , _) , e) , _) , _) , _⁻¹) →
      ∀ x → ((x ⁻¹) ∙ x) ≡ e                  }) λ {           ((((((((_ , _∙_) , _) , _) , e) , _) , _) , _⁻¹) , _) →
      ∀ x → (x ∙ (x ⁻¹)) ≡ e                  }
  Abelian-group-unfolded = refl

  -- An unfolding of Isomorphic abelian-group.

  Isomorphic-abelian-group-unfolded :
    ∀ {ass A₁ is₁ _∙₁_ comm₁ assoc₁ e₁ lid₁ rid₁ _⁻¹₁ linv₁ rinv₁
           A₂ is₂ _∙₂_ comm₂ assoc₂ e₂ lid₂ rid₂ _⁻¹₂ linv₂ rinv₂} →
    Isomorphic ass abelian-group
      (((((((((((_ , A₁) , is₁) , _∙₁_) , comm₁) ,
       assoc₁) , e₁) , lid₁) , rid₁) , _⁻¹₁) , linv₁) , rinv₁)
      (((((((((((_ , A₂) , is₂) , _∙₂_) , comm₂) ,
       assoc₂) , e₂) , lid₂) , rid₂) , _⁻¹₂) , linv₂) , rinv₂) ≡
    Σ (Σ (Σ (Σ (Σ (Σ (Σ (Σ (Σ (Σ (Σ (↑ _ ⊤) λ _ →
      ↑ _ (A₁ ≃ A₂)                           ) λ { _ →
      ↑ _ ⊤                                  }) λ {       ((_ , lift A₁≃A₂) , _) →
      let open _≃_ (↑-cong A₁≃A₂) in
        ∀ x y → to (x ∙₁ y) ≡ (to x ∙₂ to y) }) λ { _ →
      ↑ _ ⊤                                  }) λ { _ →
      ↑ _ ⊤                                  }) λ {    (((((_ , lift A₁≃A₂) , _) , _) , _) , _) →
      let open _≃_ (↑-cong A₁≃A₂) in
        to e₁ ≡ e₂                           }) λ { _ →
      ↑ _ ⊤                                  }) λ { _ →
      ↑ _ ⊤                                  }) λ { ((((((((_ , lift A₁≃A₂) , _) , _) , _) , _) , _) , _) , _) →
      let open _≃_ (↑-cong A₁≃A₂) in
        ∀ x → to (x ⁻¹₁) ≡ (to x ⁻¹₂)        }) λ { _ →
      ↑ _ ⊤                                  }) λ { _ →
      ↑ _ ⊤                                  }
  Isomorphic-abelian-group-unfolded = refl

------------------------------------------------------------------------
-- Church-encoded natural numbers for which we can do induction

-- Church-encoded natural numbers.

Nat : Set₁
Nat = (A : Set) → ↑ (# 1) A → (↑ (# 1) A → ↑ (# 1) A) → ↑ (# 1) A

-- Zero and successor.

Zero : Nat
Zero = λ A z s → z

Suc : Nat → Nat
Suc = λ n A z s → s (n A z s)

-- The code.

inductive-natural-numbers : Code
inductive-natural-numbers =
  ε

  ▻ Dep (Π set (Π (base ⟨0⟩)
                  (Π (Π (base (1+ ⟨0⟩)) (base (1+ 1+ ⟨0⟩)))
                     (base (1+ 1+ ⟨0⟩)))))

  ▻ Proposition
      (λ { (_ , n) →
           (P : Nat → Set) →
           Is-proposition (P n) →
           P Zero →
           (∀ m → P m → P (Suc m)) →
           P n })
      (λ ass _ →
           let open Assumptions ass in
           Π-closure ext₁ 1 λ _ →
           Π-closure (lower-extensionality (# 1) (# 0) ext₁) 1 λ Pn-prop →
           Π-closure (lower-extensionality (# 1) (# 0) ext₁) 1 λ _ →
           Π-closure (lower-extensionality (# 0) (# 1) ext₁) 1 λ _ →
           Pn-prop)

  where open Dependent

private

  -- The usual unfolding lemmas.

  ⟦inductive-natural-numbers⟧ :

    ⟦ inductive-natural-numbers ⟧
      ≡
    Σ (Σ (↑ _ ⊤) λ _ →
      Nat                        ) λ { (_ , n) →
      (P : Nat → Set) →
      Is-proposition (P n) →
      P Zero →
      (∀ m → P m → P (Suc m)) →
      P n                       }
  ⟦inductive-natural-numbers⟧ = refl

  -- Due to performance issues I have not been able to type-check the
  -- following lemma. /NAD

  -- Isomorphic-inductive-natural-numbers :
  --   ∀ {ass : Assumptions}
  --     {n₁ n₂ : Nat}
  --     {prop₁ : (P : Nat → Set) → Is-proposition (P n₁) →
  --              P Zero → (∀ m → P m → P (Suc m)) → P n₁}
  --     {prop₂ : (P : Nat → Set) → Is-proposition (P n₂) →
  --              P Zero → (∀ m → P m → P (Suc m)) → P n₂} →

  --   Isomorphic ass inductive-natural-numbers
  --                  ((_ , n₁) , prop₁) ((_ , n₂) , prop₂)
  --     ≡
  --   Σ (Σ (↑ (# 1) ⊤) λ _ →
  --   ((A₁ A₂ : Set) → (A₁≃A₂ : ↑ (# 1) (A₁ ≃ A₂)) →
  --    let cast = _≃_.from (↑-cong (lower A₁≃A₂)) in
  --    (z₁ : ↑ (# 1) A₁) (z₂ : ↑ (# 1) A₂) →
  --      z₁ ≡ cast z₂ →
  --    (s₁ : ↑ (# 1) A₁ → ↑ (# 1) A₁) (s₂ : ↑ (# 1) A₂ → ↑ (# 1) A₂) →
  --      (∀ n₁ n₂ → n₁ ≡ cast n₂ → s₁ n₁ ≡ cast (s₂ n₂)) →
  --    n₁ A₁ z₁ s₁ ≡ cast (n₂ A₂ z₂ s₂))) λ _ →
  --   ↑ (# 1) ⊤

  -- Isomorphic-inductive-natural-numbers = refl


==> anc/equality/src/Univalence-axiom/Isomorphism-is-equality/Simple.agda <==
------------------------------------------------------------------------
-- A class of algebraic structures, based on non-recursive simple
-- types, satisfies the property that isomorphic instances of a
-- structure are equal (assuming univalence)
------------------------------------------------------------------------

-- In fact, isomorphism and equality are basically the same thing, and
-- the main theorem can be instantiated with several different
-- "universes", not only the one based on simple types.

-- This module has been developed in collaboration with Thierry
-- Coquand.

{-# OPTIONS --without-K #-}

open import Equality

module Univalence-axiom.Isomorphism-is-equality.Simple
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq
  hiding (id; _∘_; inverse; step-↔; finally-↔)
open Derived-definitions-and-properties eq
  renaming (lower-extensionality to lower-ext)
open import Equality.Decidable-UIP eq
open import Equality.Decision-procedures eq
open import Equivalence eq as Eq hiding (id; _∘_; inverse)
open import Function-universe eq hiding (id) renaming (_∘_ to _⊚_)
open import H-level eq
open import H-level.Closure eq
open import Injection eq using (Injective)
open import Logical-equivalence using (_⇔_; module _⇔_)
open import Nat eq
open import Preimage eq
open import Prelude as P hiding (id)
open import Univalence-axiom eq

------------------------------------------------------------------------
-- Universes with some extra stuff

-- A record type packing up some assumptions.

record Assumptions : Set₃ where
  field

    -- Univalence at three different levels.

    univ  : Univalence (# 0)
    univ₁ : Univalence (# 1)
    univ₂ : Univalence (# 2)

  abstract

    -- Extensionality.

    ext : ∀ {ℓ} → Extensionality ℓ (# 1)
    ext = dependent-extensionality univ₂ (λ _ → univ₁)

    ext₁ : Extensionality (# 1) (# 1)
    ext₁ = ext

-- Universes with some extra stuff.

record Universe : Set₃ where

  -- Parameters.

  field

    -- Codes for something.

    U : Set₂

    -- Interpretation of codes.

    El : U → Set₁ → Set₁

    -- El a, seen as a predicate, respects equivalences.

    resp : ∀ a {B C} → B ≃ C → El a B → El a C

    -- The resp function respects identities (assuming univalence).

    resp-id : Assumptions → ∀ a {B} (x : El a B) → resp a Eq.id x ≡ x

  -- Derived definitions.

  -- A predicate that specifies what it means for an equivalence to be
  -- an isomorphism between two elements.

  Is-isomorphism : ∀ a {B C} → B ≃ C → El a B → El a C → Set₁
  Is-isomorphism a eq x y = resp a eq x ≡ y

  -- An alternative definition of Is-isomorphism, defined using
  -- univalence.

  Is-isomorphism′ : Assumptions →
                    ∀ a {B C} → B ≃ C → El a B → El a C → Set₁
  Is-isomorphism′ ass a eq x y = subst (El a) (≃⇒≡ univ₁ eq) x ≡ y
    where open Assumptions ass

  -- Every element is isomorphic to itself, transported along the
  -- isomorphism.

  isomorphic-to-itself :
    (ass : Assumptions) → let open Assumptions ass in
    ∀ a {B C} (eq : B ≃ C) x →
    Is-isomorphism a eq x (subst (El a) (≃⇒≡ univ₁ eq) x)
  isomorphic-to-itself ass a eq x =
    transport-theorem (El a) (resp a) (resp-id ass a) univ₁ eq x
    where open Assumptions ass

  -- Is-isomorphism and Is-isomorphism′ are isomorphic (assuming
  -- univalence).

  isomorphism-definitions-isomorphic :
    (ass : Assumptions) →
    ∀ a {B C} (eq : B ≃ C) {x y} →
    Is-isomorphism a eq x y ↔ Is-isomorphism′ ass a eq x y
  isomorphism-definitions-isomorphic ass a eq {x} {y} =
    Is-isomorphism      a eq x y  ↝⟨ ≡⇒↝ _ $ cong (λ z → z ≡ y) $ isomorphic-to-itself ass a eq x ⟩□
    Is-isomorphism′ ass a eq x y  □

------------------------------------------------------------------------
-- A universe-indexed family of classes of structures

module Class (Univ : Universe) where

  open Universe Univ

  -- Codes for structures.

  Code : Set₃
  Code =
    -- A code.
    Σ U λ a →

    -- A proposition.
    (C : Set₁) → El a C → Σ Set₁ λ P →
      -- The proposition should be propositional (assuming
      -- univalence).
      Assumptions → Is-proposition P

  -- Interpretation of the codes. The elements of "Instance c" are
  -- instances of the structure encoded by c.

  Instance : Code → Set₂
  Instance (a , P) =
    -- A carrier type.
    Σ Set₁ λ C →

    -- An element.
    Σ (El a C) λ x →

    -- The element should satisfy the proposition.
    proj₁ (P C x)

  -- The carrier type.

  Carrier : ∀ c → Instance c → Set₁
  Carrier _ X = proj₁ X

  -- The "element".

  element : ∀ c (X : Instance c) → El (proj₁ c) (Carrier c X)
  element _ X = proj₁ (proj₂ X)

  abstract

    -- One can prove that two instances of a structure are equal by
    -- proving that the carrier types and "elements" (suitably
    -- transported) are equal (assuming univalence).

    equality-pair-lemma :
      Assumptions →
      ∀ c {X Y : Instance c} →
      (X ≡ Y) ↔
      ∃ λ (eq : Carrier c X ≡ Carrier c Y) →
        subst (El (proj₁ c)) eq (element c X) ≡ element c Y
    equality-pair-lemma ass (a , P) {C , x , p} {D , y , q} =

      ((C , x , p) ≡ (D , y , q))                 ↔⟨ inverse $ ≃-≡ $ ↔⇒≃ Σ-assoc ⟩

      (((C , x) , p) ≡ ((D , y) , q))             ↝⟨ inverse $ ignore-propositional-component (proj₂ (P D y) ass) ⟩

      ((C , x) ≡ (D , y))                         ↝⟨ inverse Σ-≡,≡↔≡ ⟩□

      (∃ λ (eq : C ≡ D) → subst (El a) eq x ≡ y)  □

  -- Structure isomorphisms.

  Isomorphic : ∀ c → Instance c → Instance c → Set₁
  Isomorphic (a , _) (C , x , _) (D , y , _) =
    Σ (C ≃ D) λ eq → Is-isomorphism a eq x y

  -- The type of isomorphisms between two instances of a structure
  -- is isomorphic to the type of equalities between the same
  -- instances (assuming univalence).
  --
  -- In short, isomorphism is isomorphic to equality.

  isomorphism-is-equality :
    Assumptions →
    ∀ c X Y → Isomorphic c X Y ↔ (X ≡ Y)
  isomorphism-is-equality ass (a , P) (C , x , p) (D , y , q) =

    (∃ λ (eq : C ≃ D) → resp a eq x ≡ y)                    ↝⟨ ∃-cong (λ eq → isomorphism-definitions-isomorphic ass a eq) ⟩

    (∃ λ (eq : C ≃ D) → subst (El a) (≃⇒≡ univ₁ eq) x ≡ y)  ↝⟨ inverse $
                                                                 Σ-cong (≡≃≃ univ₁) (λ eq → ≡⇒↝ _ $ sym $
                                                                   cong (λ eq → subst (El a) eq x ≡ y)
                                                                        (_≃_.left-inverse-of (≡≃≃ univ₁) eq)) ⟩
    (∃ λ (eq : C ≡ D) → subst (El a) eq x ≡ y)              ↝⟨ inverse $ equality-pair-lemma ass c ⟩□

    (X ≡ Y)                                                 □

    where
    open Assumptions ass

    c : Code
    c = a , P

    X : Instance c
    X = C , x , p

    Y : Instance c
    Y = D , y , q

  abstract

    -- The type of (lifted) isomorphisms between two instances of a
    -- structure is equal to the type of equalities between the same
    -- instances (assuming univalence).
    --
    -- In short, isomorphism is equal to equality.

    isomorphic≡≡ :
      Assumptions →
      ∀ c {X Y} → ↑ (# 2) (Isomorphic c X Y) ≡ (X ≡ Y)
    isomorphic≡≡ ass c {X} {Y} =
      ≃⇒≡ univ₂ $ ↔⇒≃ (
        ↑ _ (Isomorphic c X Y)  ↝⟨ ↑↔ ⟩
        Isomorphic c X Y        ↝⟨ isomorphism-is-equality ass c X Y ⟩□
        (X ≡ Y)                 □)
      where open Assumptions ass

    -- The "first part" of the from component of
    -- isomorphism-is-equality is equal to a simple function.

    proj₁-from-isomorphism-is-equality :
      ∀ ass c X Y →
      proj₁ ∘ _↔_.from (isomorphism-is-equality ass c X Y) ≡
      elim (λ {X Y} _ → proj₁ X ≃ proj₁ Y) (λ _ → Eq.id)
    proj₁-from-isomorphism-is-equality ass _ _ _ = ext λ eq →

      ≡⇒≃ (proj₁ (Σ-≡,≡←≡ (proj₁ (Σ-≡,≡←≡
        (cong (λ { (x , (y , z)) → (x , y) , z }) eq)))))            ≡⟨ cong (≡⇒≃ ∘ proj₁ ∘ Σ-≡,≡←≡) $ proj₁-Σ-≡,≡←≡ _ ⟩

      ≡⇒≃ (proj₁ (Σ-≡,≡←≡ (cong proj₁
        (cong (λ { (x , (y , z)) → (x , y) , z }) eq))))             ≡⟨ cong (≡⇒≃ ∘ proj₁ ∘ Σ-≡,≡←≡) $
                                                                          cong-∘ proj₁ (λ { (x , (y , z)) → (x , y) , z }) _ ⟩
      ≡⇒≃ (proj₁ (Σ-≡,≡←≡ (cong (λ { (x , (y , z)) → x , y }) eq)))  ≡⟨ cong ≡⇒≃ $ proj₁-Σ-≡,≡←≡ _ ⟩

      ≡⇒≃ (cong proj₁ (cong (λ { (x , (y , z)) → x , y }) eq))       ≡⟨ cong ≡⇒≃ $ cong-∘ proj₁ (λ { (x , (y , z)) → x , y }) _ ⟩

      ≡⇒≃ (cong proj₁ eq)                                            ≡⟨ elim-cong _≃_ proj₁ _ ⟩∎

      elim (λ {X Y} _ → proj₁ X ≃ proj₁ Y) (λ _ → Eq.id) eq          ∎

      where open Assumptions ass

    -- In fact, the entire from component of isomorphism-is-equality
    -- is equal to a simple function.
    --
    -- The proof of this lemma is somewhat complicated. A much shorter
    -- proof can be constructed if El (proj₁ c) (proj₁ J) is a set
    -- (see
    -- Structure-identity-principle.from-isomorphism-is-equality′).

    from-isomorphism-is-equality :
      ∀ ass c X Y →
      _↔_.from (isomorphism-is-equality ass c X Y) ≡
      elim (λ {X Y} _ → Isomorphic c X Y)
           (λ { (_ , x , _) → Eq.id , resp-id ass (proj₁ c) x })
    from-isomorphism-is-equality ass (a , P) (C , x , p) _ =
      ext (elim¹
        (λ eq → Σ-map ≡⇒≃ f (Σ-≡,≡←≡ (proj₁ (Σ-≡,≡←≡
                  (cong (λ { (C , (x , p)) → (C , x) , p }) eq)))) ≡
                elim (λ {X Y} _ → Isomorphic (a , P) X Y)
                     (λ { (_ , x , _) → Eq.id , resp-id ass a x })
                     eq)

        (Σ-map ≡⇒≃ f (Σ-≡,≡←≡ (proj₁ (Σ-≡,≡←≡ {A = ∃ (El a)}
                        (cong (λ { (C , (x , p)) → (C , x) , p })
                              (refl (C , x , p))))))               ≡⟨ cong (Σ-map ≡⇒≃ f ∘ Σ-≡,≡←≡ ∘ proj₁ ∘ Σ-≡,≡←≡) $
                                                                        cong-refl {A = Instance (a , P)}
                                                                                  (λ { (C , (x , p)) → (C , x) , p }) ⟩
         Σ-map ≡⇒≃ f (Σ-≡,≡←≡ (proj₁ (Σ-≡,≡←≡ {A = ∃ (El a)}
                                        (refl ((C , x) , p)))))    ≡⟨ cong (Σ-map ≡⇒≃ f ∘ Σ-≡,≡←≡ ∘ proj₁) (Σ-≡,≡←≡-refl {A = ∃ (El a)}) ⟩

         Σ-map ≡⇒≃ f (Σ-≡,≡←≡ (refl {A = ∃ (El a)} (C , x)))       ≡⟨ cong (Σ-map ≡⇒≃ f) (Σ-≡,≡←≡-refl {B = El a}) ⟩

         (≡⇒≃ (refl C) , f (subst-refl (El a) x))                  ≡⟨ Σ-≡,≡→≡ ≡⇒≃-refl lemma₄ ⟩

         (Eq.id , resp-id ass a x)                                 ≡⟨ sym $ elim-refl (λ {X Y} _ → Isomorphic (a , P) X Y) _ ⟩∎

         elim (λ {X Y} _ → Isomorphic (a , P) X Y)
              (λ { (_ , x , _) → Eq.id , resp-id ass a x })
              (refl (C , x , p))                                   ∎))

      where
      open Assumptions ass

      f : ∀ {D} {y : El a D} {eq : C ≡ D} →
          subst (El a) eq x ≡ y →
          resp a (≡⇒≃ eq) x ≡ y
      f {y = y} {eq} eq′ =
        _↔_.from (≡⇒↝ _ $ cong (λ z → z ≡ y) $
                    transport-theorem (El a) (resp a) (resp-id ass a)
                                      univ₁ (≡⇒≃ eq) x)
           (_↔_.to (≡⇒↝ _ $ sym $ cong (λ eq → subst (El a) eq x ≡ y)
                      (_≃_.left-inverse-of (≡≃≃ univ₁) eq)) eq′)

      lemma₁ : ∀ {ℓ} {A B C : Set ℓ} {x} (eq₁ : B ≡ A) (eq₂ : C ≡ B) →
               _↔_.from (≡⇒↝ _ eq₂) (_↔_.to (≡⇒↝ _ (sym eq₁)) x) ≡
               _↔_.to (≡⇒↝ _ (sym (trans eq₂ eq₁))) x
      lemma₁ {x = x} eq₁ eq₂ =
        _↔_.from (≡⇒↝ _ eq₂) (_↔_.to (≡⇒↝ _ (sym eq₁)) x)      ≡⟨ sym $ cong (λ f → f (_↔_.to (≡⇒↝ _ (sym eq₁)) x)) $ ≡⇒↝-sym bijection ⟩
        _↔_.to (≡⇒↝ _ (sym eq₂)) (_↔_.to (≡⇒↝ _ (sym eq₁)) x)  ≡⟨ sym $ cong (λ f → f x) $ ≡⇒↝-trans bijection ⟩
        _↔_.to (≡⇒↝ _ (trans (sym eq₁) (sym eq₂))) x           ≡⟨ sym $ cong (λ eq → _↔_.to (≡⇒↝ _ eq) x) $ sym-trans _ _ ⟩∎
        _↔_.to (≡⇒↝ _ (sym (trans eq₂ eq₁))) x                 ∎

      lemma₂ : ∀ {a} {A : Set a} {x y z : A}
               (x≡y : x ≡ y) (y≡z : y ≡ z) →
               _↔_.to (≡⇒↝ _ (cong (λ x → x ≡ z) (sym x≡y))) y≡z ≡
               trans x≡y y≡z
      lemma₂ {y = y} {z} x≡y y≡z = elim₁
        (λ x≡y → _↔_.to (≡⇒↝ _ (cong (λ x → x ≡ z) (sym x≡y))) y≡z ≡
                 trans x≡y y≡z)
        (_↔_.to (≡⇒↝ _ (cong (λ x → x ≡ z) (sym (refl y)))) y≡z  ≡⟨ cong (λ eq → _↔_.to (≡⇒↝ _ (cong (λ x → x ≡ z) eq)) y≡z) sym-refl ⟩
         _↔_.to (≡⇒↝ _ (cong (λ x → x ≡ z) (refl y))) y≡z        ≡⟨ cong (λ eq → _↔_.to (≡⇒↝ _ eq) y≡z) $ cong-refl (λ x → x ≡ z) ⟩
         _↔_.to (≡⇒↝ _ (refl (y ≡ z))) y≡z                       ≡⟨ cong (λ f → _↔_.to f y≡z) ≡⇒↝-refl ⟩
         y≡z                                                     ≡⟨ sym $ trans-reflˡ _ ⟩∎
         trans (refl y) y≡z                                      ∎)
        x≡y

      lemma₃ :
        sym (trans (cong (λ z → z ≡ x) $
                      transport-theorem (El a) (resp a) (resp-id ass a)
                                        univ₁ (≡⇒≃ (refl C)) x)
               (cong (λ eq → subst (El a) eq x ≡ x)
                  (_≃_.left-inverse-of (≡≃≃ univ₁) (refl C)))) ≡
        cong (λ z → z ≡ x) (sym $
          trans (trans (cong (λ eq → resp a eq x) ≡⇒≃-refl)
                   (resp-id ass a x))
            (sym $ subst-refl (El a) x))
      lemma₃ =
        sym (trans (cong (λ z → z ≡ x) _)
               (cong (λ eq → subst (El a) eq x ≡ x) _))           ≡⟨ cong (λ eq → sym (trans (cong (λ z → z ≡ x)
                                                                                                (transport-theorem (El a) (resp a) (resp-id ass a)
                                                                                                                   univ₁ (≡⇒≃ (refl C)) x))
                                                                                         eq)) $ sym $
                                                                          cong-∘ (λ z → z ≡ x) (λ eq → subst (El a) eq x) _ ⟩
        sym (trans (cong (λ z → z ≡ x) _)
               (cong (λ z → z ≡ x)
                  (cong (λ eq → subst (El a) eq x) _)))           ≡⟨ cong sym $ sym $ cong-trans (λ z → z ≡ x) _ _ ⟩

        sym (cong (λ z → z ≡ x)
          (trans _ (cong (λ eq → subst (El a) eq x) _)))          ≡⟨ sym $ cong-sym (λ z → z ≡ x) _ ⟩

        cong (λ z → z ≡ x) (sym $
          trans (transport-theorem (El a) (resp a)
                   (resp-id ass a) univ₁ (≡⇒≃ (refl C)) x)
            (cong (λ eq → subst (El a) eq x) _))                  ≡⟨ cong (λ eq → cong (λ z → z ≡ x) (sym $
                                                                                    trans eq (cong (λ eq → subst (El a) eq x)
                                                                                                (_≃_.left-inverse-of (≡≃≃ univ₁) (refl C)))))
                                                                          (transport-theorem-≡⇒≃-refl (El a) (resp a) (resp-id ass a) univ₁ _) ⟩
        cong (λ z → z ≡ x) (sym $
          trans (trans (trans (trans (cong (λ eq → resp a eq x)
                                        ≡⇒≃-refl)
                                 (resp-id ass a x))
                          (sym $ subst-refl (El a) x))
                   (sym $ cong (λ eq → subst (El a) eq x)
                            (_≃_.left-inverse-of
                               (≡≃≃ univ₁) (refl C))))
            (cong (λ eq → subst (El a) eq x)
                  (_≃_.left-inverse-of (≡≃≃ univ₁) (refl C))))    ≡⟨ cong (cong (λ z → z ≡ x) ∘ sym) $
                                                                          trans-[trans-sym]- _ _ ⟩∎
        cong (λ z → z ≡ x) (sym $
           trans (trans (cong (λ eq → resp a eq x) ≡⇒≃-refl)
                    (resp-id ass a x))
             (sym $ subst-refl (El a) x))                         ∎

      lemma₄ : subst (λ eq → Is-isomorphism a eq x x) ≡⇒≃-refl
                     (f (subst-refl (El a) x)) ≡
               resp-id ass a x
      lemma₄ =
        subst (λ eq → Is-isomorphism a eq x x) ≡⇒≃-refl
          (f (subst-refl (El a) x))                                      ≡⟨ cong (subst (λ eq → Is-isomorphism a eq x x) ≡⇒≃-refl) $ lemma₁ _ _ ⟩

        subst (λ eq → Is-isomorphism a eq x x) ≡⇒≃-refl
          (_↔_.to (≡⇒↝ _ (sym (trans (cong (λ z → z ≡ x) $
                                        transport-theorem (El a)
                                          (resp a) (resp-id ass a)
                                          univ₁ (≡⇒≃ (refl C)) x)
                                 (cong (λ eq → subst (El a) eq x ≡ x)
                                    (_≃_.left-inverse-of
                                       (≡≃≃ univ₁) (refl C))))))
                  (subst-refl (El a) x))                                 ≡⟨ cong (λ eq → subst (λ eq → Is-isomorphism a eq x x) ≡⇒≃-refl
                                                                                           (_↔_.to (≡⇒↝ _ eq) (subst-refl (El a) x)))
                                                                                 lemma₃ ⟩
        subst (λ eq → Is-isomorphism a eq x x) ≡⇒≃-refl
          (_↔_.to (≡⇒↝ _
                     (cong (λ z → z ≡ x) $ sym
                        (trans (trans (cong (λ eq → resp a eq x)
                                         ≡⇒≃-refl)
                                  (resp-id ass a x))
                           (sym $ subst-refl (El a) x))))
                  (subst-refl (El a) x))                                 ≡⟨ cong (subst (λ eq → Is-isomorphism a eq x x) ≡⇒≃-refl) $ lemma₂ _ _ ⟩

        subst (λ eq → Is-isomorphism a eq x x) ≡⇒≃-refl
          (trans (trans (trans (cong (λ eq → resp a eq x) ≡⇒≃-refl)
                           (resp-id ass a x))
                    (sym $ subst-refl (El a) x))
             (subst-refl (El a) x))                                      ≡⟨ cong (λ eq → subst (λ eq → Is-isomorphism a eq x x) ≡⇒≃-refl eq)
                                                                                 (trans-[trans-sym]- _ _) ⟩
        subst (λ eq → resp a eq x ≡ x) ≡⇒≃-refl
          (trans (cong (λ eq → resp a eq x) ≡⇒≃-refl)
             (resp-id ass a x))                                          ≡⟨ subst-∘ (λ z → z ≡ x) (λ eq → resp a eq x) _ ⟩

        subst (λ z → z ≡ x)
          (cong (λ eq → resp a eq x) ≡⇒≃-refl)
          (trans (cong (λ eq → resp a eq x) ≡⇒≃-refl)
             (resp-id ass a x))                                          ≡⟨ cong (λ eq → subst (λ z → z ≡ x) eq
                                                                                           (trans (cong (λ eq → resp a eq x) ≡⇒≃-refl)
                                                                                              (resp-id ass a x))) $
                                                                                 sym $ sym-sym _ ⟩
        subst (λ z → z ≡ x)
          (sym $ sym $ cong (λ eq → resp a eq x) ≡⇒≃-refl)
          (trans (cong (λ eq → resp a eq x) ≡⇒≃-refl)
             (resp-id ass a x))                                          ≡⟨ subst-trans (sym $ cong (λ eq → resp a eq x) ≡⇒≃-refl) ⟩

        trans (sym $ cong (λ eq → resp a eq x) ≡⇒≃-refl)
          (trans (cong (λ eq → resp a eq x) ≡⇒≃-refl)
             (resp-id ass a x))                                          ≡⟨ sym $ trans-assoc _ _ _ ⟩

        trans (trans (sym $ cong (λ eq → resp a eq x) ≡⇒≃-refl)
                     (cong (λ eq → resp a eq x) ≡⇒≃-refl))
          (resp-id ass a x)                                              ≡⟨ cong (λ eq → trans eq _) $ trans-symˡ _ ⟩

        trans (refl (resp a Eq.id x)) (resp-id ass a x)                  ≡⟨ trans-reflˡ _ ⟩∎

        resp-id ass a x                                                  ∎

------------------------------------------------------------------------
-- A universe of non-recursive, simple types

-- Codes for types.

infixr 20 _⊗_
infixr 15 _⊕_
infixr 10 _⇾_

data U : Set₂ where
  id set      : U
  k           : Set₁ → U
  _⇾_ _⊗_ _⊕_ : U → U → U

-- Interpretation of types.

El : U → Set₁ → Set₁
El id      C = C
El set     C = Set
El (k A)   C = A
El (a ⇾ b) C = El a C → El b C
El (a ⊗ b) C = El a C × El b C
El (a ⊕ b) C = El a C ⊎ El b C

-- El a preserves logical equivalences.

cast : ∀ a {B C} → B ⇔ C → El a B ⇔ El a C
cast id      eq = eq
cast set     eq = Logical-equivalence.id
cast (k A)   eq = Logical-equivalence.id
cast (a ⇾ b) eq = →-cong-⇔ (cast a eq) (cast b eq)
cast (a ⊗ b) eq = cast a eq ×-cong cast b eq
cast (a ⊕ b) eq = cast a eq ⊎-cong cast b eq

-- El a respects equivalences.

resp : ∀ a {B C} → B ≃ C → El a B → El a C
resp a eq = _⇔_.to (cast a (_≃_.logical-equivalence eq))

resp⁻¹ : ∀ a {B C} → B ≃ C → El a C → El a B
resp⁻¹ a eq = _⇔_.from (cast a (_≃_.logical-equivalence eq))

abstract

  -- The cast function respects identities (assuming extensionality).

  cast-id : Extensionality (# 1) (# 1) →
            ∀ a {B} → cast a (Logical-equivalence.id {A = B}) ≡
                      Logical-equivalence.id
  cast-id ext id      = refl _
  cast-id ext set     = refl _
  cast-id ext (k A)   = refl _
  cast-id ext (a ⇾ b) = cong₂ →-cong-⇔ (cast-id ext a) (cast-id ext b)
  cast-id ext (a ⊗ b) = cong₂ _×-cong_ (cast-id ext a) (cast-id ext b)
  cast-id ext (a ⊕ b) =
    cast a Logical-equivalence.id ⊎-cong cast b Logical-equivalence.id  ≡⟨ cong₂ _⊎-cong_ (cast-id ext a) (cast-id ext b) ⟩
    Logical-equivalence.id ⊎-cong Logical-equivalence.id                ≡⟨ cong₂ (λ f g → record { to = f; from = g })
                                                                                 (ext [ refl ∘ inj₁ , refl ∘ inj₂ ])
                                                                                 (ext [ refl ∘ inj₁ , refl ∘ inj₂ ]) ⟩∎
    Logical-equivalence.id                                              ∎

  resp-id : Extensionality (# 1) (# 1) →
            ∀ a {B} x → resp a (Eq.id {A = B}) x ≡ x
  resp-id ext a x = cong (λ eq → _⇔_.to eq x) $ cast-id ext a

-- The universe above is a "universe with some extra stuff".

simple : Universe
simple = record
  { U       = U
  ; El      = El
  ; resp    = resp
  ; resp-id = resp-id ∘ Assumptions.ext₁
  }

-- Let us use this universe below.

open Universe simple using (Is-isomorphism)
open Class simple

-- An alternative definition of "being an isomorphism".
--
-- This definition is in bijective correspondence with Is-isomorphism
-- (see below).

Is-isomorphism′ : ∀ a {B C} → B ≃ C → El a B → El a C → Set₁
Is-isomorphism′ id      eq = λ x y → _≃_.to eq x ≡ y
Is-isomorphism′ set     eq = λ X Y → ↑ _ (X ≃ Y)
Is-isomorphism′ (k A)   eq = λ x y → x ≡ y
Is-isomorphism′ (a ⇾ b) eq = Is-isomorphism′ a eq →-rel
                             Is-isomorphism′ b eq
Is-isomorphism′ (a ⊗ b) eq = Is-isomorphism′ a eq ×-rel
                             Is-isomorphism′ b eq
Is-isomorphism′ (a ⊕ b) eq = Is-isomorphism′ a eq ⊎-rel
                             Is-isomorphism′ b eq

-- An alternative definition of Isomorphic, using Is-isomorphism′
-- instead of Is-isomorphism.

Isomorphic′ : ∀ c → Instance c → Instance c → Set₁
Isomorphic′ (a , _) (C , x , _) (D , y , _) =
  Σ (C ≃ D) λ eq → Is-isomorphism′ a eq x y

-- El a preserves equivalences (assuming extensionality).
--
-- Note that _≃_.logical-equivalence (cast≃ ext a eq) is
-- (definitionally) equal to cast a (_≃_.logical-equivalence eq); this
-- property is used below.

cast≃ : Extensionality (# 1) (# 1) →
        ∀ a {B C} → B ≃ C → El a B ≃ El a C
cast≃ ext a {B} {C} B≃C = ↔⇒≃ record
  { surjection = record
    { logical-equivalence = cast a B⇔C
    ; right-inverse-of    = to∘from
    }
  ; left-inverse-of = from∘to
  }
  where
  B⇔C = _≃_.logical-equivalence B≃C

  cst : ∀ a → El a B ≃ El a C
  cst id      = B≃C
  cst set     = Eq.id
  cst (k A)   = Eq.id
  cst (a ⇾ b) = →-cong ext (cst a) (cst b)
  cst (a ⊗ b) = cst a ×-cong cst b
  cst (a ⊕ b) = cst a ⊎-cong cst b

  abstract

    -- The projection _≃_.logical-equivalence is homomorphic with
    -- respect to cast a/cst a.

    casts-related : ∀ a →
                    cast a (_≃_.logical-equivalence B≃C) ≡
                    _≃_.logical-equivalence (cst a)
    casts-related id      = refl _
    casts-related set     = refl _
    casts-related (k A)   = refl _
    casts-related (a ⇾ b) = cong₂ →-cong-⇔ (casts-related a)
                                           (casts-related b)
    casts-related (a ⊗ b) = cong₂ _×-cong_ (casts-related a)
                                           (casts-related b)
    casts-related (a ⊕ b) = cong₂ _⊎-cong_ (casts-related a)
                                           (casts-related b)

    to∘from : ∀ x → _⇔_.to (cast a B⇔C) (_⇔_.from (cast a B⇔C) x) ≡ x
    to∘from x =
      _⇔_.to (cast a B⇔C) (_⇔_.from (cast a B⇔C) x)  ≡⟨ cong₂ (λ f g → f (g x)) (cong _⇔_.to $ casts-related a)
                                                                                (cong _⇔_.from $ casts-related a) ⟩
      _≃_.to (cst a) (_≃_.from (cst a) x)            ≡⟨ _≃_.right-inverse-of (cst a) x ⟩∎
      x                                              ∎

    from∘to : ∀ x → _⇔_.from (cast a B⇔C) (_⇔_.to (cast a B⇔C) x) ≡ x
    from∘to x =
      _⇔_.from (cast a B⇔C) (_⇔_.to (cast a B⇔C) x)  ≡⟨ cong₂ (λ f g → f (g x)) (cong _⇔_.from $ casts-related a)
                                                                                (cong _⇔_.to $ casts-related a) ⟩
      _≃_.from (cst a) (_≃_.to (cst a) x)            ≡⟨ _≃_.left-inverse-of (cst a) x ⟩∎
      x                                              ∎

private

  logical-equivalence-cast≃ :
    (ext : Extensionality (# 1) (# 1)) →
    ∀ a {B C} (eq : B ≃ C) →
    _≃_.logical-equivalence (cast≃ ext a eq) ≡
    cast a (_≃_.logical-equivalence eq)
  logical-equivalence-cast≃ _ _ _ = refl _

-- Alternative, shorter definition of cast≃, based on univalence.
--
-- This proof does not (at the time of writing) have the property that
-- _≃_.logical-equivalence (cast≃′ ass a eq) is definitionally equal
-- to cast a (_≃_.logical-equivalence eq).

cast≃′ : Assumptions → ∀ a {B C} → B ≃ C → El a B ≃ El a C
cast≃′ ass a eq =
  ⟨ resp a eq
  , resp-is-equivalence (El a) (resp a) (resp-id ext₁ a) univ₁ eq
  ⟩
  where open Assumptions ass

abstract

  -- The two definitions of "being an isomorphism" are "isomorphic"
  -- (in bijective correspondence), assuming univalence.

  is-isomorphism-isomorphic :
    Assumptions →
    ∀ a {B C x y} (eq : B ≃ C) →
    Is-isomorphism a eq x y ↔ Is-isomorphism′ a eq x y

  is-isomorphism-isomorphic ass id {x = x} {y} eq =

    (_≃_.to eq x ≡ y)  □

  is-isomorphism-isomorphic ass set {x = X} {Y} eq =

    (X ≡ Y)      ↔⟨ ≡≃≃ univ ⟩

    (X ≃ Y)      ↝⟨ inverse ↑↔ ⟩□

    ↑ _ (X ≃ Y)  □

    where open Assumptions ass

  is-isomorphism-isomorphic ass (k A) {x = x} {y} eq =

    (x ≡ y) □

  is-isomorphism-isomorphic ass (a ⇾ b) {x = f} {g} eq =

    (resp b eq ∘ f ∘ resp⁻¹ a eq ≡ g)                  ↝⟨ ∘from≡↔≡∘to ext₁ (cast≃ ext₁ a eq) ⟩

    (resp b eq ∘ f ≡ g ∘ resp a eq)                    ↔⟨ inverse $ extensionality-isomorphism ext₁ ⟩

    (∀ x → resp b eq (f x) ≡ g (resp a eq x))          ↔⟨ ∀-preserves ext₁ (λ x → ↔⇒≃ $
                                                            ∀-intro ext₁ (λ y _ → resp b eq (f x) ≡ g y)) ⟩
    (∀ x y → resp a eq x ≡ y → resp b eq (f x) ≡ g y)  ↔⟨ ∀-preserves ext₁ (λ _ → ∀-preserves ext₁ λ _ → ↔⇒≃ $
                                                            →-cong ext₁ (is-isomorphism-isomorphic ass a eq)
                                                                        (is-isomorphism-isomorphic ass b eq)) ⟩□
    (∀ x y → Is-isomorphism′ a eq x y →
             Is-isomorphism′ b eq (f x) (g y))         □

    where open Assumptions ass

  is-isomorphism-isomorphic ass (a ⊗ b) {x = x , u} {y , v} eq =

    ((resp a eq x , resp b eq u) ≡ (y , v))              ↝⟨ inverse ≡×≡↔≡ ⟩

    (resp a eq x ≡ y × resp b eq u ≡ v)                  ↝⟨ is-isomorphism-isomorphic ass a eq ×-cong
                                                            is-isomorphism-isomorphic ass b eq ⟩□
    Is-isomorphism′ a eq x y × Is-isomorphism′ b eq u v  □

    where open Assumptions ass

  is-isomorphism-isomorphic ass (a ⊕ b) {x = inj₁ x} {inj₁ y} eq =

    (inj₁ (resp a eq x) ≡ inj₁ y)  ↝⟨ inverse ≡↔inj₁≡inj₁ ⟩

    (resp a eq x ≡ y)              ↝⟨ is-isomorphism-isomorphic ass a eq ⟩□

    Is-isomorphism′ a eq x y       □

    where open Assumptions ass

  is-isomorphism-isomorphic ass (a ⊕ b) {x = inj₂ x} {inj₂ y} eq =

    (inj₂ (resp b eq x) ≡ inj₂ y)  ↝⟨ inverse ≡↔inj₂≡inj₂ ⟩

    (resp b eq x ≡ y)              ↝⟨ is-isomorphism-isomorphic ass b eq ⟩□

    Is-isomorphism′ b eq x y       □

    where open Assumptions ass

  is-isomorphism-isomorphic ass (a ⊕ b) {x = inj₁ x} {inj₂ y} eq =

    (inj₁ _ ≡ inj₂ _)  ↝⟨ inverse $ ⊥↔uninhabited ⊎.inj₁≢inj₂ ⟩□

    ⊥                  □

  is-isomorphism-isomorphic ass (a ⊕ b) {x = inj₂ x} {inj₁ y} eq =

    (inj₂ _ ≡ inj₁ _)  ↝⟨ inverse $ ⊥↔uninhabited (⊎.inj₁≢inj₂ ∘ sym) ⟩□

    ⊥                  □

  -- The two definitions of isomorphism are "isomorphic" (in bijective
  -- correspondence), assuming univalence.

  isomorphic-isomorphic :
    Assumptions →
    ∀ c X Y →
    Isomorphic c X Y ↔ Isomorphic′ c X Y
  isomorphic-isomorphic ass (a , _) (C , x , _) (D , y , _) =
    Σ (C ≃ D) (λ eq → Is-isomorphism  a eq x y)  ↝⟨ ∃-cong (λ eq → is-isomorphism-isomorphic ass a eq) ⟩
    Σ (C ≃ D) (λ eq → Is-isomorphism′ a eq x y)  □

------------------------------------------------------------------------
-- An example: monoids

monoid : Code
monoid =
  -- Binary operation.
  (id ⇾ id ⇾ id) ⊗

  -- Identity.
  id ,

  λ { C (_∙_ , e) →

       -- The carrier type is a set.
      (Is-set C ×

       -- Left and right identity laws.
       (∀ x → (e ∙ x) ≡ x) ×
       (∀ x → (x ∙ e) ≡ x) ×

       -- Associativity.
       (∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z))) ,

       -- The laws are propositional (assuming extensionality).
      λ ass → let open Assumptions ass in
        [inhabited⇒+]⇒+ 0 λ { (C-set , _) →
          ×-closure 1  (H-level-propositional ext₁ 2)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        C-set _ _)
                       (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _))) }}

-- The interpretation of the code is reasonable.

Instance-monoid :

  Instance monoid
    ≡
  Σ Set₁ λ C →
  Σ ((C → C → C) × C) λ { (_∙_ , e) →
  Is-set C ×
  (∀ x → (e ∙ x) ≡ x) ×
  (∀ x → (x ∙ e) ≡ x) ×
  (∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z)) }

Instance-monoid = refl _

-- The notion of isomorphism that we get is also reasonable.

Isomorphic-monoid :
  ∀ {C₁ _∙₁_ e₁ laws₁ C₂ _∙₂_ e₂ laws₂} →

  Isomorphic monoid (C₁ , (_∙₁_ , e₁) , laws₁)
                    (C₂ , (_∙₂_ , e₂) , laws₂)
    ≡
  Σ (C₁ ≃ C₂) λ eq → let open _≃_ eq in
  ((λ x y → to (from x ∙₁ from y)) , to e₁) ≡ (_∙₂_ , e₂)

Isomorphic-monoid = refl _

-- Note that this definition of isomorphism is isomorphic to a more
-- standard one (assuming extensionality).

Isomorphism-monoid-isomorphic-to-standard :
  Extensionality (# 1) (# 1) →
  ∀ {C₁ _∙₁_ e₁ laws₁ C₂ _∙₂_ e₂ laws₂} →

  Isomorphic monoid (C₁ , (_∙₁_ , e₁) , laws₁)
                    (C₂ , (_∙₂_ , e₂) , laws₂)
    ↔
  Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
  (∀ x y → to (x ∙₁ y) ≡ (to x ∙₂ to y)) ×
  to e₁ ≡ e₂

Isomorphism-monoid-isomorphic-to-standard ext
  {C₁} {_∙₁_} {e₁} {laws₁} {C₂} {_∙₂_} {e₂} =

  (Σ (C₁ ≃ C₂) λ eq → let open _≃_ eq in
   ((λ x y → to (from x ∙₁ from y)) , to e₁) ≡ (_∙₂_ , e₂))  ↝⟨ inverse $ Σ-cong (↔↔≃ ext (proj₁ laws₁)) (λ _ → _ □) ⟩

  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   ((λ x y → to (from x ∙₁ from y)) , to e₁) ≡ (_∙₂_ , e₂))  ↝⟨ inverse $ ∃-cong (λ _ → ≡×≡↔≡) ⟩

  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   (λ x y → to (from x ∙₁ from y)) ≡ _∙₂_ ×
   to e₁ ≡ e₂)                                               ↔⟨ inverse $ ∃-cong (λ _ → extensionality-isomorphism ext ×-cong (_ □)) ⟩

  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   (∀ x → (λ y → to (from x ∙₁ from y)) ≡ _∙₂_ x) ×
   to e₁ ≡ e₂)                                               ↔⟨ inverse $ ∃-cong (λ _ →
                                                                  ∀-preserves ext (λ _ → extensionality-isomorphism ext)
                                                                    ×-cong
                                                                  (_ □)) ⟩
  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   (∀ x y → to (from x ∙₁ from y) ≡ (x ∙₂ y)) ×
   to e₁ ≡ e₂)                                               ↔⟨ inverse $ ∃-cong (λ eq →
                                                                  Π-preserves ext (↔⇒≃ eq) (λ x → Π-preserves ext (↔⇒≃ eq) (λ y →
                                                                      ≡⇒≃ $ sym $ cong₂ (λ u v → _↔_.to eq (u ∙₁ v) ≡
                                                                                                 (_↔_.to eq x ∙₂ _↔_.to eq y))
                                                                                        (_↔_.left-inverse-of eq x)
                                                                                        (_↔_.left-inverse-of eq y)))
                                                                    ×-cong
                                                                  (_ □)) ⟩□
  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   (∀ x y → to (x ∙₁ y) ≡ (to x ∙₂ to y)) ×
   to e₁ ≡ e₂)                                               □

------------------------------------------------------------------------
-- An example: posets

poset : Code
poset =
  -- The ordering relation.
  (id ⇾ id ⇾ set) ,

  λ C _≤_ →

     -- The carrier type is a set.
    (Is-set C ×

     -- The ordering relation is (pointwise) propositional.
     (∀ x y → Is-proposition (x ≤ y)) ×

     -- Reflexivity.
     (∀ x → x ≤ x) ×

     -- Transitivity.
     (∀ x y z → x ≤ y → y ≤ z → x ≤ z) ×

     -- Antisymmetry.
     (∀ x y → x ≤ y → y ≤ x → x ≡ y)) ,

    λ ass → let open Assumptions ass in
      [inhabited⇒+]⇒+ 0 λ { (C-set , ≤-prop , _) →
        ×-closure 1  (H-level-propositional ext₁ 2)
        (×-closure 1 (Π-closure ext₁                     1 λ _ →
                      Π-closure (lower-ext (# 0) _ ext₁) 1 λ _ →
                      H-level-propositional (lower-ext _ _ ext₁) 1)
        (×-closure 1 (Π-closure (lower-ext (# 0) _ ext₁) 1 λ _ →
                      ≤-prop _ _)
        (×-closure 1 (Π-closure ext₁                     1 λ _ →
                      Π-closure ext₁                     1 λ _ →
                      Π-closure (lower-ext (# 0) _ ext₁) 1 λ _ →
                      Π-closure (lower-ext _ _ ext₁)     1 λ _ →
                      Π-closure (lower-ext _ _ ext₁)     1 λ _ →
                      ≤-prop _ _)
                     (Π-closure ext₁                     1 λ _ →
                      Π-closure ext₁                     1 λ _ →
                      Π-closure ext                      1 λ _ →
                      Π-closure ext                      1 λ _ →
                      C-set _ _)))) }

-- The interpretation of the code is reasonable. (Except, perhaps,
-- that the carrier type lives in Set₁ but the codomain of the
-- ordering relation is Set. In the corresponding example in
-- Univalence-axiom.Isomorphism-is-equality.Simple.Variant the carrier
-- type lives in Set.)

Instance-poset :

  Instance poset
    ≡
  Σ Set₁ λ C →
  Σ (C → C → Set) λ _≤_ →
  Is-set C ×
  (∀ x y → Is-proposition (x ≤ y)) ×
  (∀ x → x ≤ x) ×
  (∀ x y z → x ≤ y → y ≤ z → x ≤ z) ×
  (∀ x y → x ≤ y → y ≤ x → x ≡ y)

Instance-poset = refl _

-- The notion of isomorphism that we get is also reasonable. It is the
-- usual notion of "order isomorphism", with two (main) differences:
--
-- * Equivalences are used instead of bijections. However,
--   equivalences and bijections coincide for sets (assuming
--   extensionality).
--
-- * We use equality, (λ a b → from a ≤₁ from b) ≡ _≤₂_, instead of
--   "iff", ∀ a b → (a ≤₁ b) ⇔ (to a ≤₂ to b). However, the ordering
--   relation is pointwise propositional, so these two expressions are
--   equal (assuming univalence).

Isomorphic-poset :
  ∀ {C₁ _≤₁_ laws₁ C₂ _≤₂_ laws₂} →

  Isomorphic poset (C₁ , _≤₁_ , laws₁) (C₂ , _≤₂_ , laws₂)
    ≡
  Σ (C₁ ≃ C₂) λ eq → let open _≃_ eq in
  (λ a b → from a ≤₁ from b) ≡ _≤₂_

Isomorphic-poset = refl _

-- We can prove that this notion of isomorphism is isomorphic to the
-- usual notion of order isomorphism (assuming univalence).

Isomorphism-poset-isomorphic-to-order-isomorphism :
  Assumptions →
  ∀ {C₁ _≤₁_ laws₁ C₂ _≤₂_ laws₂} →

  Isomorphic poset (C₁ , _≤₁_ , laws₁) (C₂ , _≤₂_ , laws₂)
    ↔
  Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
  ∀ x y → (x ≤₁ y) ⇔ (to x ≤₂ to y)

Isomorphism-poset-isomorphic-to-order-isomorphism ass
  {C₁} {_≤₁_} {laws₁} {C₂} {_≤₂_} {laws₂} =

  (Σ (C₁ ≃ C₂) λ eq → let open _≃_ eq in
   (λ a b → from a ≤₁ from b) ≡ _≤₂_)           ↝⟨ inverse $ Σ-cong (↔↔≃ ext₁ (proj₁ laws₁)) (λ _ → _ □) ⟩

  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   (λ a b → from a ≤₁ from b) ≡ _≤₂_)           ↔⟨ inverse $ ∃-cong (λ _ → extensionality-isomorphism ext₁) ⟩

  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   (∀ a → (λ b → from a ≤₁ from b) ≡ _≤₂_ a))   ↔⟨ inverse $ ∃-cong (λ _ → ∀-preserves ext₁ λ _ → extensionality-isomorphism ext₁) ⟩

  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   (∀ a b → (from a ≤₁ from b) ≡ (a ≤₂ b)))     ↔⟨ inverse $ ∃-cong (λ eq →
                                                     Π-preserves ext₁ (↔⇒≃ eq) λ a → Π-preserves ext₁ (↔⇒≃ eq) λ b →
                                                         ≡⇒≃ $ sym $ cong₂ (λ x y → (x ≤₁ y) ≡ (_↔_.to eq a ≤₂ _↔_.to eq b))
                                                                           (_↔_.left-inverse-of eq a)
                                                                           (_↔_.left-inverse-of eq b)) ⟩
  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   (∀ a b → (a ≤₁ b) ≡ (to a ≤₂ to b)))         ↔⟨ ∃-cong (λ _ → ∀-preserves ext₁ λ _ → ∀-preserves ext₁ λ _ → ≡≃≃ univ) ⟩

  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   (∀ a b → (a ≤₁ b) ≃ (to a ≤₂ to b)))         ↔⟨ inverse $ ∃-cong (λ _ → ∀-preserves ext₁ λ _ → ∀-preserves (lower-ext (# 0) _ ext₁) λ _ → ↔⇒≃ $
                                                     ⇔↔≃ (lower-ext _ _ ext₁) (proj₁ (proj₂ laws₁) _ _)
                                                                              (proj₁ (proj₂ laws₂) _ _)) ⟩□
  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   (∀ a b → (a ≤₁ b) ⇔ (to a ≤₂ to b)))         □

  where open Assumptions ass

-- The previous lemma implies that we can prove that the notion of
-- isomorphism that we get is /equal/ to the usual notion of order
-- isomorphism (assuming univalence).

Isomorphism-poset-equal-to-order-isomorphism :
  Assumptions →
  ∀ {C₁ _≤₁_ laws₁ C₂ _≤₂_ laws₂} →

  Isomorphic poset (C₁ , _≤₁_ , laws₁) (C₂ , _≤₂_ , laws₂)
    ≡
  Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
  ∀ x y → (x ≤₁ y) ⇔ (to x ≤₂ to y)
Isomorphism-poset-equal-to-order-isomorphism ass
  {laws₁ = laws₁} {laws₂ = laws₂} =
  ≃⇒≡ univ₁ $ ↔⇒≃ $
    Isomorphism-poset-isomorphic-to-order-isomorphism ass
      {laws₁ = laws₁} {laws₂ = laws₂}
  where open Assumptions ass

-- The notion of isomorphism that we get if we use Is-isomorphism′
-- instead of Is-isomorphism is also reasonable.

Isomorphic′-poset :
  ∀ {C₁ _≤₁_ laws₁ C₂ _≤₂_ laws₂} →

  Isomorphic′ poset (C₁ , _≤₁_ , laws₁) (C₂ , _≤₂_ , laws₂)
    ≡
  Σ (C₁ ≃ C₂) λ eq → let open _≃_ eq in
  ∀ a b → to a ≡ b → ∀ c d → to c ≡ d → ↑ _ ((a ≤₁ c) ≃ (b ≤₂ d))

Isomorphic′-poset = refl _

-- If we had defined isomorphism using Is-isomorphism′ instead of
-- Is-isomorphism, then we could have proved
-- Isomorphism-poset-isomorphic-to-order-isomorphism without assuming
-- univalence, but instead assuming extensionality.

Isomorphism′-poset-isomorphic-to-order-isomorphism :
  Extensionality (# 1) (# 1) →
  ∀ {C₁ _≤₁_ laws₁ C₂ _≤₂_ laws₂} →

  Isomorphic′ poset (C₁ , _≤₁_ , laws₁) (C₂ , _≤₂_ , laws₂)
    ↔
  Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
  ∀ x y → (x ≤₁ y) ⇔ (to x ≤₂ to y)

Isomorphism′-poset-isomorphic-to-order-isomorphism ext
  {C₁} {_≤₁_} {laws₁} {C₂} {_≤₂_} {laws₂} =

  (Σ (C₁ ≃ C₂) λ eq → let open _≃_ eq in
   ∀ a b → to a ≡ b → ∀ c d → to c ≡ d → ↑ _ ((a ≤₁ c) ≃ (b ≤₂ d)))  ↝⟨ inverse $ Σ-cong (↔↔≃ ext (proj₁ laws₁)) (λ _ → _ □) ⟩

  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   ∀ a b → to a ≡ b → ∀ c d → to c ≡ d → ↑ _ ((a ≤₁ c) ≃ (b ≤₂ d)))  ↔⟨ inverse $ ∃-cong (λ _ → ∀-preserves ext λ _ → ↔⇒≃ $
                                                                          ∀-intro ext λ _ _ → _) ⟩
  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   ∀ a c d → to c ≡ d → ↑ _ ((a ≤₁ c) ≃ (to a ≤₂ d)))                ↔⟨ inverse $ ∃-cong (λ _ → ∀-preserves ext λ _ → ∀-preserves ext λ _ → ↔⇒≃ $
                                                                          ∀-intro ext λ _ _ → _) ⟩
  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   ∀ a c → ↑ _ ((a ≤₁ c) ≃ (to a ≤₂ to c)))                          ↔⟨ ∃-cong (λ _ → ∀-preserves ext λ _ → ∀-preserves ext λ _ → ↔⇒≃
                                                                          ↑↔) ⟩
  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   ∀ a c → (a ≤₁ c) ≃ (to a ≤₂ to c))                                ↔⟨ inverse $ ∃-cong (λ _ →
                                                                          ∀-preserves ext λ _ → ∀-preserves (lower-ext (# 0) _ ext) λ _ → ↔⇒≃ $
                                                                            ⇔↔≃ (lower-ext _ _ ext) (proj₁ (proj₂ laws₁) _ _)
                                                                                                    (proj₁ (proj₂ laws₂) _ _)) ⟩□
  (Σ (C₁ ↔ C₂) λ eq → let open _↔_ eq in
   ∀ a c → (a ≤₁ c) ⇔ (to a ≤₂ to c))                                □

------------------------------------------------------------------------
-- An example: discrete fields

private

  -- Some lemmas used below.

  0* :
    {C : Set₁}
    (_+_ : C → C → C)
    (0# : C)
    (_*_ : C → C → C)
    (1# : C)
    (-_ : C → C) →
    (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) →
    (∀ x y → (x + y) ≡ (y + x)) →
    (∀ x y → (x * y) ≡ (y * x)) →
    (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) →
    (∀ x → (x + 0#) ≡ x) →
    (∀ x → (x * 1#) ≡ x) →
    (∀ x → (x + (- x)) ≡ 0#) →
    ∀ x → (0# * x) ≡ 0#
  0* _+_ 0# _*_ 1# -_ +-assoc +-comm *-comm *+ +0 *1 +- x =
    (0# * x)                  ≡⟨ sym $ +0 _ ⟩
    ((0# * x) + 0#)           ≡⟨ cong (_+_ _) $ sym $ +- _ ⟩
    ((0# * x) + (x + (- x)))  ≡⟨ +-assoc _ _ _ ⟩
    (((0# * x) + x) + (- x))  ≡⟨ cong (λ y → y + _) lemma ⟩
    (x + (- x))               ≡⟨ +- x ⟩∎
    0#                        ∎
    where
    lemma =
      ((0# * x) + x)         ≡⟨ cong (_+_ _) $ sym $ *1 _ ⟩
      ((0# * x) + (x * 1#))  ≡⟨ cong (λ y → y + (x * 1#)) $ *-comm _ _ ⟩
      ((x * 0#) + (x * 1#))  ≡⟨ sym $ *+ _ _ _ ⟩
      (x * (0# + 1#))        ≡⟨ cong (_*_ _) $ +-comm _ _ ⟩
      (x * (1# + 0#))        ≡⟨ cong (_*_ _) $ +0 _ ⟩
      (x * 1#)               ≡⟨ *1 _ ⟩∎
      x                      ∎

  dec-lemma₁ :
    {C : Set₁}
    (_+_ : C → C → C)
    (0# : C)
    (-_ : C → C) →
    (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) →
    (∀ x y → (x + y) ≡ (y + x)) →
    (∀ x → (x + 0#) ≡ x) →
    (∀ x → (x + (- x)) ≡ 0#) →
    (∀ x → Dec (x ≡ 0#)) →
    Decidable (_≡_ {A = C})
  dec-lemma₁ _+_ 0# -_ +-assoc +-comm +0 +- dec-0 x y =
    ⊎-map (λ x-y≡0 → x                  ≡⟨ sym $ +0 _ ⟩
                     (x + 0#)           ≡⟨ cong (_+_ _) $ sym $ +- _ ⟩
                     (x + (y + (- y)))  ≡⟨ cong (_+_ _) $ +-comm _ _ ⟩
                     (x + ((- y) + y))  ≡⟨ +-assoc _ _ _ ⟩
                     ((x + (- y)) + y)  ≡⟨ cong (λ x → x + _) x-y≡0 ⟩
                     (0# + y)           ≡⟨ +-comm _ _ ⟩
                     (y + 0#)           ≡⟨ +0 _ ⟩∎
                     y                  ∎)
          (λ x-y≢0 x≡y → x-y≢0 ((x + (- y))  ≡⟨ cong (_+_ _ ∘ -_) $ sym x≡y ⟩
                                (x + (- x))  ≡⟨ +- _ ⟩∎
                                0#           ∎))
          (dec-0 (x + (- y)))

  dec-lemma₂ :
    {C : Set₁}
    (_+_ : C → C → C)
    (0# : C)
    (_*_ : C → C → C)
    (1# : C)
    (-_ : C → C) →
    (_⁻¹ : C → ↑ (# 1) ⊤ ⊎ C) →
    (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) →
    (∀ x y → (x + y) ≡ (y + x)) →
    (∀ x y → (x * y) ≡ (y * x)) →
    (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) →
    (∀ x → (x + 0#) ≡ x) →
    (∀ x → (x * 1#) ≡ x) →
    (∀ x → (x + (- x)) ≡ 0#) →
    0# ≢ 1# →
    (∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#) →
    (∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#) →
    Decidable (_≡_ {A = C})
  dec-lemma₂ _+_ 0# _*_ 1# -_ _⁻¹ +-assoc +-comm *-comm
             *+ +0 *1 +- 0≢1 ⁻¹₁ ⁻¹₂ =
    dec-lemma₁ _+_ 0# -_ +-assoc +-comm +0 +- dec-0
    where
    dec-0 : ∀ z → Dec (z ≡ 0#)
    dec-0 z with z ⁻¹ | ⁻¹₁ z | ⁻¹₂ z
    ... | inj₁ _   | hyp | _   = inj₁ (hyp (refl _))
    ... | inj₂ z⁻¹ | _   | hyp = inj₂ (λ z≡0 →
      0≢1 (0#          ≡⟨ sym $ 0* _+_ 0# _*_ 1# -_ +-assoc +-comm *-comm *+ +0 *1 +- _ ⟩
           (0# * z⁻¹)  ≡⟨ cong (λ x → x * _) $ sym z≡0 ⟩
           (z * z⁻¹)   ≡⟨ hyp z⁻¹ (refl _) ⟩∎
           1#          ∎))

  dec-lemma₃ :
    {C : Set₁}
    (_+_ : C → C → C)
    (0# : C)
    (-_ : C → C) →
    (_*_ : C → C → C)
    (1# : C) →
    (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) →
    (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) →
    (∀ x y → (x + y) ≡ (y + x)) →
    (∀ x y → (x * y) ≡ (y * x)) →
    (∀ x → (x + 0#) ≡ x) →
    (∀ x → (x * 1#) ≡ x) →
    (∀ x → (x + (- x)) ≡ 0#) →
    (∀ x → (∃ λ y → (x * y) ≡ 1#) Xor (x ≡ 0#)) →
    Decidable (_≡_ {A = C})
  dec-lemma₃ _+_ 0# -_ _*_ 1# +-assoc *-assoc +-comm *-comm +0 *1 +-
             inv-xor =
    dec-lemma₁ _+_ 0# -_ +-assoc +-comm +0 +-
               (λ x → [ inj₂ ∘ proj₂ , inj₁ ∘ proj₂ ] (inv-xor x))

  *-injective :
    {C : Set₁}
    (_*_ : C → C → C)
    (1# : C) →
    (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) →
    (∀ x y → (x * y) ≡ (y * x)) →
    (∀ x → (x * 1#) ≡ x) →
    ∀ x → ∃ (λ y → (x * y) ≡ 1#) → Injective (_*_ x)
  *-injective _*_ 1# *-assoc *-comm *1 x (x⁻¹ , xx⁻¹≡1)
             {y₁} {y₂} xy₁≡xy₂ =
    y₁                ≡⟨ lemma y₁ ⟩
    (x⁻¹ * (x * y₁))  ≡⟨ cong (_*_ x⁻¹) xy₁≡xy₂ ⟩
    (x⁻¹ * (x * y₂))  ≡⟨ sym $ lemma y₂ ⟩∎
    y₂                ∎
    where
    lemma : ∀ y → y ≡ (x⁻¹ * (x * y))
    lemma y =
      y                ≡⟨ sym $ *1 _ ⟩
      (y * 1#)         ≡⟨ *-comm _ _ ⟩
      (1# * y)         ≡⟨ cong (λ x → x * y) $ sym xx⁻¹≡1 ⟩
      ((x * x⁻¹) * y)  ≡⟨ cong (λ x → x * y) $ *-comm _ _ ⟩
      ((x⁻¹ * x) * y)  ≡⟨ sym $ *-assoc _ _ _ ⟩∎
      (x⁻¹ * (x * y))  ∎

  inverse-propositional :
    {C : Set₁}
    (_*_ : C → C → C)
    (1# : C) →
    (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) →
    (∀ x y → (x * y) ≡ (y * x)) →
    (∀ x → (x * 1#) ≡ x) →
    Is-set C →
    ∀ x → Is-proposition (∃ λ y → (x * y) ≡ 1#)
  inverse-propositional _*_ 1# *-assoc *-comm *1 C-set x =
    [inhabited⇒+]⇒+ 0 λ { inv →
    injection⁻¹-propositional
      (record { to        = _*_ x
              ; injective = *-injective _*_ 1# *-assoc *-comm *1 x inv
              })
      C-set 1# }

  proposition-lemma₁ :
    Extensionality (# 1) (# 1) →
    {C : Set₁}
    (0# : C)
    (_*_ : C → C → C)
    (1# : C) →
    (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) →
    (∀ x y → (x * y) ≡ (y * x)) →
    (∀ x → (x * 1#) ≡ x) →
    Is-proposition (((x y : C) → x ≡ y ⊎ x ≢ y) ×
                    (∀ x → x ≢ 0# → ∃ λ y → (x * y) ≡ 1#))
  proposition-lemma₁ ext 0# _*_ 1# *-assoc *-comm *1 =
    [inhabited⇒+]⇒+ 0 λ { (dec , _) →
    let C-set = decidable⇒set dec in
    ×-closure 1 (Π-closure ext 1 λ _ →
                 Π-closure ext 1 λ _ →
                 Dec-closure-propositional (lower-ext (# 0) _ ext)
                                           (C-set _ _))
                (Π-closure ext 1 λ x →
                 Π-closure ext 1 λ _ →
                 inverse-propositional _*_ 1# *-assoc *-comm *1
                                       C-set x) }

  proposition-lemma₂ :
    Extensionality (# 1) (# 1) →
    {C : Set₁}
    (_+_ : C → C → C)
    (0# : C)
    (-_ : C → C) →
    (_*_ : C → C → C)
    (1# : C) →
    (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) →
    (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) →
    (∀ x y → (x + y) ≡ (y + x)) →
    (∀ x y → (x * y) ≡ (y * x)) →
    (∀ x → (x + 0#) ≡ x) →
    (∀ x → (x * 1#) ≡ x) →
    (∀ x → (x + (- x)) ≡ 0#) →
    Is-proposition (∀ x → (∃ λ y → (x * y) ≡ 1#) Xor (x ≡ 0#))
  proposition-lemma₂ ext _+_ 0# -_ _*_ 1# +-assoc *-assoc +-comm *-comm
                     +0 *1 +- =
    [inhabited⇒+]⇒+ 0 λ inv-xor →
    let C-set = decidable⇒set $
                  dec-lemma₃ _+_ 0# -_ _*_ 1# +-assoc *-assoc
                             +-comm *-comm +0 *1 +- inv-xor in
    Π-closure ext 1 λ x →
    Xor-closure-propositional (lower-ext (# 0) _ ext)
      (inverse-propositional _*_ 1# *-assoc *-comm *1 C-set x)
      (C-set _ _)

  proposition-lemma₃ :
    Extensionality (# 1) (# 1) →
    {C : Set₁}
    (_+_ : C → C → C)
    (0# : C)
    (_*_ : C → C → C)
    (1# : C) →
    (-_ : C → C) →
    (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) →
    (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) →
    (∀ x y → (x + y) ≡ (y + x)) →
    (∀ x y → (x * y) ≡ (y * x)) →
    (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) →
    (∀ x → (x + 0#) ≡ x) →
    (∀ x → (x * 1#) ≡ x) →
    (∀ x → (x + (- x)) ≡ 0#) →
    0# ≢ 1# →
    Is-proposition (Σ (C → ↑ _ ⊤ ⊎ C) λ _⁻¹ →
                      (∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#) ×
                      (∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#))
  proposition-lemma₃ ext {C} _+_ 0# _*_ 1# -_ +-assoc *-assoc
                     +-comm *-comm *+ +0 *1 +- 0≢1 =
    _⇔_.from propositional⇔irrelevant irr
    where
    irr : ∀ x y → x ≡ y
    irr (inv , inv₁ , inv₂) (inv′ , inv₁′ , inv₂′) =
      _↔_.to (ignore-propositional-component
                (×-closure 1 (Π-closure ext 1 λ _ →
                              Π-closure ext 1 λ _ →
                              C-set _ _)
                             (Π-closure ext 1 λ _ →
                              Π-closure ext 1 λ _ →
                              Π-closure ext 1 λ _ →
                              C-set _ _)))
             (ext inv≡inv′)
      where
      C-set : Is-set C
      C-set = decidable⇒set $
        dec-lemma₂ _+_ 0# _*_ 1# -_ inv +-assoc +-comm
                   *-comm *+ +0 *1 +- 0≢1 inv₁ inv₂

      01-lemma : ∀ x y → x ≡ 0# → (x * y) ≡ 1# → ⊥
      01-lemma x y x≡0 xy≡1 = 0≢1 (
        0#        ≡⟨ sym $ 0* _+_ 0# _*_ 1# -_ +-assoc +-comm *-comm *+ +0 *1 +- _ ⟩
        (0# * y)  ≡⟨ cong (λ x → x * _) $ sym x≡0 ⟩
        (x * y)   ≡⟨ xy≡1 ⟩∎
        1#        ∎)

      inv≡inv′ : ∀ x → inv x ≡ inv′ x
      inv≡inv′ x with inv  x | inv₁  x | inv₂  x
                    | inv′ x | inv₁′ x | inv₂′ x
      ... | inj₁ _   | _ | _   | inj₁ _    | _    | _ = refl _
      ... | inj₂ x⁻¹ | _ | hyp | inj₁ _    | hyp′ | _ = ⊥-elim $ 01-lemma x x⁻¹ (hyp′ (refl _)) (hyp x⁻¹ (refl _))
      ... | inj₁ _   | hyp | _ | inj₂ x⁻¹  | _ | hyp′ = ⊥-elim $ 01-lemma x x⁻¹ (hyp (refl _)) (hyp′ x⁻¹ (refl _))
      ... | inj₂ x⁻¹ | _ | hyp | inj₂ x⁻¹′ | _ | hyp′ =
        cong inj₂ $ *-injective _*_ 1# *-assoc *-comm *1 x
                                (x⁻¹ , hyp x⁻¹ (refl _))
          ((x * x⁻¹)   ≡⟨ hyp x⁻¹ (refl _) ⟩
           1#          ≡⟨ sym $ hyp′ x⁻¹′ (refl _) ⟩∎
           (x * x⁻¹′)  ∎)

-- Discrete fields.

discrete-field : Code
discrete-field =
  -- Addition.
  (id ⇾ id ⇾ id) ⊗

  -- Zero.
  id ⊗

  -- Multiplication.
  (id ⇾ id ⇾ id) ⊗

  -- One.
  id ⊗

  -- Minus.
  (id ⇾ id) ⊗

  -- Multiplicative inverse (a partial operation).
  (id ⇾ k (↑ _ ⊤) ⊕ id) ,

  λ { C (_+_ , 0# , _*_ , 1# , -_ , _⁻¹) →

      (-- Associativity.
       (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) ×
       (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) ×

       -- Commutativity.
       (∀ x y → (x + y) ≡ (y + x)) ×
       (∀ x y → (x * y) ≡ (y * x)) ×

       -- Distributivity.
       (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) ×

       -- Identity laws.
       (∀ x → (x + 0#) ≡ x) ×
       (∀ x → (x * 1#) ≡ x) ×

       -- Additive inverse law.
       (∀ x → (x + (- x)) ≡ 0#) ×

       -- Zero and one are distinct.
       0# ≢ 1# ×

       -- Multiplicative inverse laws.
       (∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#) ×
       (∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#)) ,

      λ ass → let open Assumptions ass in
        [inhabited⇒+]⇒+ 0 λ { (+-assoc , _ , +-comm , *-comm , *+ , +0 ,
                               *1 , +- , 0≢1 , ⁻¹₁ , ⁻¹₂) →
          let C-set : Is-set C
              C-set = decidable⇒set $
                        dec-lemma₂ _+_ 0# _*_ 1# -_ _⁻¹ +-assoc +-comm
                                   *-comm *+ +0 *1 +- 0≢1 ⁻¹₁ ⁻¹₂
          in
          ×-closure  1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure (lower-ext (# 0) (# 1) ext₁) 1 λ _ →
                        ⊥-propositional)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
                       (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)))))))))) }}

-- The interpretation of the code is reasonable.

Instance-discrete-field :

  Instance discrete-field
    ≡
  Σ Set₁ λ C →
  Σ ((C → C → C) × C × (C → C → C) × C × (C → C) × (C → ↑ _ ⊤ ⊎ C))
    λ { (_+_ , 0# , _*_ , 1# , -_ , _⁻¹) →
  (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) ×
  (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) ×
  (∀ x y → (x + y) ≡ (y + x)) ×
  (∀ x y → (x * y) ≡ (y * x)) ×
  (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) ×
  (∀ x → (x + 0#) ≡ x) ×
  (∀ x → (x * 1#) ≡ x) ×
  (∀ x → (x + (- x)) ≡ 0#) ×
  0# ≢ 1# ×
  (∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#) ×
  (∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#) }

Instance-discrete-field = refl _

-- The notion of isomorphism that we get is reasonable.

Isomorphic-discrete-field :
  ∀ {C₁ _+₁_ 0₁ _*₁_ 1₁ -₁_ _⁻¹₁ laws₁
     C₂ _+₂_ 0₂ _*₂_ 1₂ -₂_ _⁻¹₂ laws₂} →

  Isomorphic discrete-field
             (C₁ , (_+₁_ , 0₁ , _*₁_ , 1₁ , -₁_ , _⁻¹₁) , laws₁)
             (C₂ , (_+₂_ , 0₂ , _*₂_ , 1₂ , -₂_ , _⁻¹₂) , laws₂)
    ≡
  Σ (C₁ ≃ C₂) λ eq → let open _≃_ eq in
  ((λ x y → to (from x +₁ from y)) ,
   to 0₁ ,
   (λ x y → to (from x *₁ from y)) ,
   to 1₁ ,
   (λ x → to (-₁ from x)) ,
   (λ x → ⊎-map P.id to (from x ⁻¹₁))) ≡
  (_+₂_ , 0₂ , _*₂_ , 1₂ , -₂_ , _⁻¹₂)

Isomorphic-discrete-field = refl _

-- The definitions of discrete field introduced below do not have an
-- inverse operator in their signature, so the derived notion of
-- isomorphism is perhaps not obviously identical to the one above.
-- However, the two notions of isomorphism are isomorphic (assuming
-- extensionality).

Isomorphic-discrete-field-isomorphic-to-one-without-⁻¹ :
  Extensionality (# 1) (# 1) →
  ∀ {C₁ _+₁_ 0₁ _*₁_ 1₁ -₁_ _⁻¹₁ laws₁
     C₂ _+₂_ 0₂ _*₂_ 1₂ -₂_ _⁻¹₂ laws₂} →

  Isomorphic discrete-field
             (C₁ , (_+₁_ , 0₁ , _*₁_ , 1₁ , -₁_ , _⁻¹₁) , laws₁)
             (C₂ , (_+₂_ , 0₂ , _*₂_ , 1₂ , -₂_ , _⁻¹₂) , laws₂)
    ↔
  Σ (C₁ ≃ C₂) λ eq → let open _≃_ eq in
  ((λ x y → to (from x +₁ from y)) ,
   to 0₁ ,
   (λ x y → to (from x *₁ from y)) ,
   to 1₁ ,
   (λ x → to (-₁ from x))) ≡
  (_+₂_ , 0₂ , _*₂_ , 1₂ , -₂_)

Isomorphic-discrete-field-isomorphic-to-one-without-⁻¹ ext
  {C₁} {_+₁_} {0₁} {_*₁_} {1₁} { -₁_} {_⁻¹₁}
  {_ , _ , _ , _ , _ , _ , _ , _ , _ , ⁻¹₁₁ , ⁻¹₁₂}
  {C₂} {_+₂_} {0₂} {_*₂_} {1₂} { -₂_} {_⁻¹₂}
  {+₂-assoc , *₂-assoc , +₂-comm , *₂-comm , *₂+₂ , +₂0₂ , *₂1₂ , +₂-₂ ,
   0₂≢1₂ , ⁻¹₂₁ , ⁻¹₂₂} =

  ∃-cong λ eq → let open _≃_ eq in

  (((λ x y → to (from x +₁ from y)) ,
    to 0₁ ,
    (λ x y → to (from x *₁ from y)) ,
    to 1₁ ,
    (λ x → to (-₁ from x)) ,
    (λ x → ⊎-map P.id to (from x ⁻¹₁))) ≡
   (_+₂_ , 0₂ , _*₂_ , 1₂ , -₂_ , _⁻¹₂))                  ↝⟨ inverse (≡×≡↔≡ ⊚ ((_ □) ×-cong
                                                                      ≡×≡↔≡ ⊚ ((_ □) ×-cong
                                                                      ≡×≡↔≡ ⊚ ((_ □) ×-cong
                                                                      ≡×≡↔≡ ⊚ ((_ □) ×-cong
                                                                      ≡×≡↔≡))))) ⟩
  ((λ x y → to (from x +₁ from y)) ≡ _+₂_ ×
   to 0₁ ≡ 0₂ ×
   (λ x y → to (from x *₁ from y)) ≡ _*₂_ ×
   to 1₁ ≡ 1₂ ×
   (λ x → to (-₁ from x)) ≡ -₂_ ×
   (λ x → ⊎-map P.id to (from x ⁻¹₁)) ≡ _⁻¹₂)             ↝⟨ (∃-cong λ _ →
                                                              ∃-cong λ 0-homo →
                                                              ∃-cong λ *-homo →
                                                              ∃-cong λ 1-homo →
                                                              ∃-cong λ _ →
                                                              inverse $ _⇔_.to contractible⇔⊤↔ $ propositional⇒inhabited⇒contractible
                                                                (⁻¹-set _ _)
                                                                (⁻¹-homo eq 0-homo *-homo 1-homo)) ⟩
  ((λ x y → to (from x +₁ from y)) ≡ _+₂_ ×
   to 0₁ ≡ 0₂ ×
   (λ x y → to (from x *₁ from y)) ≡ _*₂_ ×
   to 1₁ ≡ 1₂ ×
   (λ x → to (-₁ from x)) ≡ -₂_ ×
   ⊤)                                                     ↝⟨ (_ □) ×-cong (_ □) ×-cong (_ □) ×-cong (_ □) ×-cong ×-right-identity ⟩

  ((λ x y → to (from x +₁ from y)) ≡ _+₂_ ×
   to 0₁ ≡ 0₂ ×
   (λ x y → to (from x *₁ from y)) ≡ _*₂_ ×
   to 1₁ ≡ 1₂ ×
   (λ x → to (-₁ from x)) ≡ -₂_)                          ↝⟨ ≡×≡↔≡ ⊚ ((_ □) ×-cong
                                                             ≡×≡↔≡ ⊚ ((_ □) ×-cong
                                                             ≡×≡↔≡ ⊚ ((_ □) ×-cong
                                                             ≡×≡↔≡))) ⟩
  (((λ x y → to (from x +₁ from y)) ,
    to 0₁ ,
    (λ x y → to (from x *₁ from y)) ,
    to 1₁ ,
    (λ x → to (-₁ from x))) ≡
   (_+₂_ , 0₂ , _*₂_ , 1₂ , -₂_))                         □

  where
  ⁻¹-set : Is-set (C₂ → ↑ _ ⊤ ⊎ C₂)
  ⁻¹-set =
    Π-closure ext 2 λ _ →
    ⊎-closure 0 (↑-closure 2 (mono (≤-step (≤-step ≤-refl))
                           ⊤-contractible))
                (decidable⇒set $
                   dec-lemma₂ _+₂_ 0₂ _*₂_ 1₂ -₂_ _⁻¹₂ +₂-assoc +₂-comm
                              *₂-comm *₂+₂ +₂0₂ *₂1₂ +₂-₂ 0₂≢1₂
                              ⁻¹₂₁ ⁻¹₂₂)

  ⁻¹-homo :
    (eq : C₁ ≃ C₂) → let open _≃_ eq in
    to 0₁ ≡ 0₂ →
    (λ x y → to (from x *₁ from y)) ≡ _*₂_ →
    to 1₁ ≡ 1₂ →
    (λ x → ⊎-map P.id to (from x ⁻¹₁)) ≡ _⁻¹₂
  ⁻¹-homo eq 0-homo *-homo 1-homo =
    cong proj₁ $
    _⇔_.to propositional⇔irrelevant
           (proposition-lemma₃ ext _+₂_ 0₂ _*₂_ 1₂ -₂_
                               +₂-assoc *₂-assoc +₂-comm *₂-comm
                               *₂+₂ +₂0₂ *₂1₂ +₂-₂ 0₂≢1₂)
           ( (λ x → ⊎-map P.id to (from x ⁻¹₁))
           , (λ x x⁻¹₁≡₁ →
                let lemma =
                      (from x ⁻¹₁)                                  ≡⟨ [_,_] {C = λ z → z ≡ ⊎-map P.id from (⊎-map P.id to z)}
                                                                             (λ _ → refl _)
                                                                             (λ _ → cong inj₂ $ sym $ left-inverse-of _)
                                                                             (from x ⁻¹₁) ⟩
                      ⊎-map P.id from (⊎-map P.id to (from x ⁻¹₁))  ≡⟨ cong (⊎-map P.id from) x⁻¹₁≡₁ ⟩∎
                      inj₁ (lift tt)                                ∎
                in
                x            ≡⟨ sym $ right-inverse-of x ⟩
                to (from x)  ≡⟨ cong to (⁻¹₁₁ (from x) lemma) ⟩
                to 0₁        ≡⟨ 0-homo ⟩∎
                0₂           ∎)
           , (λ x y x⁻¹₁≡y →
                let lemma =
                      (from x ⁻¹₁)                                  ≡⟨ [_,_] {C = λ z → z ≡ ⊎-map P.id from (⊎-map P.id to z)}
                                                                             (λ _ → refl _)
                                                                             (λ _ → cong inj₂ $ sym $ left-inverse-of _)
                                                                             (from x ⁻¹₁) ⟩
                      ⊎-map P.id from (⊎-map P.id to (from x ⁻¹₁))  ≡⟨ cong (⊎-map P.id from) x⁻¹₁≡y ⟩∎
                      inj₂ (from y)                                 ∎
                in
                (x *₂ y)               ≡⟨ sym $ cong (λ _*_ → x * y) *-homo ⟩
                to (from x *₁ from y)  ≡⟨ cong to $ ⁻¹₁₂ (from x) (from y) lemma ⟩
                to 1₁                  ≡⟨ 1-homo ⟩∎
                1₂                     ∎)
           )
           (_⁻¹₂ , ⁻¹₂₁ , ⁻¹₂₂)
    where open _≃_ eq

-- In "Varieties of Constructive Mathematics" Bridges and Richman
-- define a discrete field as a commutative ring with 1, decidable
-- equality, and satisfying the property that non-zero elements are
-- invertible. What follows is—assuming that I interpreted the
-- informal definition correctly—an encoding of this definition,
-- restricted so that the discrete fields are non-trivial, and using
-- equality as the equality relation, and denial inequality as the
-- inequality relation.

discrete-field-à-la-Bridges-and-Richman : Code
discrete-field-à-la-Bridges-and-Richman =
  -- Addition.
  (id ⇾ id ⇾ id) ⊗

  -- Zero.
  id ⊗

  -- Multiplication.
  (id ⇾ id ⇾ id) ⊗

  -- One.
  id ⊗

  -- Minus.
  (id ⇾ id) ,

  λ { C (_+_ , 0# , _*_ , 1# , -_) →

      (-- Associativity.
       (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) ×
       (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) ×

       -- Commutativity.
       (∀ x y → (x + y) ≡ (y + x)) ×
       (∀ x y → (x * y) ≡ (y * x)) ×

       -- Distributivity.
       (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) ×

       -- Identity laws.
       (∀ x → (x + 0#) ≡ x) ×
       (∀ x → (x * 1#) ≡ x) ×

       -- Additive inverse law.
       (∀ x → (x + (- x)) ≡ 0#) ×

       -- Zero and one are distinct.
       0# ≢ 1# ×

       -- Decidable equality.
       ((x y : C) → x ≡ y ⊎ x ≢ y) ×

       -- Non-zero elements are invertible.
       (∀ x → x ≢ 0# → ∃ λ y → (x * y) ≡ 1#)) ,

      λ ass → let open Assumptions ass in
        [inhabited⇒+]⇒+ 0 λ { (_ , *-assoc , _ , *-comm , _ , _ , *1 ,
                               _ , _ , dec , _) →
          let C-set : Is-set C
              C-set = decidable⇒set dec
          in
          ×-closure  1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure (lower-ext (# 0) (# 1) ext₁) 1 λ _ →
                        ⊥-propositional)
          (proposition-lemma₁ ext₁ 0# _*_ 1#
                              *-assoc *-comm *1))))))))) }}

-- The two discrete field definitions above are isomorphic (assuming
-- extensionality).

Instance-discrete-field-isomorphic-to-Bridges-and-Richman's :
  Extensionality (# 1) (# 1) →

  Instance discrete-field
    ↔
  Instance discrete-field-à-la-Bridges-and-Richman

Instance-discrete-field-isomorphic-to-Bridges-and-Richman's ext =
  ∃-cong λ C →

  (Σ ((C → C → C) × C × (C → C → C) × C × (C → C) × (C → ↑ _ ⊤ ⊎ C))
      λ { (_+_ , 0# , _*_ , 1# , -_ , _⁻¹) →
          (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) ×
          (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) ×
          (∀ x y → (x + y) ≡ (y + x)) ×
          (∀ x y → (x * y) ≡ (y * x)) ×
          (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) ×
          (∀ x → (x + 0#) ≡ x) ×
          (∀ x → (x * 1#) ≡ x) ×
          (∀ x → (x + (- x)) ≡ 0#) ×
          0# ≢ 1# ×
          (∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#) ×
          (∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#)})                  ↝⟨ lemma₁ _ _ _ _ _ _ _ ⟩

  (Σ ((C → C → C) × C × (C → C → C) × C × (C → C))
      λ { (_+_ , 0# , _*_ , 1# , -_) →
          Σ (C → ↑ _ ⊤ ⊎ C) λ _⁻¹ →
          (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) ×
          (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) ×
          (∀ x y → (x + y) ≡ (y + x)) ×
          (∀ x y → (x * y) ≡ (y * x)) ×
          (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) ×
          (∀ x → (x + 0#) ≡ x) ×
          (∀ x → (x * 1#) ≡ x) ×
          (∀ x → (x + (- x)) ≡ 0#) ×
          0# ≢ 1# ×
          (∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#) ×
          (∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#)})                  ↝⟨ ∃-cong (λ _ → lemma₂ _ _ _ _ _ _ _ _ _ _ _) ⟩

  (Σ (((C → C → C) × C × (C → C → C) × C × (C → C)))
     λ { (_+_ , 0# , _*_ , 1# , -_) →
         (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) ×
         (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) ×
         (∀ x y → (x + y) ≡ (y + x)) ×
         (∀ x y → (x * y) ≡ (y * x)) ×
         (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) ×
         (∀ x → (x + 0#) ≡ x) ×
         (∀ x → (x * 1#) ≡ x) ×
         (∀ x → (x + (- x)) ≡ 0#) ×
         0# ≢ 1# ×
         Σ (C → ↑ _ ⊤ ⊎ C) λ _⁻¹ →
         (∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#) ×
         (∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#) })                  ↝⟨ (∃-cong λ { (_+_ , 0# , _*_ , 1# , -_) →
                                                                          ∃-cong λ +-assoc →
                                                                          ∃-cong λ *-assoc →
                                                                          ∃-cong λ +-comm →
                                                                          ∃-cong λ *-comm →
                                                                          ∃-cong λ *+ →
                                                                          ∃-cong λ +0 →
                                                                          ∃-cong λ *1 →
                                                                          ∃-cong λ +- →
                                                                          ∃-cong λ 0≢1 →
                                                                          main-lemma C _+_ 0# _*_ 1# -_
                                                                                     +-assoc *-assoc +-comm *-comm *+ +0 *1 +- 0≢1 }) ⟩□
  (Σ ((C → C → C) × C × (C → C → C) × C × (C → C))
     λ { (_+_ , 0# , _*_ , 1# , -_) →
         (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) ×
         (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) ×
         (∀ x y → (x + y) ≡ (y + x)) ×
         (∀ x y → (x * y) ≡ (y * x)) ×
         (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) ×
         (∀ x → (x + 0#) ≡ x) ×
         (∀ x → (x * 1#) ≡ x) ×
         (∀ x → (x + (- x)) ≡ 0#) ×
         0# ≢ 1# ×
         ((x y : C) → x ≡ y ⊎ x ≢ y) ×
         (∀ x → x ≢ 0# → ∃ λ y → (x * y) ≡ 1#) })                     □

  where
  main-lemma :
    (C : Set₁)
    (_+_ : C → C → C)
    (0# : C)
    (_*_ : C → C → C)
    (1# : C)
    (-_ : C → C) →
    (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) →
    (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) →
    (∀ x y → (x + y) ≡ (y + x)) →
    (∀ x y → (x * y) ≡ (y * x)) →
    (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) →
    (∀ x → (x + 0#) ≡ x) →
    (∀ x → (x * 1#) ≡ x) →
    (∀ x → (x + (- x)) ≡ 0#) →
    0# ≢ 1# →

    (Σ (C → ↑ _ ⊤ ⊎ C) λ _⁻¹ →
     (∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#) ×
     (∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#))
      ↔
    (((x y : C) → x ≡ y ⊎ x ≢ y) ×
     (∀ x → x ≢ 0# → ∃ λ y → (x * y) ≡ 1#))

  main-lemma C _+_ 0# _*_ 1# -_
             +-assoc *-assoc +-comm *-comm *+ +0 *1 +- 0≢1 =
    _≃_.bijection $
    _↔_.to (⇔↔≃ ext (proposition-lemma₃ ext _+_ 0# _*_ 1# -_
                                        +-assoc *-assoc +-comm *-comm
                                        *+ +0 *1 +- 0≢1)
                    (proposition-lemma₁ ext 0# _*_ 1# *-assoc *-comm *1))
           (record { to = to; from = from })
    where
    To   = (((x y : C) → x ≡ y ⊎ x ≢ y) ×
            (∀ x → x ≢ 0# → ∃ λ y → (x * y) ≡ 1#))
    From = Σ (C → ↑ _ ⊤ ⊎ C) λ _⁻¹ →
           (∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#) ×
           (∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#)

    to : From → To
    to (_⁻¹ , ⁻¹₁ , ⁻¹₂) = (dec , inv)
      where
      dec : Decidable (_≡_ {A = C})
      dec = dec-lemma₂ _+_ 0# _*_ 1# -_ _⁻¹ +-assoc +-comm *-comm *+
                       +0 *1 +- 0≢1 ⁻¹₁ ⁻¹₂

      inv : ∀ x → x ≢ 0# → ∃ λ y → (x * y) ≡ 1#
      inv x x≢0 with x ⁻¹ | ⁻¹₁ x | ⁻¹₂ x
      ... | inj₁ _ | hyp | _   = ⊥-elim $ x≢0 (hyp (refl _))
      ... | inj₂ y | _   | hyp = y , hyp y (refl _)

    from : To → From
    from (dec , inv) = (_⁻¹ , ⁻¹₁ , ⁻¹₂)
      where
      _⁻¹ : C → ↑ _ ⊤ ⊎ C
      x ⁻¹ = ⊎-map (λ _ → _) (proj₁ ∘ inv x) (dec x 0#)

      ⁻¹₁ : ∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#
      ⁻¹₁ x x⁻¹≡₁ with dec x 0#
      ... | inj₁ x≡0 = x≡0
      ... | inj₂ x≢0 = ⊥-elim $ ⊎.inj₁≢inj₂ (sym x⁻¹≡₁)

      ⁻¹₂ : ∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#
      ⁻¹₂ x y x⁻¹≡y with dec x 0#
      ... | inj₁ x≡0 = ⊥-elim $ ⊎.inj₁≢inj₂ x⁻¹≡y
      ... | inj₂ x≢0 =
        (x * y)                  ≡⟨ cong (_*_ _) $ sym $ ⊎.cancel-inj₂ x⁻¹≡y ⟩
        (x * proj₁ (inv x x≢0))  ≡⟨ proj₂ (inv x x≢0) ⟩∎
        1#                       ∎

  lemma₁ : (A B C D E F : Set₁) (G : A × B × C × D × E × F → Set₁) →
           Σ (A × B × C × D × E × F) G ↔
           Σ (A × B × C × D × E) λ { (a , b , c , d , e) →
             Σ F λ f → G (a , b , c , d , e , f) }
  lemma₁ A B C D E F G =
    Σ (A × B × C × D × E × F) G                       ↝⟨ Σ-cong (×-assoc ⊚ ×-assoc ⊚ ×-assoc ⊚ ×-assoc) (λ _ → _ □) ⟩
    (Σ (((((A × B) × C) × D) × E) × F)
       λ { (((((a , b) , c) , d) , e) , f) →
           G (a , b , c , d , e , f) })               ↝⟨ inverse Σ-assoc ⟩
    (Σ ((((A × B) × C) × D) × E)
       λ { ((((a , b) , c) , d) , e) →
           Σ F λ f → G (a , b , c , d , e , f) })     ↝⟨ Σ-cong (inverse (×-assoc ⊚ ×-assoc ⊚ ×-assoc)) (λ _ → _ □) ⟩□
    (Σ (A × B × C × D × E) λ { (a , b , c , d , e) →
      Σ F λ f → G (a , b , c , d , e , f) })          □

  lemma₂ : (A B C D E F G H I J : Set₁) (K : A → Set₁) →
           (Σ A λ x → B × C × D × E × F × G × H × I × J × K x) ↔
           (B × C × D × E × F × G × H × I × J × Σ A K)
  lemma₂ A B C D E F G H I J K =
    (Σ A λ x → B × C × D × E × F × G × H × I × J × K x)                  ↝⟨ ∃-cong (λ _ → ×-assoc ⊚ ×-assoc ⊚ ×-assoc ⊚ ×-assoc ⊚
                                                                                          ×-assoc ⊚ ×-assoc ⊚ ×-assoc ⊚ ×-assoc) ⟩
    (Σ A λ x → ((((((((B × C) × D) × E) × F) × G) × H) × I) × J) × K x)  ↝⟨ ∃-comm ⟩
    (((((((((B × C) × D) × E) × F) × G) × H) × I) × J) × Σ A K)          ↝⟨ inverse (×-assoc ⊚ ×-assoc ⊚ ×-assoc ⊚ ×-assoc ⊚
                                                                                     ×-assoc ⊚ ×-assoc ⊚ ×-assoc ⊚ ×-assoc) ⟩□
    (B × C × D × E × F × G × H × I × J × Σ A K)                          □

-- nLab defines a discrete field as a commutative ring satisfying the
-- property that "an element is invertible xor it equals zero"
-- (http://ncatlab.org/nlab/show/field). This definition can also be
-- encoded in our framework (assuming that I interpreted the informal
-- definitions correctly).

discrete-field-à-la-nLab : Code
discrete-field-à-la-nLab =
  -- Addition.
  (id ⇾ id ⇾ id) ⊗

  -- Zero.
  id ⊗

  -- Multiplication.
  (id ⇾ id ⇾ id) ⊗

  -- One.
  id ⊗

  -- Minus.
  (id ⇾ id) ,

  λ { C (_+_ , 0# , _*_ , 1# , -_) →

      (-- Associativity.
       (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) ×
       (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) ×

       -- Commutativity.
       (∀ x y → (x + y) ≡ (y + x)) ×
       (∀ x y → (x * y) ≡ (y * x)) ×

       -- Distributivity.
       (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) ×

       -- Identity laws.
       (∀ x → (x + 0#) ≡ x) ×
       (∀ x → (x * 1#) ≡ x) ×

       -- Additive inverse law.
       (∀ x → (x + (- x)) ≡ 0#) ×

       -- An element is invertible xor it equals zero.
       (∀ x → (∃ λ y → (x * y) ≡ 1#) Xor (x ≡ 0#))) ,

      λ ass → let open Assumptions ass in
        [inhabited⇒+]⇒+ 0 λ { (+-assoc , *-assoc , +-comm , *-comm , _ ,
                               +0 , *1 , +- , inv-xor) →
          let C-set : Is-set C
              C-set = decidable⇒set $
                        dec-lemma₃ _+_ 0# -_ _*_ 1# +-assoc *-assoc
                                   +-comm *-comm +0 *1 +- inv-xor
          in
          ×-closure  1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        C-set _ _)
          (proposition-lemma₂ ext₁ _+_ 0# -_ _*_ 1#
                              +-assoc *-assoc +-comm *-comm
                              +0 *1 +-)))))))) }}

-- nLab's definition of discrete fields is isomorphic to the variant
-- of Bridges and Richman's definition given above (assuming
-- extensionality, and assuming that I interpreted the informal
-- definitions correctly).

nLab's-isomorphic-to-Bridges-and-Richman's :
  Extensionality (# 1) (# 1) →

  Instance discrete-field-à-la-nLab
    ↔
  Instance discrete-field-à-la-Bridges-and-Richman

nLab's-isomorphic-to-Bridges-and-Richman's ext =
  ∃-cong λ C →
  ∃-cong λ { (_+_ , 0# , _*_ , 1# , -_) →
  ∃-cong λ +-assoc →
  ∃-cong λ *-assoc →
  ∃-cong λ +-comm →
  ∃-cong λ *-comm →
  ∃-cong λ *+ →
  ∃-cong λ +0 →
  ∃-cong λ *1 →
  ∃-cong λ +- →
  main-lemma C _+_ 0# _*_ 1# -_
             +-assoc *-assoc +-comm *-comm *+ +0 *1 +- }
  where
  main-lemma :
    (C : Set₁)
    (_+_ : C → C → C)
    (0# : C)
    (_*_ : C → C → C)
    (1# : C)
    (-_ : C → C) →
    (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) →
    (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) →
    (∀ x y → (x + y) ≡ (y + x)) →
    (∀ x y → (x * y) ≡ (y * x)) →
    (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) →
    (∀ x → (x + 0#) ≡ x) →
    (∀ x → (x * 1#) ≡ x) →
    (∀ x → (x + (- x)) ≡ 0#) →

   (∀ x → (∃ λ y → (x * y) ≡ 1#) Xor (x ≡ 0#))
     ↔
   (0# ≢ 1# ×
    ((x y : C) → x ≡ y ⊎ x ≢ y) ×
    (∀ x → x ≢ 0# → ∃ λ y → (x * y) ≡ 1#))
  main-lemma C _+_ 0# _*_ 1# -_
             +-assoc *-assoc +-comm *-comm *+ +0 *1 +- =
    _≃_.bijection $
    _↔_.to (⇔↔≃ ext (proposition-lemma₂ ext _+_ 0# -_ _*_ 1#
                                        +-assoc *-assoc +-comm *-comm
                                        +0 *1 +-)
                    (×-closure 1
                       (¬-propositional (lower-ext (# 0) _ ext))
                       (proposition-lemma₁ ext 0# _*_ 1# *-assoc
                                           *-comm *1)))
           (record { to = to; from = from })
    where
    To   = 0# ≢ 1# ×
           ((x y : C) → x ≡ y ⊎ x ≢ y) ×
           (∀ x → x ≢ 0# → ∃ λ y → (x * y) ≡ 1#)
    From = ∀ x → (∃ λ y → (x * y) ≡ 1#) Xor (x ≡ 0#)

    to : From → To
    to inv-xor = (0≢1 , dec , inv)
      where
      0≢1 : 0# ≢ 1#
      0≢1 0≡1 =
        [ (λ { (_        , 1≢0) → 1≢0 (sym 0≡1) })
        , (λ { (∄y[1y≡1] , _)   → ∄y[1y≡1] (1# , *1 1#) })
        ] (inv-xor 1#)

      dec : Decidable (_≡_ {A = C})
      dec = dec-lemma₃ _+_ 0# -_ _*_ 1# +-assoc *-assoc +-comm *-comm
                       +0 *1 +- inv-xor

      inv : ∀ x → x ≢ 0# → ∃ λ y → (x * y) ≡ 1#
      inv x x≢0 =
        [ proj₁
        , (λ { (_ , x≡0) → ⊥-elim (x≢0 x≡0) })
        ] (inv-xor x)

    from : To → From
    from (0≢1 , dec , inv) x =
      [ (λ x≡0 → inj₂ ( (λ { (y , xy≡1) → 0≢1 (0#        ≡⟨ sym $ 0* _+_ 0# _*_ 1# -_ +-assoc +-comm *-comm *+ +0 *1 +- y ⟩
                                               (0# * y)  ≡⟨ cong (λ x → x * y) $ sym x≡0 ⟩
                                               (x * y)   ≡⟨ xy≡1 ⟩∎
                                               1#        ∎) })
                      , x≡0
                      ))
      , (λ x≢0 → inj₁ (inv x x≢0 , x≢0))
      ] (dec x 0#)

------------------------------------------------------------------------
-- An example: vector spaces over discrete fields

-- Vector spaces over a particular discrete field.

vector-space : Instance discrete-field → Code
vector-space (F , (_+F_ , _ , _*F_ , 1F , _ , _) , _) =
  -- Addition.
  (id ⇾ id ⇾ id) ⊗

  -- Scalar multiplication.
  (k F ⇾ id ⇾ id) ⊗

  -- Zero vector.
  id ⊗

  -- Additive inverse.
  (id ⇾ id) ,

  λ { V (_+_ , _*_ , 0V , -_) →

       -- The carrier type is a set.
      (Is-set V ×

       -- Associativity.
       (∀ u v w → (u + (v + w)) ≡ ((u + v) + w)) ×
       (∀ x y v → (x * (y * v)) ≡ ((x *F y) * v)) ×

       -- Commutativity.
       (∀ u v → (u + v) ≡ (v + u)) ×

       -- Distributivity.
       (∀ x u v → (x * (u + v)) ≡ ((x * u) + (x * v))) ×
       (∀ x y v → ((x +F y) * v) ≡ ((x * v) + (y * v))) ×

       -- Identity laws.
       (∀ v → (v + 0V) ≡ v) ×
       (∀ v → (1F * v) ≡ v) ×

       -- Inverse law.
       (∀ v → (v + (- v)) ≡ 0V)) ,

      λ ass → let open Assumptions ass in
        [inhabited⇒+]⇒+ 0 λ { (V-set , _) →
          ×-closure 1  (H-level-propositional ext₁ 2)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        V-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        V-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        V-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        V-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        Π-closure ext₁ 1 λ _ →
                        V-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        V-set _ _)
          (×-closure 1 (Π-closure ext₁ 1 λ _ →
                        V-set _ _)
                       (Π-closure ext₁ 1 λ _ →
                        V-set _ _)))))))) }}

-- The interpretation of the code is reasonable.

Instance-vector-space :
  ∀ {F _+F_ 0F _*F_ 1F -F_ _⁻¹F laws} →

  Instance (vector-space
              (F , (_+F_ , 0F , _*F_ , 1F , -F_ , _⁻¹F) , laws))
    ≡
  Σ Set₁ λ V →
  Σ ((V → V → V) × (F → V → V) × V × (V → V))
    λ { (_+_ , _*_ , 0V , -_) →
  Is-set V ×
  (∀ u v w → (u + (v + w)) ≡ ((u + v) + w)) ×
  (∀ x y v → (x * (y * v)) ≡ ((x *F y) * v)) ×
  (∀ u v → (u + v) ≡ (v + u)) ×
  (∀ x u v → (x * (u + v)) ≡ ((x * u) + (x * v))) ×
  (∀ x y v → ((x +F y) * v) ≡ ((x * v) + (y * v))) ×
  (∀ v → (v + 0V) ≡ v) ×
  (∀ v → (1F * v) ≡ v) ×
  (∀ v → (v + (- v)) ≡ 0V) }

Instance-vector-space = refl _

-- The notion of isomorphism that we get is also reasonable.

Isomorphic-vector-space :
  ∀ {F V₁ _+₁_ _*₁_ 0₁ -₁_ laws₁
       V₂ _+₂_ _*₂_ 0₂ -₂_ laws₂} →

  Isomorphic (vector-space F)
             (V₁ , (_+₁_ , _*₁_ , 0₁ , -₁_) , laws₁)
             (V₂ , (_+₂_ , _*₂_ , 0₂ , -₂_) , laws₂)
    ≡
  Σ (V₁ ≃ V₂) λ eq → let open _≃_ eq in
  ((λ u v → to (from u +₁ from v)) ,
   (λ x v → to (x *₁ from v)) ,
   to 0₁ ,
   (λ x → to (-₁ from x))) ≡
  (_+₂_ , _*₂_ , 0₂ , -₂_)

Isomorphic-vector-space = refl _

------------------------------------------------------------------------
-- An example: sets equipped with fixpoint operators

set-with-fixpoint-operator : Code
set-with-fixpoint-operator =
  (id ⇾ id) ⇾ id ,

  λ C fix →

     -- The carrier type is a set.
    (Is-set C ×

     -- The fixpoint operator property.
     (∀ f → f (fix f) ≡ fix f)) ,

    λ ass → let open Assumptions ass in
      [inhabited⇒+]⇒+ 0 λ { (C-set , _) →
        ×-closure 1 (H-level-propositional ext₁ 2)
                    (Π-closure ext₁ 1 λ _ →
                     C-set _ _) }

-- Some unfolding lemmas.

Instance-set-with-fixpoint-operator :

  Instance set-with-fixpoint-operator
    ≡
  Σ Set₁ λ C →
  Σ ((C → C) → C) λ fix →
  Is-set C ×
  (∀ f → f (fix f) ≡ fix f)

Instance-set-with-fixpoint-operator = refl _

Isomorphic-set-with-fixpoint-operator :
  ∀ {C₁ fix₁ laws₁ C₂ fix₂ laws₂} →

  Isomorphic set-with-fixpoint-operator
             (C₁ , fix₁ , laws₁) (C₂ , fix₂ , laws₂)
    ≡
  Σ (C₁ ≃ C₂) λ eq → let open _≃_ eq in
  (λ f → to (fix₁ (λ x → from (f (to x))))) ≡ fix₂

Isomorphic-set-with-fixpoint-operator = refl _

Isomorphic′-set-with-fixpoint-operator :
  ∀ {C₁ fix₁ laws₁ C₂ fix₂ laws₂} →

  Isomorphic′ set-with-fixpoint-operator
              (C₁ , fix₁ , laws₁) (C₂ , fix₂ , laws₂)
    ≡
  Σ (C₁ ≃ C₂) λ eq → let open _≃_ eq in
  ∀ f g →
  (∀ x y → to x ≡ y → to (f x) ≡ g y) →
  to (fix₁ f) ≡ fix₂ g

Isomorphic′-set-with-fixpoint-operator = refl _


==> anc/equality/src/Univalence-axiom/Isomorphism-is-equality/Simple/Variant.agda <==
------------------------------------------------------------------------
-- A class of algebraic structures, based on non-recursive simple
-- types, satisfies the property that isomorphic instances of a
-- structure are equal (assuming univalence)
------------------------------------------------------------------------

-- In fact, isomorphism and equality are basically the same thing, and
-- the main theorem can be instantiated with several different
-- "universes", not only the one based on simple types.

-- This module is similar to
-- Univalence-axiom.Isomorphism-is-equality.Simple, but the
-- definitions of isomorphism used below are perhaps closer to the
-- "standard" ones. Carrier types also live in Set rather than Set₁
-- (at the cost of quite a bit of lifting).

-- This module has been developed in collaboration with Thierry
-- Coquand.

{-# OPTIONS --without-K #-}

open import Equality

module Univalence-axiom.Isomorphism-is-equality.Simple.Variant
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq hiding (id; _∘_; inverse; step-↔; finally-↔)
open Derived-definitions-and-properties eq
  renaming (lower-extensionality to lower-ext)
open import Equality.Decision-procedures eq
open import Equivalence eq as Eq hiding (id; _∘_; inverse)
open import Function-universe eq hiding (id; _∘_)
open import H-level eq
open import H-level.Closure eq
open import Logical-equivalence using (_⇔_; module _⇔_)
open import Preimage eq
open import Prelude as P hiding (id)
open import Univalence-axiom eq

------------------------------------------------------------------------
-- Universes with some extra stuff

-- A record type packing up some assumptions.

record Assumptions : Set₃ where
  field

    -- Univalence at three different levels.

    univ  : Univalence (# 0)
    univ₁ : Univalence (# 1)
    univ₂ : Univalence (# 2)

  abstract

    -- Extensionality.

    ext : Extensionality (# 1) (# 1)
    ext = dependent-extensionality univ₂ (λ _ → univ₁)

    ext₀ : Extensionality (# 0) (# 0)
    ext₀ = dependent-extensionality univ₁ (λ _ → univ)

-- Universes with some extra stuff.

record Universe : Set₃ where
  field

    -- Codes for something.

    U : Set₁

    -- Interpretation of codes.

    El : U → Set → Set₁

    -- A predicate, possibly specifying what it means for a bijection
    -- to be an isomorphism between two elements.

    Is-isomorphism : ∀ a {B C} → B ↔ C → El a B → El a C → Set₁

    -- El a, seen as a predicate, respects equivalences (assuming
    -- univalence).

    resp : Assumptions → ∀ a {B C} → B ≃ C → El a B → El a C

    -- The resp function respects identities (assuming univalence).

    resp-id : (ass : Assumptions) →
              ∀ a {B} (x : El a B) → resp ass a Eq.id x ≡ x

  -- An alternative definition of Is-isomorphism, (possibly) defined
  -- using univalence.

  Is-isomorphism′ : Assumptions →
                    ∀ a {B C} → B ↔ C → El a B → El a C → Set₁
  Is-isomorphism′ ass a B↔C x y = resp ass a (↔⇒≃ B↔C) x ≡ y

  field

    -- Is-isomorphism and Is-isomorphism′ are isomorphic (assuming
    -- univalence).

    isomorphism-definitions-isomorphic :
      (ass : Assumptions) →
      ∀ a {B C} (B↔C : B ↔ C) {x y} →
      Is-isomorphism a B↔C x y ↔ Is-isomorphism′ ass a B↔C x y

  -- Another alternative definition of Is-isomorphism, defined using
  -- univalence.

  Is-isomorphism″ : Assumptions →
                    ∀ a {B C} → B ↔ C → El a B → El a C → Set₁
  Is-isomorphism″ ass a B↔C x y =
    subst (El a) (≃⇒≡ univ (↔⇒≃ B↔C)) x ≡ y
    where open Assumptions ass

  abstract

    -- Every element is isomorphic to itself, transported along the
    -- isomorphism.

    isomorphic-to-itself :
      (ass : Assumptions) → let open Assumptions ass in
      ∀ a {B C} (B↔C : B ↔ C) x →
      Is-isomorphism′ ass a B↔C x (subst (El a) (≃⇒≡ univ (↔⇒≃ B↔C)) x)
    isomorphic-to-itself ass a B↔C x =
      transport-theorem (El a) (resp ass a) (resp-id ass a)
                        univ (↔⇒≃ B↔C) x
      where open Assumptions ass

    -- Is-isomorphism and Is-isomorphism″ are isomorphic (assuming
    -- univalence).

    isomorphism-definitions-isomorphic₂ :
      (ass : Assumptions) →
      ∀ a {B C} (B↔C : B ↔ C) {x y} →
      Is-isomorphism a B↔C x y ↔ Is-isomorphism″ ass a B↔C x y
    isomorphism-definitions-isomorphic₂ ass a B↔C {x} {y} =
      Is-isomorphism      a B↔C x y  ↝⟨ isomorphism-definitions-isomorphic ass a B↔C ⟩
      Is-isomorphism′ ass a B↔C x y  ↝⟨ ≡⇒↝ _ $ cong (λ z → z ≡ y) $ isomorphic-to-itself ass a B↔C x ⟩□
      Is-isomorphism″ ass a B↔C x y  □

------------------------------------------------------------------------
-- A universe-indexed family of classes of structures

module Class (Univ : Universe) where

  open Universe Univ

  -- Codes for structures.

  Code : Set₃
  Code =
    -- A code.
    Σ U λ a →

    -- A proposition.
    (C : SET (# 0)) → El a (Type C) → Σ Set₁ λ P →
      -- The proposition should be propositional (assuming
      -- univalence).
      Assumptions → Is-proposition P

  -- Interpretation of the codes. The elements of "Instance c" are
  -- instances of the structure encoded by c.

  Instance : Code → Set₁
  Instance (a , P) =
    -- A carrier set.
    Σ (SET (# 0)) λ C →

    -- An element.
    Σ (El a (Type C)) λ x →

    -- The element should satisfy the proposition.
    proj₁ (P C x)

  -- The carrier type.

  Carrier : ∀ c → Instance c → Set
  Carrier _ I = Type (proj₁ I)

  -- The "element".

  element : ∀ c (I : Instance c) → El (proj₁ c) (Carrier c I)
  element _ I = proj₁ (proj₂ I)

  -- One can prove that two instances of a structure are equal by
  -- proving that the carrier types and "elements" (suitably
  -- transported) are equal (assuming univalence).

  instances-equal↔ :
    Assumptions →
    ∀ c {I₁ I₂} →
    (I₁ ≡ I₂) ↔
    ∃ λ (C-eq : Carrier c I₁ ≡ Carrier c I₂) →
      subst (El (proj₁ c)) C-eq (element c I₁) ≡ element c I₂
  instances-equal↔ ass (a , P)
                   {(C₁ , S₁) , x₁ , p₁} {(C₂ , S₂) , x₂ , p₂} =

    (((C₁ , S₁) , x₁ , p₁) ≡ ((C₂ , S₂) , x₂ , p₂))      ↔⟨ inverse $ ≃-≡ $ ↔⇒≃ bij ⟩

    (((C₁ , x₁) , (S₁ , p₁)) ≡ ((C₂ , x₂) , (S₂ , p₂)))  ↝⟨ inverse $ ignore-propositional-component prop ⟩

    ((C₁ , x₁) ≡ (C₂ , x₂))                              ↝⟨ inverse Σ-≡,≡↔≡ ⟩□

    (∃ λ (C-eq : C₁ ≡ C₂) → subst (El a) C-eq x₁ ≡ x₂)   □

    where
    bij : Instance (a , P) ↔
          Σ (Σ Set (El a)) λ { (C , x) →
          Σ (Is-set C) λ S → proj₁ (P (C , S) x) }
    bij =
      (Σ (Σ Set Is-set) λ { (C , S) →
         Σ (El a C) λ x → proj₁ (P (C , S) x) })    ↝⟨ inverse Σ-assoc ⟩

      (Σ Set λ C → Σ (Is-set C) λ S →
         Σ (El a C) λ x → proj₁ (P (C , S) x))      ↝⟨ ∃-cong (λ _ → ∃-comm) ⟩

      (Σ Set λ C → Σ (El a C) λ x →
         Σ (Is-set C) λ S → proj₁ (P (C , S) x))    ↝⟨ Σ-assoc ⟩□

      (Σ (Σ Set (El a)) λ { (C , x) →
         Σ (Is-set C) λ S → proj₁ (P (C , S) x) })  □

    prop : Is-proposition
             (Σ (Is-set C₂) λ S₂ → proj₁ (P (C₂ , S₂) x₂))
    prop =
      Σ-closure 1
        (H-level-propositional (Assumptions.ext₀ ass) 2)
        (λ S₂ → proj₂ (P (C₂ , S₂) x₂) ass)

  -- Structure isomorphisms.

  Isomorphic : ∀ c → Instance c → Instance c → Set₁
  Isomorphic (a , _) ((C₁ , _) , x₁ , _) ((C₂ , _) , x₂ , _) =
    Σ (C₁ ↔ C₂) λ C₁↔C₂ → Is-isomorphism a C₁↔C₂ x₁ x₂

  abstract

    -- The type of isomorphisms between two instances of a structure
    -- is isomorphic to the type of equalities between the same
    -- instances (assuming univalence).
    --
    -- In short, isomorphism is isomorphic to equality.

    isomorphic↔equal :
      Assumptions →
      ∀ c {I₁ I₂} → Isomorphic c I₁ I₂ ↔ (I₁ ≡ I₂)
    isomorphic↔equal ass c {I₁} {I₂} =

      (∃ λ (C-eq : Carrier c I₁ ↔ Carrier c I₂) →
         Is-isomorphism (proj₁ c) C-eq (element c I₁) (element c I₂))  ↝⟨ ∃-cong (λ C-eq → isomorphism-definitions-isomorphic₂
                                                                                             ass (proj₁ c) C-eq) ⟩
      (∃ λ (C-eq : Carrier c I₁ ↔ Carrier c I₂) →
         subst (El (proj₁ c)) (≃⇒≡ univ (↔⇒≃ C-eq)) (element c I₁) ≡
         element c I₂)                                                 ↝⟨ Σ-cong (↔↔≃ ext₀ (proj₂ (proj₁ I₁))) (λ _ → _ □) ⟩

      (∃ λ (C-eq : Carrier c I₁ ≃ Carrier c I₂) →
         subst (El (proj₁ c)) (≃⇒≡ univ C-eq) (element c I₁) ≡
         element c I₂)                                                 ↝⟨ inverse $
                                                                            Σ-cong (≡≃≃ univ) (λ C-eq → ≡⇒↝ _ $ sym $
                                                                              cong (λ eq → subst (El (proj₁ c)) eq (element c I₁) ≡
                                                                                           element c I₂)
                                                                                   (_≃_.left-inverse-of (≡≃≃ univ) C-eq)) ⟩
      (∃ λ (C-eq : Carrier c I₁ ≡ Carrier c I₂) →
         subst (El (proj₁ c)) C-eq (element c I₁) ≡ element c I₂)      ↝⟨ inverse $ instances-equal↔ ass c ⟩□

      (I₁ ≡ I₂)                                                        □

      where open Assumptions ass

    -- The first part of the from component of the preceding lemma is
    -- extensionally equal to a simple function. (The codomain of the
    -- second part is propositional whenever El (proj₁ c) applied to
    -- either carrier type is a set.)

    proj₁-from-isomorphic↔equal :
      ∀ ass c {I J} (I≡J : I ≡ J) →
      proj₁ (_↔_.from (isomorphic↔equal ass c) I≡J) ≡
      _≃_.bijection (≡⇒≃ (cong (proj₁ ∘ proj₁) I≡J))
    proj₁-from-isomorphic↔equal ass (a , P) I≡J =
      let A = Instance (a , P)
          B = Σ (∃ (El a)) λ { (C , x) →
                ∃ λ (S : Is-set C) → proj₁ (P (C , S) x) }
      in

      cong (_≃_.bijection ∘ ≡⇒≃) (
        proj₁ (Σ-≡,≡←≡ (proj₁ (Σ-≡,≡←≡ (cong {B = B}
          (λ { ((C , S) , x , p) → (C , x) , S , p }) I≡J))))            ≡⟨ cong (proj₁ ∘ Σ-≡,≡←≡) $ proj₁-Σ-≡,≡←≡ _ ⟩
        proj₁ (Σ-≡,≡←≡ (cong proj₁ (cong {B = B}
          (λ { ((C , S) , x , p) → (C , x) , S , p }) I≡J)))             ≡⟨ cong (proj₁ ∘ Σ-≡,≡←≡) $
                                                                              cong-∘ {B = B} proj₁
                                                                                     (λ { ((C , S) , x , p) → (C , x) , S , p }) _ ⟩
        proj₁ (Σ-≡,≡←≡ (cong {A = A}
          (λ { ((C , S) , x , p) → C , x }) I≡J))                        ≡⟨ proj₁-Σ-≡,≡←≡ _ ⟩
        cong proj₁ (cong {A = A} (λ { ((C , S) , x , p) → C , x }) I≡J)  ≡⟨ cong-∘ {A = A} proj₁ (λ { ((C , S) , x , p) → C , x }) _ ⟩∎
        cong (proj₁ ∘ proj₁) I≡J                                         ∎)

    -- The type of (lifted) isomorphisms between two instances of a
    -- structure is equal to the type of equalities between the same
    -- instances (assuming univalence).
    --
    -- In short, isomorphism is equal to equality.

    isomorphic≡equal :
      Assumptions →
      ∀ c {I₁ I₂} → Isomorphic c I₁ I₂ ≡ (I₁ ≡ I₂)
    isomorphic≡equal ass c {I₁} {I₂} =
      ≃⇒≡ univ₁ $ ↔⇒≃ (isomorphic↔equal ass c)
      where open Assumptions ass

------------------------------------------------------------------------
-- A universe of non-recursive, simple types

-- Codes for types.

infixr 20 _⊗_
infixr 15 _⊕_
infixr 10 _⇾_

data U : Set₁ where
  id prop     : U
  k           : Set → U
  _⇾_ _⊕_ _⊗_ : U → U → U

-- Interpretation of types.

El : U → Set₁ → Set₁
El id      B = B
El prop    B = Proposition (# 0)
El (k A)   B = ↑ _ A
El (a ⇾ b) B = El a B → El b B
El (a ⊕ b) B = El a B ⊎ El b B
El (a ⊗ b) B = El a B × El b B

-- El a preserves equivalences (assuming extensionality).

cast : Extensionality (# 1) (# 1) →
       ∀ a {B C} → B ≃ C → El a B ≃ El a C
cast ext id      B≃C = B≃C
cast ext prop    B≃C = Eq.id
cast ext (k A)   B≃C = Eq.id
cast ext (a ⇾ b) B≃C = →-cong ext (cast ext a B≃C) (cast ext b B≃C)
cast ext (a ⊕ b) B≃C = cast ext a B≃C ⊎-cong cast ext b B≃C
cast ext (a ⊗ b) B≃C = cast ext a B≃C ×-cong cast ext b B≃C

abstract

  -- The cast function respects identities (assuming extensionality).

  cast-id : (ext : Extensionality (# 1) (# 1)) →
            ∀ a {B} → cast ext a (Eq.id {A = B}) ≡ Eq.id
  cast-id ext id      = refl _
  cast-id ext prop    = refl _
  cast-id ext (k A)   = refl _
  cast-id ext (a ⇾ b) = lift-equality ext $ cong _≃_.to $
                          cong₂ (→-cong ext) (cast-id ext a) (cast-id ext b)
  cast-id ext (a ⊗ b) = lift-equality ext $ cong _≃_.to $
                          cong₂ _×-cong_ (cast-id ext a) (cast-id ext b)
  cast-id ext (a ⊕ b) =
    cast ext a Eq.id ⊎-cong cast ext b Eq.id  ≡⟨ cong₂ _⊎-cong_ (cast-id ext a) (cast-id ext b) ⟩
    ⟨ [ inj₁ , inj₂ ] , _ ⟩                   ≡⟨ lift-equality ext (ext [ refl ∘ inj₁ , refl ∘ inj₂ ]) ⟩∎
    Eq.id                                     ∎

-- The property of being an isomorphism between two elements.

Is-isomorphism : ∀ a {B C} → B ↔ C → El a B → El a C → Set₁
Is-isomorphism id      B↔C = λ x y → _↔_.to B↔C x ≡ y
Is-isomorphism prop    B↔C = λ { (P , _) (Q , _) → ↑ _ (P ⇔ Q) }
Is-isomorphism (k A)   B↔C = λ x y → x ≡ y
Is-isomorphism (a ⇾ b) B↔C = Is-isomorphism a B↔C →-rel
                             Is-isomorphism b B↔C
Is-isomorphism (a ⊕ b) B↔C = Is-isomorphism a B↔C ⊎-rel
                             Is-isomorphism b B↔C
Is-isomorphism (a ⊗ b) B↔C = Is-isomorphism a B↔C ×-rel
                             Is-isomorphism b B↔C

-- Another definition of "being an isomorphism" (defined using
-- extensionality).

Is-isomorphism′ : Extensionality (# 1) (# 1) →
                  ∀ a {B C} → B ↔ C → El a B → El a C → Set₁
Is-isomorphism′ ext a B↔C x y = _≃_.to (cast ext a (↔⇒≃ B↔C)) x ≡ y

abstract

  -- The two definitions of "being an isomorphism" are "isomorphic"
  -- (in bijective correspondence), assuming univalence.

  isomorphism-definitions-isomorphic :
    (ass : Assumptions) → let open Assumptions ass in
    ∀ a {B C} (B↔C : B ↔ C) {x y} →
    Is-isomorphism a B↔C x y ↔ Is-isomorphism′ ext a B↔C x y

  isomorphism-definitions-isomorphic ass id B↔C {x} {y} =

    (_↔_.to B↔C x ≡ y)  □

  isomorphism-definitions-isomorphic ass prop B↔C {P} {Q} =

    ↑ _ (proj₁ P ⇔ proj₁ Q)  ↝⟨ ↑↔ ⟩

    (proj₁ P ⇔ proj₁ Q)      ↝⟨ ⇔↔≃ ext₀ (proj₂ P) (proj₂ Q) ⟩

    (proj₁ P ≃ proj₁ Q)      ↔⟨ inverse $ ≡≃≃ univ ⟩

    (proj₁ P ≡ proj₁ Q)      ↝⟨ ignore-propositional-component (H-level-propositional ext₀ 1) ⟩□

    (P ≡ Q)                □

    where open Assumptions ass

  isomorphism-definitions-isomorphic ass (k A) B↔C {x} {y} =

    (x ≡ y) □

  isomorphism-definitions-isomorphic ass (a ⇾ b) B↔C {f} {g} =
    let B≃C = ↔⇒≃ B↔C in

    (∀ x y → Is-isomorphism a B↔C x y →
             Is-isomorphism b B↔C (f x) (g y))                     ↔⟨ ∀-preserves ext (λ _ → ∀-preserves ext λ _ → ↔⇒≃ $
                                                                        →-cong ext (isomorphism-definitions-isomorphic ass a B↔C)
                                                                                   (isomorphism-definitions-isomorphic ass b B↔C)) ⟩
    (∀ x y → to (cast ext a B≃C) x ≡ y →
             to (cast ext b B≃C) (f x) ≡ g y)                      ↔⟨ inverse $ ∀-preserves ext (λ x →
                                                                        ↔⇒≃ $ ∀-intro ext (λ y _ → to (cast ext b B≃C) (f x) ≡ g y)) ⟩
    (∀ x → to (cast ext b B≃C) (f x) ≡ g (to (cast ext a B≃C) x))  ↔⟨ extensionality-isomorphism ext ⟩

    (to (cast ext b B≃C) ∘ f ≡ g ∘ to (cast ext a B≃C))            ↝⟨ inverse $ ∘from≡↔≡∘to ext (cast ext a B≃C) ⟩□

    (to (cast ext b B≃C) ∘ f ∘ from (cast ext a B≃C) ≡ g)          □

    where
    open _≃_
    open Assumptions ass

  isomorphism-definitions-isomorphic ass (a ⊕ b) B↔C {inj₁ x} {inj₁ y} =
    let B≃C = ↔⇒≃ B↔C in

    Is-isomorphism a B↔C x y                 ↝⟨ isomorphism-definitions-isomorphic ass a B↔C ⟩

    (to (cast ext a B≃C) x ≡ y)              ↝⟨ ≡↔inj₁≡inj₁ ⟩□

    (inj₁ (to (cast ext a B≃C) x) ≡ inj₁ y)  □

    where
    open _≃_
    open Assumptions ass

  isomorphism-definitions-isomorphic ass (a ⊕ b) B↔C {inj₂ x} {inj₂ y} =
    let B≃C = ↔⇒≃ B↔C in

    Is-isomorphism b B↔C x y                 ↝⟨ isomorphism-definitions-isomorphic ass b B↔C ⟩

    (to (cast ext b B≃C) x ≡ y)              ↝⟨ ≡↔inj₂≡inj₂ ⟩□

    (inj₂ (to (cast ext b B≃C) x) ≡ inj₂ y)  □

    where
    open _≃_
    open Assumptions ass

  isomorphism-definitions-isomorphic ass (a ⊕ b) B↔C {inj₁ x} {inj₂ y} =

    ⊥                  ↝⟨ ⊥↔uninhabited ⊎.inj₁≢inj₂ ⟩□

    (inj₁ _ ≡ inj₂ _)  □

  isomorphism-definitions-isomorphic ass (a ⊕ b) B↔C {inj₂ x} {inj₁ y} =

    ⊥                  ↝⟨ ⊥↔uninhabited (⊎.inj₁≢inj₂ ∘ sym) ⟩□

    (inj₂ _ ≡ inj₁ _)  □

  isomorphism-definitions-isomorphic ass (a ⊗ b) B↔C {x , u} {y , v} =
    let B≃C = ↔⇒≃ B↔C in

    Is-isomorphism  a B↔C x y × Is-isomorphism  b B↔C u v        ↝⟨ isomorphism-definitions-isomorphic ass a B↔C ×-cong
                                                                    isomorphism-definitions-isomorphic ass b B↔C ⟩
    (to (cast ext a B≃C) x ≡ y × to (cast ext b B≃C) u ≡ v)      ↝⟨ ≡×≡↔≡ ⟩□

    ((to (cast ext a B≃C) x , to (cast ext b B≃C) u) ≡ (y , v))  □

    where
    open _≃_
    open Assumptions ass

-- The universe above is a "universe with some extra stuff".

simple : Universe
simple = record
  { U              = U
  ; El             = λ a → El a ∘ ↑ _
  ; Is-isomorphism = λ a B↔C → Is-isomorphism a (↑-cong B↔C)
  ; resp           = λ ass a → _≃_.to ∘ cast (ext ass) a ∘ ↑-cong
  ; resp-id        = λ ass a x → cong (λ f → _≃_.to f x) (
                       cast (ext ass) a (↑-cong Eq.id)  ≡⟨ cong (cast (ext ass) a) $ lift-equality (ext ass) (refl _) ⟩
                       cast (ext ass) a Eq.id           ≡⟨ cast-id (ext ass) a ⟩∎
                       Eq.id                            ∎)
  ; isomorphism-definitions-isomorphic = λ ass a B↔C {x y} →
      Is-isomorphism a (↑-cong B↔C) x y                     ↝⟨ isomorphism-definitions-isomorphic ass a (↑-cong B↔C) ⟩
      (_≃_.to (cast (ext ass) a (↔⇒≃ (↑-cong B↔C))) x ≡ y)  ↝⟨ ≡⇒↝ _ $ cong (λ eq → _≃_.to (cast (ext ass) a eq) x ≡ y) $
                                                                 lift-equality (ext ass) (refl _) ⟩□
      (_≃_.to (cast (ext ass) a (↑-cong (↔⇒≃ B↔C))) x ≡ y)  □
  }
  where open Assumptions

-- Let us use this universe in the examples below.

open Class simple

------------------------------------------------------------------------
-- An example: monoids

monoid : Code
monoid =
  -- Binary operation.
  (id ⇾ id ⇾ id) ⊗

  -- Identity.
  id ,

  λ { (_ , M-set) (_∙_ , e) →

      (-- Left and right identity laws.
       (∀ x → (e ∙ x) ≡ x) ×
       (∀ x → (x ∙ e) ≡ x) ×

       -- Associativity.
       (∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z))) ,

       -- The laws are propositional (assuming extensionality).
      λ ass → let open Assumptions ass in
        ×-closure 1  (Π-closure ext 1 λ _ →
                      ↑-closure 2 M-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      ↑-closure 2 M-set _ _)
                     (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 M-set _ _)) }

-- The interpretation of the code is reasonable.

Instance-monoid :

  Instance monoid
    ≡
  Σ (SET (# 0)) λ { (M , _) →
  Σ ((↑ _ M → ↑ _ M → ↑ _ M) × ↑ _ M) λ { (_∙_ , e) →
  (∀ x → (e ∙ x) ≡ x) ×
  (∀ x → (x ∙ e) ≡ x) ×
  (∀ x y z → (x ∙ (y ∙ z)) ≡ ((x ∙ y) ∙ z)) }}

Instance-monoid = refl _

-- The notion of isomorphism that we get is also reasonable.

Isomorphic-monoid :
  ∀ {M₁ S₁ _∙₁_ e₁ laws₁ M₂ S₂ _∙₂_ e₂ laws₂} →

  Isomorphic monoid ((M₁ , S₁) , (_∙₁_ , e₁) , laws₁)
                    ((M₂ , S₂) , (_∙₂_ , e₂) , laws₂)
    ≡
  Σ (M₁ ↔ M₂) λ M₁↔M₂ → let open _↔_ (↑-cong M₁↔M₂) in
  (∀ x y → to x ≡ y → ∀ u v → to u ≡ v → to (x ∙₁ u) ≡ (y ∙₂ v)) ×
  to e₁ ≡ e₂

Isomorphic-monoid = refl _

-- Note that this definition of isomorphism is isomorphic to a more
-- standard one (assuming extensionality).

Isomorphism-monoid-isomorphic-to-standard :
  Extensionality (# 1) (# 1) →
  ∀ {M₁ S₁ _∙₁_ e₁ laws₁ M₂ S₂ _∙₂_ e₂ laws₂} →

  Isomorphic monoid ((M₁ , S₁) , (_∙₁_ , e₁) , laws₁)
                    ((M₂ , S₂) , (_∙₂_ , e₂) , laws₂)
    ↔
  Σ (M₁ ↔ M₂) λ M₁↔M₂ → let open _↔_ (↑-cong M₁↔M₂) in
  (∀ x y → to (x ∙₁ y) ≡ (to x ∙₂ to y)) ×
  to e₁ ≡ e₂

Isomorphism-monoid-isomorphic-to-standard ext
  {M₁} {S₁} {_∙₁_} {e₁} {M₂ = M₂} {_∙₂_ = _∙₂_} {e₂} =

  (Σ (M₁ ↔ M₂) λ M₁↔M₂ → let open _↔_ (↑-cong M₁↔M₂) in
   (∀ x y → to x ≡ y → ∀ u v → to u ≡ v → to (x ∙₁ u) ≡ (y ∙₂ v)) ×
   to e₁ ≡ e₂)                                                       ↔⟨ inverse $ ∃-cong (λ _ →
                                                                          (∀-preserves ext λ _ → ↔⇒≃ $ ∀-intro ext λ _ _ → _) ×-cong (_ □)) ⟩
  (Σ (M₁ ↔ M₂) λ M₁↔M₂ → let open _↔_ (↑-cong M₁↔M₂) in
   (∀ x u v → to u ≡ v → to (x ∙₁ u) ≡ (to x ∙₂ v)) ×
   to e₁ ≡ e₂)                                                       ↔⟨ inverse $ ∃-cong (λ _ →
                                                                          (∀-preserves ext λ _ → ∀-preserves ext λ _ → ↔⇒≃ $ ∀-intro ext λ _ _ → _)
                                                                            ×-cong
                                                                          (_ □)) ⟩□
  (Σ (M₁ ↔ M₂) λ M₁↔M₂ → let open _↔_ (↑-cong M₁↔M₂) in
   (∀ x u → to (x ∙₁ u) ≡ (to x ∙₂ to u)) ×
   to e₁ ≡ e₂)                                                       □

------------------------------------------------------------------------
-- An example: posets

poset : Code
poset =
  -- The ordering relation.
  (id ⇾ id ⇾ prop) ,

  λ { (P , P-set) Le →

    let _≤_ : ↑ _ P → ↑ _ P → Set
        _≤_ x y = proj₁ (Le x y)
    in

     -- Reflexivity.
    ((∀ x → x ≤ x) ×

     -- Transitivity.
     (∀ x y z → x ≤ y → y ≤ z → x ≤ z) ×

     -- Antisymmetry.
     (∀ x y → x ≤ y → y ≤ x → x ≡ y)) ,

    λ ass → let open Assumptions ass in
      ×-closure 1  (Π-closure (lower-ext (# 0) _ ext) 1 λ _ →
                    proj₂ (Le _ _))
      (×-closure 1 (Π-closure ext                     1 λ _ →
                    Π-closure ext                     1 λ _ →
                    Π-closure (lower-ext (# 0) _ ext) 1 λ _ →
                    Π-closure ext₀                    1 λ _ →
                    Π-closure ext₀                    1 λ _ →
                    proj₂ (Le _ _))
                   (Π-closure ext                     1 λ _ →
                    Π-closure ext                     1 λ _ →
                    Π-closure (lower-ext _ (# 0) ext) 1 λ _ →
                    Π-closure (lower-ext _ (# 0) ext) 1 λ _ →
                    ↑-closure 2 P-set _ _)) }

-- The interpretation of the code is reasonable.

Instance-poset :

  Instance poset
    ≡
  Σ (SET (# 0)) λ { (P , _) →
  Σ (↑ _ P → ↑ _ P → Proposition (# 0)) λ Le →
  let _≤_ : ↑ _ P → ↑ _ P → Set
      _≤_ x y = proj₁ (Le x y)
  in
  (∀ x → x ≤ x) ×
  (∀ x y z → x ≤ y → y ≤ z → x ≤ z) ×
  (∀ x y → x ≤ y → y ≤ x → x ≡ y) }

Instance-poset = refl _

-- The notion of isomorphism that we get is also reasonable. It is the
-- usual notion of "order isomorphism".

Isomorphic-poset :
  ∀ {P₁ S₁ Le₁ laws₁ P₂ S₂ Le₂ laws₂} →
  let _≤₁_ : ↑ _ P₁ → ↑ _ P₁ → Set
      _≤₁_ x y = proj₁ (Le₁ x y)

      _≤₂_ : ↑ _ P₂ → ↑ _ P₂ → Set
      _≤₂_ x y = proj₁ (Le₂ x y)
  in

  Isomorphic poset ((P₁ , S₁) , Le₁ , laws₁) ((P₂ , S₂) , Le₂ , laws₂)
    ≡
  Σ (P₁ ↔ P₂) λ P₁↔P₂ → let open _↔_ (↑-cong P₁↔P₂) in
  ∀ a b → to a ≡ b → ∀ c d → to c ≡ d → ↑ _ ((a ≤₁ c) ⇔ (b ≤₂ d))

Isomorphic-poset = refl _

------------------------------------------------------------------------
-- An example: discrete fields

-- Discrete fields.

discrete-field : Code
discrete-field =
  -- Addition.
  (id ⇾ id ⇾ id) ⊗

  -- Zero.
  id ⊗

  -- Multiplication.
  (id ⇾ id ⇾ id) ⊗

  -- One.
  id ⊗

  -- Minus.
  (id ⇾ id) ⊗

  -- Multiplicative inverse (a partial operation).
  (id ⇾ k ⊤ ⊕ id) ,

  λ { (_ , F-set) (_+_ , 0# , _*_ , 1# , -_ , _⁻¹) →

       -- Associativity.
      ((∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) ×
       (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) ×

       -- Commutativity.
       (∀ x y → (x + y) ≡ (y + x)) ×
       (∀ x y → (x * y) ≡ (y * x)) ×

       -- Distributivity.
       (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) ×

       -- Identity laws.
       (∀ x → (x + 0#) ≡ x) ×
       (∀ x → (x * 1#) ≡ x) ×

       -- Zero and one are distinct.
       0# ≢ 1# ×

       -- Inverse laws.
       (∀ x → (x + (- x)) ≡ 0#) ×
       (∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#) ×
       (∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#)) ,

      λ ass → let open Assumptions ass in
        ×-closure 1  (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 F-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 F-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 F-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 F-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 F-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      ↑-closure 2 F-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      ↑-closure 2 F-set _ _)
        (×-closure 1 (Π-closure (lower-ext (# 0) (# 1) ext) 1 λ _ →
                      ⊥-propositional)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      ↑-closure 2 F-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 F-set _ _)
                     (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 F-set _ _)))))))))) }

-- The interpretation of the code is reasonable.

Instance-discrete-field :

  Instance discrete-field
    ≡
  Σ (SET (# 0)) λ { (F , _) →
  Σ ((↑ _ F → ↑ _ F → ↑ _ F) × ↑ _ F × (↑ _ F → ↑ _ F → ↑ _ F) ×
     ↑ _ F × (↑ _ F → ↑ _ F) × (↑ _ F → ↑ (# 1) ⊤ ⊎ ↑ _ F))
    λ { (_+_ , 0# , _*_ , 1# , -_ , _⁻¹) →
  (∀ x y z → (x + (y + z)) ≡ ((x + y) + z)) ×
  (∀ x y z → (x * (y * z)) ≡ ((x * y) * z)) ×
  (∀ x y → (x + y) ≡ (y + x)) ×
  (∀ x y → (x * y) ≡ (y * x)) ×
  (∀ x y z → (x * (y + z)) ≡ ((x * y) + (x * z))) ×
  (∀ x → (x + 0#) ≡ x) ×
  (∀ x → (x * 1#) ≡ x) ×
  0# ≢ 1# ×
  (∀ x → (x + (- x)) ≡ 0#) ×
  (∀ x → (x ⁻¹) ≡ inj₁ (lift tt) → x ≡ 0#) ×
  (∀ x y → (x ⁻¹) ≡ inj₂ y → (x * y) ≡ 1#) }}

Instance-discrete-field = refl _

-- The notion of isomorphism that we get is also reasonable.

Isomorphic-discrete-field :
  ∀ {F₁ S₁ _+₁_ 0₁ _*₁_ 1₁ -₁_ _⁻¹₁ laws₁
     F₂ S₂ _+₂_ 0₂ _*₂_ 1₂ -₂_ _⁻¹₂ laws₂} →

  Isomorphic discrete-field
    ((F₁ , S₁) , (_+₁_ , 0₁ , _*₁_ , 1₁ , -₁_ , _⁻¹₁) , laws₁)
    ((F₂ , S₂) , (_+₂_ , 0₂ , _*₂_ , 1₂ , -₂_ , _⁻¹₂) , laws₂)
    ≡
  Σ (F₁ ↔ F₂) λ F₁↔F₂ → let open _↔_ (↑-cong F₁↔F₂) in
  (∀ x y → to x ≡ y → ∀ u v → to u ≡ v → to (x +₁ u) ≡ (y +₂ v)) ×
  to 0₁ ≡ 0₂ ×
  (∀ x y → to x ≡ y → ∀ u v → to u ≡ v → to (x *₁ u) ≡ (y *₂ v)) ×
  to 1₁ ≡ 1₂ ×
  (∀ x y → to x ≡ y → to (-₁ x) ≡ (-₂ y)) ×
  (∀ x y → to x ≡ y →
     ((λ _ _ → lift tt ≡ lift tt) ⊎-rel (λ u v → to u ≡ v))
       (x ⁻¹₁) (y ⁻¹₂))

Isomorphic-discrete-field = refl _

------------------------------------------------------------------------
-- An example: vector spaces over discrete fields

-- Vector spaces over a particular discrete field.

vector-space : Instance discrete-field → Code
vector-space ((F , _) , (_+F_ , _ , _*F_ , 1F , _ , _) , _) =
  -- Addition.
  (id ⇾ id ⇾ id) ⊗

  -- Scalar multiplication.
  (k F ⇾ id ⇾ id) ⊗

  -- Zero vector.
  id ⊗

  -- Additive inverse.
  (id ⇾ id) ,

  λ { (_ , V-set) (_+_ , _*_ , 0V , -_) →

       -- Associativity.
      ((∀ u v w → (u + (v + w)) ≡ ((u + v) + w)) ×
       (∀ x y v → (x * (y * v)) ≡ ((x *F y) * v)) ×

       -- Commutativity.
       (∀ u v → (u + v) ≡ (v + u)) ×

       -- Distributivity.
       (∀ x u v → (x * (u + v)) ≡ ((x * u) + (x * v))) ×
       (∀ x y v → ((x +F y) * v) ≡ ((x * v) + (y * v))) ×

       -- Identity laws.
       (∀ v → (v + 0V) ≡ v) ×
       (∀ v → (1F * v) ≡ v) ×

       -- Inverse law.
       (∀ v → (v + (- v)) ≡ 0V)) ,

      λ ass → let open Assumptions ass in
        ×-closure 1  (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 V-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 V-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 V-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 V-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      Π-closure ext 1 λ _ →
                      ↑-closure 2 V-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      ↑-closure 2 V-set _ _)
        (×-closure 1 (Π-closure ext 1 λ _ →
                      ↑-closure 2 V-set _ _)
                     (Π-closure ext 1 λ _ →
                      ↑-closure 2 V-set _ _))))))) }

-- The interpretation of the code is reasonable.

Instance-vector-space :
  ∀ {F S _+F_ 0F _*F_ 1F -F_ _⁻¹F laws} →

  Instance (vector-space
              ((F , S) , (_+F_ , 0F , _*F_ , 1F , -F_ , _⁻¹F) , laws))
    ≡
  Σ (SET (# 0)) λ { (V , _) →
  Σ ((↑ _ V → ↑ _ V → ↑ _ V) × (↑ _ F → ↑ _ V → ↑ _ V) × ↑ _ V ×
     (↑ _ V → ↑ _ V))
    λ { (_+_ , _*_ , 0V , -_) →
  (∀ u v w → (u + (v + w)) ≡ ((u + v) + w)) ×
  (∀ x y v → (x * (y * v)) ≡ ((x *F y) * v)) ×
  (∀ u v → (u + v) ≡ (v + u)) ×
  (∀ x u v → (x * (u + v)) ≡ ((x * u) + (x * v))) ×
  (∀ x y v → ((x +F y) * v) ≡ ((x * v) + (y * v))) ×
  (∀ v → (v + 0V) ≡ v) ×
  (∀ v → (1F * v) ≡ v) ×
  (∀ v → (v + (- v)) ≡ 0V) }}

Instance-vector-space = refl _

-- The notion of isomorphism that we get is also reasonable.

Isomorphic-vector-space :
  ∀ {F V₁ S₁ _+₁_ _*₁_ 0₁ -₁_ laws₁
       V₂ S₂ _+₂_ _*₂_ 0₂ -₂_ laws₂} →

  Isomorphic (vector-space F)
             ((V₁ , S₁) , (_+₁_ , _*₁_ , 0₁ , -₁_) , laws₁)
             ((V₂ , S₂) , (_+₂_ , _*₂_ , 0₂ , -₂_) , laws₂)
    ≡
  Σ (V₁ ↔ V₂) λ V₁↔V₂ → let open _↔_ (↑-cong V₁↔V₂) in
  (∀ a b → to a ≡ b → ∀ u v → to u ≡ v → to (a +₁ u) ≡ (b +₂ v)) ×
  (∀ x y →    x ≡ y → ∀ u v → to u ≡ v → to (x *₁ u) ≡ (y *₂ v)) ×
  to 0₁ ≡ 0₂ ×
  (∀ u v → to u ≡ v → to (-₁ u) ≡ (-₂ v))

Isomorphic-vector-space = refl _

------------------------------------------------------------------------
-- An example: sets equipped with fixpoint operators

set-with-fixpoint-operator : Code
set-with-fixpoint-operator =
  (id ⇾ id) ⇾ id ,

  λ { (_ , F-set) fix →

     -- The fixpoint operator property.
    (∀ f → f (fix f) ≡ fix f) ,

    λ ass → let open Assumptions ass in
      Π-closure ext 1 λ _ →
      ↑-closure 2 F-set _ _ }

-- The usual unfolding lemmas.

Instance-set-with-fixpoint-operator :

  Instance set-with-fixpoint-operator
    ≡
  Σ (SET (# 0)) λ { (F , _) →
  Σ ((↑ _ F → ↑ _ F) → ↑ _ F) λ fix →
  ∀ f → f (fix f) ≡ fix f }

Instance-set-with-fixpoint-operator = refl _

Isomorphic-set-with-fixpoint-operator :
  ∀ {F₁ S₁ fix₁ law₁ F₂ S₂ fix₂ law₂} →

  Isomorphic set-with-fixpoint-operator
             ((F₁ , S₁) , fix₁ , law₁) ((F₂ , S₂) , fix₂ , law₂)
    ≡
  Σ (F₁ ↔ F₂) λ F₁↔F₂ → let open _↔_ (↑-cong F₁↔F₂) in
  ∀ f g → (∀ x y → to x ≡ y → to (f x) ≡ g y) → to (fix₁ f) ≡ fix₂ g

Isomorphic-set-with-fixpoint-operator = refl _


==> anc/equality/src/Univalence-axiom/Isomorphism-is-equality/Structure-identity-principle.agda <==
------------------------------------------------------------------------
-- The structure identity principle can be used to establish that
-- isomorphism coincides with equality (assuming univalence)
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module
  Univalence-axiom.Isomorphism-is-equality.Structure-identity-principle
    {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Bijection eq using (_↔_)
open import Category eq
open Derived-definitions-and-properties eq
open import Equivalence eq as Eq hiding (_∘_; inverse)
open import Function-universe eq renaming (_∘_ to _⊚_)
open import H-level eq
open import H-level.Closure eq
open import Logical-equivalence using (_⇔_)
open import Prelude as P
open import Structure-identity-principle eq
open import Univalence-axiom eq
open import Univalence-axiom.Isomorphism-is-equality.Simple eq
  using (Assumptions; module Assumptions;
         Universe; module Universe;
         module Class)

-- The structure identity principle can be used to prove a slightly
-- restricted variant of isomorphism-is-equality (which is defined in
-- Univalence-axiom.Isomorphism-is-equality.Simple.Class).

isomorphism-is-equality′ :
  (Univ : Universe) → let open Universe Univ in
  Assumptions →
  ∀ c X Y →
  (∀ {B} → Is-set B → Is-set (El (proj₁ c) B)) →  -- Extra assumption.
  Is-set (proj₁ X) → Is-set (proj₁ Y) →           -- Extra assumptions.
  Class.Isomorphic Univ c X Y ↔ (X ≡ Y)
isomorphism-is-equality′ Univ ass
  (a , P) (C , x , p) (D , y , q) El-set C-set D-set = isomorphic

  module Isomorphism-is-equality′ where

  open Assumptions ass
  open Universe Univ
  open Class Univ using (Isomorphic; Carrier)

  -- The category of sets and functions.

  Fun : Category (# 2) (# 1)
  Fun = category-Set (# 1) ext (λ _ _ → univ₁)

  module Fun = Category Fun

  -- The category of sets and bijections.

  Bij : Category (# 2) (# 1)
  Bij = category-Set-≅ (# 1) ext (λ _ _ → univ₁)

  module Bij = Category Bij

  -- If two sets are isomorphic, then the underlying types are
  -- equivalent.

  ≅⇒≃ : (C D : Fun.Obj) → C Fun.≅ D → Type C ≃ Type D
  ≅⇒≃ C D = _≃_.from (≃≃≅-Set (# 1) ext C D)

  -- The "standard notion of structure" that the structure identity
  -- principle is instantiated with.

  S : Standard-notion-of-structure (# 1) (# 1) Bij.precategory
  S = record
    { P               = El a ∘ Type
    ; H               = λ {C D} x y C≅D →
                          Is-isomorphism a (≅⇒≃ C D C≅D) x y
    ; H-prop          = λ {_ C} _ → El-set (proj₂ C) _ _
    ; H-id            = λ {C x} →
                          resp a (≅⇒≃ C C (Bij.id {X = C})) x  ≡⟨ cong (λ eq → resp a eq x) $ Eq.lift-equality ext (refl _) ⟩
                          resp a Eq.id x                       ≡⟨ resp-id ass a x ⟩∎
                          x                                    ∎
    ; H-∘             = λ {B C D x y z B≅C C≅D} x≅y y≅z →
                          resp a (≅⇒≃ B D (C≅D Bij.∙ B≅C)) x             ≡⟨ cong (λ eq → resp a eq x) $ Eq.lift-equality ext (refl _) ⟩
                          resp a (≅⇒≃ C D C≅D ⊚ ≅⇒≃ B C B≅C) x           ≡⟨ resp-preserves-compositions (El a) (resp a) (resp-id ass a)
                                                                                                        univ₁ ext (≅⇒≃ B C B≅C) (≅⇒≃ C D C≅D) x ⟩
                          resp a (≅⇒≃ C D C≅D) (resp a (≅⇒≃ B C B≅C) x)  ≡⟨ cong (resp a (≅⇒≃ C D C≅D)) x≅y ⟩
                          resp a (≅⇒≃ C D C≅D) y                         ≡⟨ y≅z ⟩∎
                          z                                              ∎
    ; H-antisymmetric = λ {C} x y x≡y _ →
                          x                                    ≡⟨ sym $ resp-id ass a x ⟩
                          resp a Eq.id x                       ≡⟨ cong (λ eq → resp a eq x) $ Eq.lift-equality ext (refl _) ⟩
                          resp a (≅⇒≃ C C (Bij.id {X = C})) x  ≡⟨ x≡y ⟩∎
                          y                                    ∎
    }

  open module S = Standard-notion-of-structure S
    using (H; Str; module Str)

  abstract

    -- Every Str morphism is an isomorphism.

    Str-homs-are-isos :
      ∀ {C D x y} (f : ∃ (H {X = C} {Y = D} x y)) →
      Str.Is-isomorphism {X = C , x} {Y = D , y} f
    Str-homs-are-isos {C} {D} {x} {y} (C≅D , x≅y) =

      (D≅C ,
       (resp a (≅⇒≃ D C D≅C) y            ≡⟨ cong (λ eq → resp a eq y) $ Eq.lift-equality ext (refl _) ⟩
        resp a (inverse $ ≅⇒≃ C D C≅D) y  ≡⟨ resp-preserves-inverses (El a) (resp a) (resp-id ass a) univ₁ ext (≅⇒≃ C D C≅D) _ _ x≅y ⟩∎
        x                                 ∎)) ,

      S.lift-equality {X = D , y} {Y = D , y} (
        C≅D Fun.∙≅ D≅C   ≡⟨ _≃_.from (Fun.≡≃≡¹ {X = D} {Y = D}) (Fun._¹⁻¹ {X = C} {Y = D} C≅D) ⟩∎
        Fun.id≅ {X = D}  ∎) ,

      S.lift-equality {X = C , x} {Y = C , x} (
        D≅C Fun.∙≅ C≅D   ≡⟨ _≃_.from (Fun.≡≃≡¹ {X = C} {Y = C}) (Fun._⁻¹¹ {X = C} {Y = D} C≅D) ⟩∎
        Fun.id≅ {X = C}  ∎)

      where

      D≅C : D Fun.≅ C
      D≅C = Fun._⁻¹≅ {X = C} {Y = D} C≅D

    -- The isomorphism that should be constructed.

    isomorphic : Isomorphic (a , P) (C , x , p) (D , y , q) ↔
                 ((C , x , p) ≡ (D , y , q))
    isomorphic =
      Σ (C ≃ D) (λ eq → Is-isomorphism a eq x y)     ↝⟨ (let ≃≃≅-CD = ≃≃≅-Set (# 1) ext (C , C-set) (D , D-set) in
                                                         Σ-cong ≃≃≅-CD (λ eq →
                                                           let eq′ = _≃_.from ≃≃≅-CD (_≃_.to ≃≃≅-CD eq) in
                                                           Is-isomorphism a eq  x y  ↝⟨ ≡⇒↝ _ $ cong (λ eq → Is-isomorphism a eq x y) $ sym $
                                                                                          _≃_.left-inverse-of ≃≃≅-CD eq ⟩
                                                           Is-isomorphism a eq′ x y  □)) ⟩
      ∃ (H {X = C , C-set} {Y = D , D-set} x y)      ↝⟨ inverse ×-right-identity ⟩
      ∃ (H {X = C , C-set} {Y = D , D-set} x y) × ⊤  ↝⟨ ∃-cong (λ X≅Y → _⇔_.to contractible⇔⊤↔ $ propositional⇒inhabited⇒contractible
                                                                          (Str.Is-isomorphism-propositional X≅Y)
                                                                          (Str-homs-are-isos X≅Y)) ⟩
      (((C , C-set) , x) Str.≅ ((D , D-set) , y))    ↔⟨ inverse ⟨ _ , structure-identity-principle ext Bij S
                                                                        {X = (C , C-set) , x} {Y = (D , D-set) , y} ⟩ ⟩
      (((C , C-set) , x) ≡ ((D , D-set) , y))        ↔⟨ ≃-≡ $ ↔⇒≃ (Σ-assoc ⊚ ∃-cong (λ _ → ×-comm) ⊚ inverse Σ-assoc) ⟩
      (((C , x) , C-set) ≡ ((D , y) , D-set))        ↝⟨ inverse $ ignore-propositional-component (H-level-propositional ext 2) ⟩
      ((C , x) ≡ (D , y))                            ↝⟨ ignore-propositional-component (proj₂ (P D y) ass) ⟩
      (((C , x) , p) ≡ ((D , y) , q))                ↔⟨ ≃-≡ $ ↔⇒≃ Σ-assoc ⟩□
      ((C , x , p) ≡ (D , y , q))                    □

    -- A simplification lemma.

    proj₁-from-isomorphic :
      ∀ X≡Y →
      proj₁ (_↔_.from isomorphic X≡Y) ≡
      elim (λ {X Y} _ → proj₁ X ≃ proj₁ Y) (λ _ → Eq.id) X≡Y
    proj₁-from-isomorphic X≡Y = Eq.lift-equality ext (

      _≃_.to (proj₁ (_↔_.from isomorphic X≡Y))                         ≡⟨⟩

      cast C-set D-set X≡Y                                             ≡⟨ lemma ⟩∎

      _≃_.to (elim (λ {X Y} _ → proj₁ X ≃ proj₁ Y) (λ _ → Eq.id) X≡Y)  ∎)

      where

      cast : ∀ {X Y} →
             Is-set (Carrier (a , P) X) → Is-set (Carrier (a , P) Y) →
             X ≡ Y → Carrier (a , P) X → Carrier (a , P) Y
      cast {C , x , p} {D , y , q} C-set D-set X≡Y =
        proj₁ $ proj₁ $ proj₁ $
        Str.≡→≅ {X = (C , C-set) , x} {Y = (D , D-set) , y} $
        cong (λ { ((C , x) , C-set) → (C , C-set) , x }) $
        Σ-≡,≡→≡ (proj₁ (Σ-≡,≡←≡
                   (cong (λ { (C , (x , p)) → (C , x) , p }) X≡Y)))
                (proj₁ (H-level-propositional ext 2 _ _))

      lemma :
        cast C-set D-set X≡Y ≡
        _≃_.to (elim (λ {X Y} _ → proj₁ X ≃ proj₁ Y) (λ _ → Eq.id) X≡Y)
      lemma = elim¹
        (λ X≡Y → ∀ D-set → cast C-set D-set X≡Y ≡
                           _≃_.to (elim (λ {X Y} _ → proj₁ X ≃ proj₁ Y)
                                        (λ _ → Eq.id) X≡Y))
        (λ C-set′ →

           cast C-set C-set′ (refl (C , x , p))                      ≡⟨ cong (λ eq →
                                                                                proj₁ $ proj₁ $ proj₁ $
                                                                                Str.≡→≅ {X = (C , C-set) , x} {Y = (C , C-set′) , x} $
                                                                                cong (λ { ((C , x) , C-set) → (C , C-set) , x }) $
                                                                                Σ-≡,≡→≡ (proj₁ (Σ-≡,≡←≡ {B = proj₁ ∘ uncurry P} eq))
                                                                                        (proj₁ (H-level-propositional ext 2 _ _)))
                                                                             (cong-refl (λ { (C , (x , p)) → (C , x) , p })) ⟩
           (proj₁ $ proj₁ $ proj₁ $
            Str.≡→≅ {X = (C , C-set) , x} {Y = (C , C-set′) , x} $
            cong (λ { ((C , x) , C-set) → (C , C-set) , x }) $
            Σ-≡,≡→≡ (proj₁ (Σ-≡,≡←≡ (refl ((C , x) , p))))
                    (proj₁ (H-level-propositional ext 2 _ _)))       ≡⟨ cong proj₁ (S.proj₁-≡→≅-¹ _) ⟩

           (proj₁ $
            Fun.≡→≅ $
            cong proj₁ $
            cong (λ { ((C , x) , C-set) → (C , C-set) , x }) $
            Σ-≡,≡→≡ (proj₁ (Σ-≡,≡←≡ (refl ((C , x) , p))))
                    (proj₁ (H-level-propositional ext 2 _ _)))       ≡⟨ cong (proj₁ ∘ Fun.≡→≅) $
                                                                          cong-∘ proj₁ (λ { ((C , x) , C-set) → (C , C-set) , x }) _ ⟩
           (proj₁ $
            Fun.≡→≅ $
            cong (λ { ((C , _) , C-set) → C , C-set }) $
            Σ-≡,≡→≡ (proj₁ (Σ-≡,≡←≡ (refl ((C , x) , p))))
                    (proj₁ (H-level-propositional ext 2 _ _)))       ≡⟨ Fun.≡→≅-¹ _ ⟩

           (elim (λ {X Y} _ → Fun.Hom X Y) (λ _ → P.id) $
            cong (λ { ((C , _) , C-set) → C , C-set }) $
            Σ-≡,≡→≡ (proj₁ (Σ-≡,≡←≡ (refl ((C , x) , p))))
                    (proj₁ (H-level-propositional ext 2 _ _)))       ≡⟨ elim¹ (λ eq → elim (λ {X Y} _ → Fun.Hom X Y) (λ _ → P.id) eq ≡
                                                                                      ≡⇒↝ implication (cong proj₁ eq))
                        (elim (λ {X Y} _ → Fun.Hom X Y) (λ _ → P.id)
                              (refl (C , C-set))                          ≡⟨ elim-refl (λ {X Y} _ → Fun.Hom X Y) _ ⟩
                         P.id                                             ≡⟨ sym $ elim-refl (λ {A B} _ → A → B) _ ⟩
                         ≡⇒↝ implication (refl C)                         ≡⟨ cong (≡⇒↝ implication) (sym $ cong-refl proj₁) ⟩∎
                         ≡⇒↝ implication (cong proj₁ (refl (C , C-set)))  ∎) _ ⟩

           (≡⇒↝ implication $
            cong proj₁ $
            cong (λ { ((C , _) , C-set) → C , C-set }) $
            Σ-≡,≡→≡ (proj₁ (Σ-≡,≡←≡ (refl ((C , x) , p))))
                    (proj₁ (H-level-propositional ext 2 _ _)))       ≡⟨ cong (≡⇒↝ implication)
                                                                             (cong-∘ proj₁ (λ { ((C , _) , C-set) → C , C-set }) _) ⟩
           (≡⇒↝ implication $
            cong (λ { ((C , _) , _) → C }) $
            Σ-≡,≡→≡ (proj₁ (Σ-≡,≡←≡ (refl ((C , x) , p))))
                    (proj₁ (H-level-propositional ext 2 _ _)))       ≡⟨ cong (λ eq →
                                                                                ≡⇒↝ implication $
                                                                                cong (λ { ((C , _) , _) → C }) $
                                                                                Σ-≡,≡→≡ (proj₁ {B = λ q → subst (proj₁ ∘ uncurry P) q p ≡ p} eq)
                                                                                        (proj₁ (H-level-propositional ext 2 _ C-set′)))
                                                                             (Σ-≡,≡←≡-refl {B = λ { (C , x) → proj₁ (P C x)}}) ⟩
           (≡⇒↝ implication $
            cong (λ { ((C , _) , _) → C }) $
            Σ-≡,≡→≡ (refl (C , x))
                    (proj₁ (H-level-propositional ext 2 _ _)))       ≡⟨ cong (≡⇒↝ implication ∘ cong (λ { ((C , _) , _) → C }))
                                                                             (Σ-≡,≡→≡-reflˡ (proj₁ (H-level-propositional ext 2 _ _))) ⟩
           (≡⇒↝ implication $
            cong (λ { ((C , _) , _) → C }) $
            cong (_,_ (C , x))
                 (trans (sym $ subst-refl (Is-set ∘ proj₁) C-set)
                        (proj₁ (H-level-propositional ext 2 _ _))))  ≡⟨ cong (≡⇒↝ implication)
                                                                             (cong-∘ (λ { ((C , _) , _) → C }) (_,_ (C , x)) _) ⟩
           (≡⇒↝ implication $
            cong (const C)
                 (trans (sym $ subst-refl (Is-set ∘ proj₁) C-set)
                        (proj₁ (H-level-propositional ext 2 _ _))))  ≡⟨ cong (≡⇒↝ implication) (cong-const _) ⟩

           ≡⇒↝ implication (refl C)                                  ≡⟨ ≡⇒↝-refl ⟩

           P.id                                                      ≡⟨ sym $ cong _≃_.to $ elim-refl (λ {X Y} _ → proj₁ X ≃ proj₁ Y) _ ⟩∎

           _≃_.to (elim (λ {X Y} _ → proj₁ X ≃ proj₁ Y)
                        (λ _ → Eq.id)
                        (refl (C , x , p)))                          ∎)

        X≡Y D-set

abstract

  -- The from component of isomorphism-is-equality′ is equal
  -- to a simple function.

  from-isomorphism-is-equality′ :
    ∀ Univ ass c X Y → let open Universe Univ; open Class Univ in
    (El-set : ∀ {B} → Is-set B → Is-set (El (proj₁ c) B)) →
    ∀ I-set J-set →
    _↔_.from (isomorphism-is-equality′
                Univ ass c X Y El-set I-set J-set) ≡
    elim (λ {X Y} _ → Isomorphic c X Y)
         (λ { (_ , x , _) → Eq.id , resp-id ass (proj₁ c) x })
  from-isomorphism-is-equality′ Univ ass c X Y El-set I-set J-set =
    ext λ eq →
      Σ-≡,≡→≡ (lemma eq) (_⇔_.to set⇔UIP (El-set J-set) _ _)
    where
    open Assumptions ass
    open Universe Univ
    open Class Univ

    lemma :
      ∀ eq →
      proj₁ (_↔_.from (isomorphism-is-equality′
                         Univ ass c X Y El-set I-set J-set) eq) ≡
      proj₁ (elim (λ {X Y} _ → Isomorphic c X Y)
                  (λ { (_ , x , _) → Eq.id , resp-id ass (proj₁ c) x })
                  eq)
    lemma eq =
      proj₁ (_↔_.from (isomorphism-is-equality′
                         Univ ass c X Y El-set I-set J-set) eq)          ≡⟨ Isomorphism-is-equality′.proj₁-from-isomorphic
                                                                              Univ ass _ _ _ _ _ _ _ _ El-set I-set J-set eq ⟩
      elim (λ {X Y} _ → proj₁ X ≃ proj₁ Y) (λ _ → Eq.id) eq              ≡⟨ sym $ elim-∘ (λ {X Y} _ → Isomorphic c X Y) _ proj₁ _ ⟩∎
      proj₁ (elim (λ {X Y} _ → Isomorphic c X Y)
                  (λ { (_ , x , _) → Eq.id , resp-id ass (proj₁ c) x })
                  eq)                                                    ∎


==> anc/equality/src/Vec.agda <==
------------------------------------------------------------------------
-- Vectors
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality

module Vec
  {reflexive} (eq : ∀ {a p} → Equality-with-J a p reflexive) where

open import Prelude hiding (tail)

open import Bijection eq using (_↔_)
open Derived-definitions-and-properties eq
open import Function-universe eq hiding (_∘_)
open import List eq using (length)
open import Surjection eq using (_↠_; ↠-≡)

------------------------------------------------------------------------
-- Some simple functions

-- Finds the element at the given position.

index : ∀ {n} {a} {A : Set a} → Fin n → Vec A n → A
index {zero}  ()       _
index {suc _} fzero    (x , _)  = x
index {suc _} (fsuc i) (_ , xs) = index i xs

-- Applies the function to every element in the vector.

map : ∀ {n a b} {A : Set a} {B : Set b} → (A → B) → Vec A n → Vec B n
map {zero}  f _        = _
map {suc _} f (x , xs) = f x , map f xs

-- Constructs a vector containing a certain number of copies of the
-- given element.

replicate : ∀ {n a} {A : Set a} → A → Vec A n
replicate {zero}  _ = _
replicate {suc _} x = x , replicate x

------------------------------------------------------------------------
-- Conversions to and from lists

-- Vectors can be converted to lists.

to-list : ∀ {n} {a} {A : Set a} → Vec A n → List A
to-list {zero}  _        = []
to-list {suc n} (x , xs) = x ∷ to-list xs

-- Lists can be converted to vectors.

from-list : ∀ {a} {A : Set a} (xs : List A) → Vec A (length xs)
from-list []       = _
from-list (x ∷ xs) = x , from-list xs

-- ∃ (Vec A) is isomorphic to List A.

∃Vec↔List : ∀ {a} {A : Set a} → ∃ (Vec A) ↔ List A
∃Vec↔List {A = A} = record
  { surjection = record
    { logical-equivalence = record
      { to   = to-list ∘ proj₂
      ; from = λ xs → length xs , from-list xs
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = uncurry from∘to
  }
  where
  to∘from : (xs : List A) → to-list (from-list xs) ≡ xs
  to∘from []       = refl _
  to∘from (x ∷ xs) = cong (x ∷_) (to∘from xs)

  tail : A → ∃ (Vec A) ↠ ∃ (Vec A)
  tail y = record
    { logical-equivalence = record
      { to   = λ where
                 (suc n , _ , xs) → n , xs
                 xs@(zero , _)    → xs
      ; from = Σ-map suc (y ,_)
      }
    ; right-inverse-of = refl
    }

  from∘to :
    ∀ n (xs : Vec A n) →
    (length (to-list xs) , from-list (to-list xs)) ≡ (n , xs)
  from∘to zero    _        = refl _
  from∘to (suc n) (x , xs) =                                    $⟨ from∘to n xs ⟩
    (length (to-list xs) , from-list (to-list xs)) ≡ (n , xs)   ↝⟨ _↠_.from $ ↠-≡ (tail x) ⟩□

    (length (to-list (x , xs)) , from-list (to-list (x , xs)))
      ≡
    (suc n , x , xs)                                            □


==> anc/partiality-monad/LICENCE <==
Copyright (c) 2015-2017 Thorsten Altenkirch, Nils Anders Danielsson,
Nicolai Kraus

Permission is hereby granted, free of charge, to any person obtaining a
copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be included
in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS
OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/partiality-monad/README.agda <==
------------------------------------------------------------------------
-- Code related to the paper "Partiality, Revisited: The Partiality
-- Monad as a Quotient Inductive-Inductive Type"
--
-- Thorsten Altenkirch, Nils Anders Danielsson and Nicolai Kraus
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module README where

-- Note that our definition of the partiality monad and some of the
-- results are heavily inspired by the section on Cauchy reals in the
-- HoTT book (first edition).

-- The partiality algebra code uses ideas and concepts from "Inductive
-- types in homotopy type theory" by Awodey, Gambino and Sojakova,
-- "Inductive Types in Homotopy Type Theory" by Sojakova, "Quotient
-- inductive-inductive types" by Altenkirch, Capriotti, Dijkstra and
-- Nordvall Forsberg, and Gabe Dijkstra's forthcoming PhD thesis.

------------------------------------------------------------------------
-- Pointers to results from the paper

-- In order to more easily find code corresponding to results from the
-- paper, see the following module. Note that some of the code
-- referenced below is not discussed at all in the paper.

import README.Pointers-to-results-from-the-paper

------------------------------------------------------------------------
-- Preliminaries

-- A partial inductive-recursive definition of the partiality monad,
-- without path or truncation constructors, in order to get the basics
-- right.

import Partiality-monad.Inductive.Preliminary-sketch

------------------------------------------------------------------------
-- Partiality algebras

-- Partiality algebras.

import Partiality-algebra

-- Some partiality algebra properties.

import Partiality-algebra.Properties

-- Partiality algebra categories.

import Partiality-algebra.Category

-- Eliminators and initiality.

import Partiality-algebra.Eliminators

-- Monotone functions.

import Partiality-algebra.Monotone

-- ω-continuous functions.

import Partiality-algebra.Omega-continuous

-- Strict ω-continuous functions.

import Partiality-algebra.Strict-omega-continuous

-- Fixpoint combinators.

import Partiality-algebra.Fixpoints

-- Pi with partiality algebra families as codomains.

import Partiality-algebra.Pi

------------------------------------------------------------------------
-- The partiality monad

-- A quotient inductive-inductive definition of the partiality monad.

import Partiality-monad.Inductive

-- Specialised eliminators.

import Partiality-monad.Inductive.Eliminators

-- A function that runs computations.

import Partiality-monad.Inductive.Approximate

-- An alternative characterisation of the information ordering, along
-- with related results.

import Partiality-monad.Inductive.Alternative-order

-- Monotone functions.

import Partiality-monad.Inductive.Monotone

-- ω-continuous functions.

import Partiality-monad.Inductive.Omega-continuous

-- The partiality monad's monad instance.

import Partiality-monad.Inductive.Monad

-- The partiality monad's monad instance, defined via an adjunction.

import Partiality-monad.Inductive.Monad.Adjunction

-- Strict ω-continuous functions.

import Partiality-monad.Inductive.Strict-omega-continuous

-- Fixpoint combinators.

import Partiality-monad.Inductive.Fixpoints

------------------------------------------------------------------------
-- Some examples

-- A function that, given a stream, tries to find an element
-- satisfying a predicate.

import Search

-- Examples involving simple λ-calculi.

import README.Lambda

------------------------------------------------------------------------
-- The delay monad

-- The delay monad, defined coinductively.

import Delay-monad

-- Strong bisimilarity.

import Delay-monad.Strong-bisimilarity

-- Weak bisimilarity.

import Delay-monad.Weak-bisimilarity

-- A partial order.

import Delay-monad.Partial-order

-- Least upper bounds.

import Delay-monad.Least-upper-bound

-- The delay monad is a monad up to strong bisimilarity.

import Delay-monad.Monad

-- The "always true" predicate, □.

import Delay-monad.Always

------------------------------------------------------------------------
-- A variant of the delay monad with a sized type parameter

-- The delay monad, defined coinductively, with a sized type
-- parameter.

import Delay-monad.Sized

-- Strong bisimilarity.

import Delay-monad.Sized.Strong-bisimilarity

-- Weak bisimilarity.

import Delay-monad.Sized.Weak-bisimilarity

-- A partial order.

import Delay-monad.Sized.Partial-order

-- Least upper bounds.

import Delay-monad.Sized.Least-upper-bound

-- A monad-like structure.

import Delay-monad.Sized.Monad

-- The "always true" predicate, □.

import Delay-monad.Sized.Always

------------------------------------------------------------------------
-- An alternative definition of the delay monad

-- The delay monad, defined using increasing sequences of potential
-- values.

import Delay-monad.Alternative

-- Various properties.

import Delay-monad.Alternative.Properties

-- Theorems relating the coinductive definition of the delay
-- monad to the alternative one and to another type.

import Delay-monad.Alternative.Equivalence

-- Termination predicates.

import Delay-monad.Alternative.Termination

-- Information orderings.

import Delay-monad.Alternative.Partial-order

-- Weak bisimilarity.

import Delay-monad.Alternative.Weak-bisimilarity

-- Two eliminators for Delay-monad.Alternative.Delay (A / R).

import Delay-monad.Alternative.Eliminators

------------------------------------------------------------------------
-- The delay monad quotiented by weak bisimilarity

-- The delay monad quotiented by weak bisimilarity.

import Partiality-monad.Coinductive

-- A partial order.

import Partiality-monad.Coinductive.Partial-order

-- An alternative definition of the partiality monad: a variant of the
-- delay monad quotiented by a notion of weak bisimilarity.

import Partiality-monad.Coinductive.Alternative

------------------------------------------------------------------------
-- A proof of equivalence

-- The partiality monads in Partiality-monad.Inductive and
-- Partiality-monad.Coinductive are pointwise equivalent, for sets,
-- assuming extensionality, propositional extensionality and countable
-- choice.

import Partiality-monad.Equivalence

------------------------------------------------------------------------
-- ω-cpos

-- Pointed and non-pointed ω-cpos.

import Omega-cpo

-- The code in the following three modules is based on a suggestion
-- from Paolo Capriotti.

-- A partial inductive-recursive definition of the lifting
-- construction on ω-cpos, without path or truncation constructors, in
-- order to get the basics right.

import Lifting.Preliminary-sketch

-- A quotient inductive-inductive definition of the lifting
-- construction on ω-cpos.

import Lifting

-- An alternative but equivalent definition of the partiality monad
-- (but only for sets), based on the lifting construction in Lifting.

import Lifting.Partiality-monad


==> anc/partiality-monad/README/Lambda.agda <==
------------------------------------------------------------------------
-- Examples involving simple λ-calculi
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module README.Lambda where

------------------------------------------------------------------------
-- An untyped λ-calculus with constants

-- Some developments from "Operational Semantics Using the Partiality
-- Monad" by Danielsson, implemented using both the quotient
-- inductive-inductive partiality monad, and the delay monad.
--
-- These developments to a large extent mirror developments in
-- "Coinductive big-step operational semantics" by Leroy and Grall.

-- The syntax of, and a type system for, the untyped λ-calculus with
-- constants.

import Lambda.Syntax

-- Most of a virtual machine.

import Lambda.Virtual-machine

-- A compiler.

import Lambda.Compiler

-- A definitional interpreter.

import Lambda.Partiality-monad.Inductive.Interpreter
import Lambda.Delay-monad.Interpreter

-- A type soundness result.

import Lambda.Partiality-monad.Inductive.Type-soundness
import Lambda.Delay-monad.Type-soundness

-- A virtual machine.

import Lambda.Partiality-monad.Inductive.Virtual-machine
import Lambda.Delay-monad.Virtual-machine

-- Compiler correctness.

import Lambda.Partiality-monad.Inductive.Compiler-correctness
import Lambda.Delay-monad.Compiler-correctness

------------------------------------------------------------------------
-- An untyped λ-calculus without constants

-- A variant of the development above. The development above uses a
-- well-scoped variant of the untyped λ-calculus with constants. This
-- development does not use constants. This means that the interpreter
-- cannot crash, so the type soundness result has been omitted.

import Lambda.Simplified.Syntax
import Lambda.Simplified.Virtual-machine
import Lambda.Simplified.Compiler
import Lambda.Simplified.Partiality-monad.Inductive.Interpreter
import Lambda.Simplified.Delay-monad.Interpreter
import Lambda.Simplified.Partiality-monad.Inductive.Virtual-machine
import Lambda.Simplified.Delay-monad.Virtual-machine
import Lambda.Simplified.Partiality-monad.Inductive.Compiler-correctness
import Lambda.Simplified.Delay-monad.Compiler-correctness


==> anc/partiality-monad/README/Pointers-to-results-from-the-paper.agda <==
------------------------------------------------------------------------
-- Pointers to results from the paper
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module README.Pointers-to-results-from-the-paper where

-- Library code.

import Equality.Propositional as Equality
import Interval
import H-level
import H-level.Truncation.Propositional as Truncation
import Quotient.HIT
import Univalence-axiom

-- Code from this development.

import Delay-monad
import Delay-monad.Alternative
import Delay-monad.Alternative.Equivalence
import Delay-monad.Alternative.Partial-order
import Delay-monad.Alternative.Termination
import Delay-monad.Alternative.Weak-bisimilarity
import Delay-monad.Monad
import Delay-monad.Partial-order
import Delay-monad.Strong-bisimilarity as Strong-bisimilarity
import Delay-monad.Weak-bisimilarity as Weak-bisimilarity
import Lifting
import Partiality-algebra
import Partiality-algebra.Category
import Partiality-algebra.Eliminators
import Partiality-algebra.Fixpoints
import Partiality-algebra.Pi
import Partiality-monad.Coinductive.Alternative
import Partiality-monad.Inductive as Partiality-monad
import Partiality-monad.Inductive.Alternative-order as Alternative-order
import Partiality-monad.Inductive.Eliminators
import Partiality-monad.Inductive.Fixpoints
import Partiality-monad.Inductive.Monad as Monad
import Partiality-monad.Inductive.Monad.Adjunction as Adjunction
import Partiality-monad.Equivalence
import README.Lambda
import Search

------------------------------------------------------------------------
-- Section 2

-- Note that most of the following definitions are taken from a
-- library.

-- Extensionality for functions.

Extensionality = Equality.Extensionality
ext            = Interval.ext

-- Strong bisimilarity implies equality for the delay monad.

Delay-ext = Strong-bisimilarity.Extensionality

-- Uniqueness of identity proofs.

UIP = Equality.Uniqueness-of-identity-proofs

-- The property of being a set.

Is-set = H-level.Is-set

-- The property of being a proposition.

Is-proposition = H-level.Is-proposition

-- Propositional extensionality.

Propositional-extensionality =
  Univalence-axiom.Propositional-extensionality

-- The univalence axiom.

Univalence = Univalence-axiom.Univalence

-- Quotient types.

module Quotient = Quotient.HIT

-- Countable choice.

Countable-choice = Truncation.Axiom-of-countable-choice

------------------------------------------------------------------------
-- Section 3.1

-- Definition 1: Partiality algebras and partiality algebra morphisms.
-- The function η is called now and ⊥ is called never.

Partiality-algebra = Partiality-algebra.Partiality-algebra
Morphism           = Partiality-algebra.Morphism

-- An identity morphism.

id = Partiality-algebra.id

-- Composition of morphisms.

_∘_ = Partiality-algebra._∘_

-- Partiality algebras form a category.

category = Partiality-algebra.Category.category

-- The partiality monad as a postulated partiality algebra. The proof
-- α is called antisymmetry.

partiality-monad = Partiality-monad.partiality-algebra

-- The partiality monad.

_⊥ = Partiality-monad._⊥

-- Initiality.

Initial = Partiality-algebra.Eliminators.Initial

-- Theorem 2.

Induction-principle =
  Partiality-algebra.Eliminators.Elimination-principle
universality-to-induction =
  Partiality-algebra.Eliminators.∀initiality→∀eliminators
induction-to-universality =
  Partiality-algebra.Eliminators.∀eliminators→∀initiality

-- The partiality monad's induction principle.

induction-principle = Partiality-monad.eliminators

-- A proof that shows that A ⊥ is a set without making use of the
-- set-truncation "constructor".

Type-is-set = Partiality-algebra.Partiality-algebra-with.Type-is-set

-- Lemma 3.

lemma-3 = Partiality-monad.Inductive.Eliminators.⊥-rec-⊥

------------------------------------------------------------------------
-- Section 3.2

-- Definition 4: The category ω-CPO of pointed ω-cpos.

ω-CPO = Adjunction.ω-CPPO
ω-cpo = Adjunction.ω-cppo

-- The forgetful functor U from ω-CPO (and in fact Part_A for any A)
-- to SET.

U = Adjunction.Forget

-- The functor F from SET to ω-CPO.

F = Adjunction.Partial

-- Theorem 5.

theorem-5 = Adjunction.Partial⊣Forget

-- Corollary 6.

corollary-6 = Adjunction.Partiality-monad

-- A direct construction of a monad structure on _⊥.

μ                 = Monad.join
module Monad-laws = Monad.Monad-laws

------------------------------------------------------------------------
-- Section 3.3

-- Lemma 7. For the second part the code uses a propositional
-- truncation that is not present in the paper: the result proved in
-- the code is more general, and works even if the type "A" is not a
-- set.

lemma-7-part-1 = Alternative-order.now⊑never≃⊥
lemma-7-part-2 = Alternative-order.now⊑now≃∥≡∥
lemma-7-part-3 = Alternative-order.now⊑⨆≃∥∃now⊑∥

-- Corollary 8. For the second part the code uses a propositional
-- truncation that is not present in the paper: the result proved in
-- the code is more general, and works even if the type "A" is not a
-- set.

corollary-8-part-1 = Alternative-order.now⊑→⇓
corollary-8-part-2 = Alternative-order.now≡now≃∥≡∥
corollary-8-part-3 = Alternative-order.now≢never

-- The order is flat.

flat-order = Alternative-order.flat-order

------------------------------------------------------------------------
-- Section 4, not including Sections 4.1 and 4.2

-- Definition 9: The delay monad and weak bisimilarity. The definition
-- of _↓_ is superficially different from the one in the paper. The
-- first definition of weak bisimilarity, _∼D_, is different from the
-- one in the paper, but is logically equivalent to the second one,
-- _∼D′_, which is closer to the paper's definition.

Delay  = Delay-monad.Delay
_↓D_   = Weak-bisimilarity._⇓_
_∼D_   = Weak-bisimilarity._≈_
_∼D′_  = Weak-bisimilarity._≈′_
∼D⇔∼D′ = Delay-monad.Partial-order.≈⇔≈′

-- The delay monad is a monad.

Delay-monad = Delay-monad.Monad.delay-monad

-- The relation _↓D_ is pointwise propositional (when the type "A" is
-- a set).

↓D-propositional = Weak-bisimilarity.Terminates-propositional

-- The relation _∼D′_ is pointwise propositional (when the type "A" is
-- a set).

∼D′-propositional = Weak-bisimilarity.≈′-propositional

-- _∼D_ is an equivalence relation.

∼D-reflexive  = Weak-bisimilarity.reflexive
∼D-symmetric  = Weak-bisimilarity.symmetric
∼D-transitive = Weak-bisimilarity.transitive

------------------------------------------------------------------------
-- Section 4.1

-- The predicate is-mon.

is-mon = Delay-monad.Alternative.Increasing

-- Monotone sequences.

Seq = Delay-monad.Alternative.Delay

-- Lemma 10.

lemma-10 = Delay-monad.Alternative.Equivalence.Delay↔Delay

-- The relation ↓_Seq.

_↓-Seq_ = Delay-monad.Alternative.Termination._⇓_

-- This relation is pointwise logically equivalent to a
-- propositionally truncated variant (when the type "A" is a set).

↓-Seq⇔∥↓-Seq∥ = Delay-monad.Alternative.Termination.⇓⇔∥⇓∥

-- The relation ⊑_Seq.

_⊑-Seq_ = Delay-monad.Alternative.Partial-order._∥⊑∥_

-- This relation is pointwise propositional.

⊑-Seq-propositional =
  Delay-monad.Alternative.Partial-order.∥⊑∥-propositional

-- The relation ∼_Seq.

_∼-Seq_ = Delay-monad.Alternative.Weak-bisimilarity._≈_

-- This relation is pointwise propositional.

≈-Seq-propositional =
  Delay-monad.Alternative.Weak-bisimilarity.≈-propositional

-- Lemma 11.

lemma-11 = Partiality-monad.Coinductive.Alternative.⊥↔⊥

------------------------------------------------------------------------
-- Section 4.2

-- The function w.

w = Partiality-monad.Equivalence.Delay→⊥

-- Lemma 12.

w-monotone = Partiality-monad.Equivalence.Delay→⊥-mono
w̃          = Partiality-monad.Equivalence.⊥→⊥

-- Lemma 13.

lemma-13 = Partiality-monad.Equivalence.⊥→⊥-injective

-- Lemma 14.

lemma-14 = Partiality-monad.Equivalence.Delay→⊥-surjective

-- The function w̃ is surjective.

w̃-surjective = Partiality-monad.Equivalence.⊥→⊥-surjective

-- Theorem 15.

theorem-15-part-1 = Partiality-monad.Equivalence.⊥→⊥-equiv
theorem-15-part-2 = Partiality-monad.Equivalence.⊥≃⊥′
theorem-15-part-3 = Partiality-monad.Equivalence.⊥≃⊥

------------------------------------------------------------------------
-- Section 5.1

-- A fixpoint combinator.

fix = Partiality-algebra.Fixpoints.fix

-- If the argument is ω-continuous, then the result is a least fixed
-- point.

fixed-point = Partiality-algebra.Fixpoints.fix-is-fixpoint-combinator
least       = Partiality-algebra.Fixpoints.fix-is-least

-- A kind of dependent function space with a type as the domain and a
-- family of partiality algebras as the codomain. The result is a
-- partiality algebra.

Π = Partiality-algebra.Pi.Π

-- The search function.

module The-search-function = Search.Direct

------------------------------------------------------------------------
-- Section 5.3

-- Operational semantics.

module Operational-semantics = README.Lambda

------------------------------------------------------------------------
-- Section 6

-- A quotient inductive-inductive definition of the lifting
-- construction on ω-cpos. (This construction is based on a suggestion
-- from Paolo Capriotti.)

module Lifting-construction = Lifting


==> anc/partiality-monad/partiality-monad.agda-lib <==
name: partiality-monad
depend: equality
include: src


==> anc/partiality-monad/src/Delay-monad.agda <==
------------------------------------------------------------------------
-- The delay monad, defined coinductively
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad where

open import Prelude

-- The delay monad.

mutual

  Delay : ∀ {a} → Set a → Size → Set a
  Delay A i = A ⊎ ∞Delay A i

  record ∞Delay {a} (A : Set a) (i : Size) : Set a where
    coinductive
    field
      force : {j : Size< i} → Delay A j

open ∞Delay public

pattern now x   = inj₁ x
pattern later x = inj₂ x

module _ {a} {A : Set a} where

  mutual

    -- A non-terminating computation.

    never : Delay A ∞
    never = later ∞never

    ∞never : ∞Delay A ∞
    force ∞never = never


==> anc/partiality-monad/src/Delay-monad/Alternative.agda <==
------------------------------------------------------------------------
-- The delay monad, defined using increasing sequences of potential
-- values
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Alternative where

open import Equality.Propositional
open import Prelude hiding (↑)

------------------------------------------------------------------------
-- _↓_ and _↑

module _ {a} {A : Set a} where

  infix 4 _↑ _↓_

  -- x ↓ y means that the computation x has the value y.

  _↓_ : Maybe A → A → Set a
  x ↓ y = x ≡ just y

  -- x ↑ means that the computation x does not have a value.

  _↑ : Maybe A → Set a
  x ↑ = x ≡ nothing

------------------------------------------------------------------------
-- An alternative definition of the delay monad

module _ {a} {A : Set a} where

  -- The property of being an increasing sequence.

  LE : Maybe A → Maybe A → Set a
  LE x y = x ≡ y ⊎ (x ↑ × ¬ y ↑)

  Increasing-at : ℕ → (ℕ → Maybe A) → Set a
  Increasing-at n f = LE (f n) (f (suc n))

  Increasing : (ℕ → Maybe A) → Set a
  Increasing f = ∀ n → Increasing-at n f

-- An alternative definition of the delay monad.

Delay : ∀ {a} → Set a → Set a
Delay A = ∃ λ (f : ℕ → Maybe A) → Increasing f


==> anc/partiality-monad/src/Delay-monad/Alternative/Eliminators.agda <==
------------------------------------------------------------------------
-- Two eliminators for Delay-monad.Alternative.Delay (A / R)
------------------------------------------------------------------------

-- This module is largely based on (but perhaps not quite identical
-- to) the development underlying Theorem 1 in "Quotienting the Delay
-- Monad by Weak Bisimilarity" by Chapman, Uustalu and Veltri.

{-# OPTIONS --without-K --rewriting #-}

module Delay-monad.Alternative.Eliminators where

open import Equality.Propositional
open import H-level.Truncation.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (↑)
open import Quotient.HIT

open import Bijection equality-with-J using (_↔_)
import Equivalence equality-with-J as Eq
open import Function-universe equality-with-J hiding (id; _∘_)
open import H-level equality-with-J
open import Surjection equality-with-J using (_↠_)
open import Univalence-axiom equality-with-J

open import Delay-monad.Alternative
open import Delay-monad.Alternative.Equivalence
open import Delay-monad.Alternative.Properties

------------------------------------------------------------------------
-- A map function

private

  module _ {a b} {A : Set a} {B : Set b} where

    -- A map function for Maybe.

    mapᴹ : (A → B) → Maybe A → Maybe B
    mapᴹ = ⊎-map id

    -- If mapᴹ f x does not have a value, then x does not have a
    -- value.

    mapᴹ-↑ : ∀ {f : A → B} x → mapᴹ f x ↑ → x ↑
    mapᴹ-↑ nothing  _  = refl
    mapᴹ-↑ (just _) ()

    -- The function mapᴹ f preserves LE.

    mapᴹ-LE : ∀ {f : A → B} {x y} →
              LE x y → LE (mapᴹ f x) (mapᴹ f y)
    mapᴹ-LE =
      ⊎-map (cong (mapᴹ _)) (Σ-map (cong (mapᴹ _)) (_∘ mapᴹ-↑ _))

    -- The function mapᴹ f ∘_ preserves Increasing.

    mapᴹ-Increasing : ∀ {f : A → B} {g} →
                      Increasing g → Increasing (mapᴹ f ∘ g)
    mapᴹ-Increasing = mapᴹ-LE ∘_

-- A map function for Delay.

map : ∀ {a b} {A : Set a} {B : Set b} →
      (A → B) → Delay A → Delay B
map f = Σ-map (mapᴹ f ∘_) mapᴹ-Increasing

------------------------------------------------------------------------
-- The first eliminator

-- There is a function from (ℕ → Maybe A) / (ℕ →ᴾ Maybeᴾ R) to
-- Delay (A / R).

→Maybe/→ :
  ∀ {a r} {A : Set a} {R : A → A → Proposition r} →
  (ℕ → Maybe A) / (ℕ →ᴾ Maybeᴾ R) → Delay (A / R)
→Maybe/→ f =
  _↠_.to →↠Delay-function (_↔_.to Maybe/-comm ∘ ℕ→/-comm-to f)

-- The definitions below make use of some assumptions: propositional
-- extensionality and countable choice, and a propositional
-- equivalence relation R.

module _
  {a r} {A : Set a} {R : A → A → Proposition r}
  (prop-ext : Propositional-extensionality r)
  (cc : Axiom-of-countable-choice (a ⊔ r))
  (R-equiv : Is-equivalence-relation R)
  where

  private

    -- An abbreviation.

    ℕ→/-comm′ =
      ℕ→/-comm prop-ext cc
        (Maybeᴾ-preserves-Is-equivalence-relation {R = R} R-equiv)

  -- →Maybe/→ has a right inverse.

  →Maybe/↠ :
    (ℕ → Maybe A) / (ℕ →ᴾ Maybeᴾ R) ↠ Delay (A / R)
  →Maybe/↠ =
    (ℕ → Maybe A) / (ℕ →ᴾ Maybeᴾ R)  ↔⟨ ℕ→/-comm′ ⟩
    (ℕ → Maybe A / Maybeᴾ R)         ↔⟨ Eq.∀-preserves ext (λ _ → Eq.↔⇒≃ Maybe/-comm) ⟩
    (ℕ → Maybe (A / R))              ↝⟨ →↠Delay-function ⟩□
    Delay (A / R)                    □

  private

    to-→Maybe/↠ : _↠_.to →Maybe/↠ ≡ →Maybe/→
    to-→Maybe/↠ = refl

  -- On part of the domain of →Maybe/→ the right inverse is also a
  -- left inverse.

  →Maybe/↠-partial-left-inverse :
    (x : Delay A) →
    _↠_.from →Maybe/↠ (→Maybe/→ [ proj₁ x ]) ≡ [ proj₁ x ]
  →Maybe/↠-partial-left-inverse (f , inc) =
    _↠_.from →Maybe/↠ (→Maybe/→ [ f ])                                ≡⟨⟩

    _↔_.from ℕ→/-comm′ (λ n →
      _↔_.from Maybe/-comm $
      _↠_.from →↠Delay-function
        (_↠_.to →↠Delay-function (_↔_.to Maybe/-comm ∘ [_] ∘ f))
        n)                                                            ≡⟨ cong (λ g → _↔_.from ℕ→/-comm′ λ n →
                                                                                       _↔_.from Maybe/-comm (_↠_.from →↠Delay-function
                                                                                                               (_↠_.to →↠Delay-function (g ∘ f))
                                                                                                               n)) $
                                                                           Maybe/-comm-[] ⟩
    _↔_.from ℕ→/-comm′ (λ n →
      _↔_.from Maybe/-comm $
      _↠_.from →↠Delay-function
        (_↠_.to →↠Delay-function (mapᴹ [_] ∘ f))
        n)                                                            ≡⟨⟩

    _↔_.from ℕ→/-comm′ (λ n →
      _↔_.from Maybe/-comm $
      _↠_.from →↠Delay-function
        (_↠_.to →↠Delay-function
           (_↠_.from →↠Delay-function (map [_] (f , inc))))
        n)                                                            ≡⟨ cong (λ x → _↔_.from ℕ→/-comm′ λ n →
                                                                                       _↔_.from Maybe/-comm (_↠_.from →↠Delay-function x n)) $
                                                                           _↠_.right-inverse-of →↠Delay-function (map [_] (f , inc)) ⟩
    _↔_.from ℕ→/-comm′ (λ n →
      _↔_.from Maybe/-comm $
      _↠_.from →↠Delay-function (map [_] (f , inc)) n)                ≡⟨⟩

    _↔_.from ℕ→/-comm′ (λ n → _↔_.from Maybe/-comm $ mapᴹ [_] (f n))  ≡⟨ cong (λ g → _↔_.from ℕ→/-comm′ λ n → _↔_.from Maybe/-comm (g (f n))) $
                                                                           sym Maybe/-comm-[] ⟩
    _↔_.from ℕ→/-comm′ (λ n →
      _↔_.from Maybe/-comm (_↔_.to Maybe/-comm [ f n ]))              ≡⟨ cong (_↔_.from ℕ→/-comm′) (ext λ n →
                                                                           _↔_.left-inverse-of Maybe/-comm [ f n ]) ⟩
    _↔_.from ℕ→/-comm′ (λ n → [ f n ])                                ≡⟨⟩

    _↔_.from ℕ→/-comm′ (ℕ→/-comm-to [ f ])                            ≡⟨ _↔_.left-inverse-of ℕ→/-comm′ [ f ] ⟩∎

    [ f ]                                                             ∎

  private

    -- Dummy is a local module used to ensure that the definitions
    -- inside it get their own abstract block.

    module Dummy where

      abstract

        -- A quotient-like eliminator for Delay (A / R).

        Delay/-elim₁ :
          ∀ {p} (P : Delay (A / R) → Set p)
          (p-[] : (f : ℕ → Maybe A) → P (→Maybe/→ [ f ])) →
          (∀ {f g} (r : proj₁ ((ℕ →ᴾ Maybeᴾ R) f g)) →
           subst P (cong →Maybe/→
                         ([]-respects-relation {x = f} {y = g} r))
                   (p-[] f) ≡
           p-[] g) →
          (∀ x → Is-set (P x)) →
          ∀ x → P x
        Delay/-elim₁ = ↠-eliminator →Maybe/↠

        -- Simplification lemma for Delay/-elim₁.

        Delay/-elim₁-[] :
          ∀ {p} (P : Delay (A / R) → Set p)
          (p-[] : (f : ℕ → Maybe A) → P (→Maybe/→ [ f ]))
          (ok :
             ∀ {f g} (r : proj₁ ((ℕ →ᴾ Maybeᴾ R) f g)) →
             subst P (cong →Maybe/→
                           ([]-respects-relation {x = f} {y = g} r))
                     (p-[] f) ≡
             p-[] g)
          (P-set : ∀ x → Is-set (P x)) (x : Delay A) →
          Delay/-elim₁ P p-[] ok P-set (→Maybe/→ [ proj₁ x ]) ≡
          p-[] (proj₁ x)
        Delay/-elim₁-[] P p-[] ok P-set x =
          ↠-eliminator-[] →Maybe/↠ P p-[] ok P-set
            (_↠_.from →↠Delay-function x)
            (→Maybe/↠-partial-left-inverse x)

  open Dummy public

------------------------------------------------------------------------
-- The second eliminator

-- Pointwise lifting of binary relations to the delay monad.

Delayᴾ :
  ∀ {a r} {A : Set a} →
  (A → A → Proposition r) →
  Delay A → Delay A → Proposition r
Delayᴾ R = (ℕ →ᴾ Maybeᴾ R) on proj₁

module _
  {a r} {A : Set a} {R : A → A → Proposition r}
  where

  -- The function map ([_] {R = R}) respects Delayᴾ R.

  map-[]-cong :
    ∀ x y → proj₁ (Delayᴾ R x y) → map ([_] {R = R}) x ≡ map [_] y
  map-[]-cong x y r =
    _↔_.to (equality-characterisation /-is-set)
      (ext λ n → lemma (proj₁ x n) (proj₁ y n) (r n))
    where
    lemma : ∀ x y → proj₁ (Maybeᴾ R x y) →
            mapᴹ [_] x ≡ mapᴹ [_] y
    lemma nothing  nothing  = const refl
    lemma (just x) (just y) = cong inj₂ ∘ []-respects-relation
    lemma nothing  (just y) ()
    lemma (just x) nothing  ()

  -- The function
  -- _↠_.from →↠Delay-function ∘ _↠_.to →↠Delay-function respects
  -- ℕ →ᴾ Maybeᴾ R.

  from-to-→↠Delay-function-cong :
    let open _↠_ →↠Delay-function in
    (f g : ℕ → Maybe A) →
    proj₁ ((ℕ →ᴾ Maybeᴾ R) f g) →
    proj₁ ((ℕ →ᴾ Maybeᴾ R) (from (to f)) (from (to g)))
  from-to-→↠Delay-function-cong f g r =
    helper f g r (f 0) (g 0) (r 0)
    where
    helper :
      ∀ f g → proj₁ ((ℕ →ᴾ Maybeᴾ R) f g) →
      ∀ x y → proj₁ (Maybeᴾ R x y) →
      proj₁ ((ℕ →ᴾ Maybeᴾ R)
               (proj₁ (Delay⇔Delay.from (Delay⇔Delay.To.to′ f x)))
               (proj₁ (Delay⇔Delay.from (Delay⇔Delay.To.to′ g y))))
    helper f g rs (just x) (just y) r n       = r
    helper f g rs nothing  nothing  r zero    = r
    helper f g rs nothing  nothing  r (suc n) =
      helper (f ∘ suc) (g ∘ suc) (rs ∘ suc) (f 1) (g 1) (rs 1) n

    helper _ _ _ (just _) nothing  ()
    helper _ _ _ nothing  (just _) ()

  -- A simplification lemma for →Maybe/→.

  →Maybe/→-[] :
    (f : ℕ → Maybe A) →
    →Maybe/→ [ f ] ≡
    map ([_] {R = R}) (_↠_.to →↠Delay-function f)
  →Maybe/→-[] f = _↔_.to (equality-characterisation /-is-set)
    (proj₁ (→Maybe/→ [ f ])                                          ≡⟨⟩
     proj₁ (_↠_.to →↠Delay-function (_↔_.to Maybe/-comm ∘ [_] ∘ f))  ≡⟨ cong (λ g → proj₁ (_↠_.to →↠Delay-function (g ∘ f))) $ Maybe/-comm-[] ⟩
     proj₁ (_↠_.to →↠Delay-function (mapᴹ [_] ∘ f))                  ≡⟨ ext (helper f (f 0)) ⟩
     mapᴹ [_] ∘ proj₁ (_↠_.to →↠Delay-function f)                    ≡⟨⟩
     proj₁ (map [_] (_↠_.to →↠Delay-function f))                     ∎)
    where
    helper :
       ∀ f x n →
       proj₁ (Delay⇔Delay.from
                (Delay⇔Delay.To.to′ (mapᴹ [_] ∘ f) (mapᴹ [_] x))) n ≡
       mapᴹ [_] (proj₁ (Delay⇔Delay.from (Delay⇔Delay.To.to′ f x)) n)
    helper f (just x) n       = refl
    helper f nothing  zero    = refl
    helper f nothing  (suc n) = helper (f ∘ suc) (f 1) n

-- The definitions below make use of some assumptions: propositional
-- extensionality and countable choice, and a propositional
-- equivalence relation R.

module _
  {a p r} {A : Set a} {R : A → A → Proposition r}
  (prop-ext : Propositional-extensionality r)
  (cc : Axiom-of-countable-choice (a ⊔ r))
  (R-equiv : Is-equivalence-relation R)
  where

  abstract

    -- A second quotient-like eliminator for Delay (A / R).
    --
    -- This eliminator corresponds to Theorem 1 in "Quotienting the
    -- Delay Monad by Weak Bisimilarity" by Chapman, Uustalu and
    -- Veltri.

    Delay/-elim₂ :
      (P : Delay (A / R) → Set p)
      (p-[] : (x : Delay A) → P (map [_] x)) →
      (∀ {x y} (r : proj₁ (Delayᴾ R x y)) →
       subst P (map-[]-cong x y r) (p-[] x) ≡ p-[] y) →
      (∀ x → Is-set (P x)) →
      ∀ x → P x
    Delay/-elim₂ P p-[] ok P-set =
      Delay/-elim₁ prop-ext cc R-equiv P
      (λ f → subst P (lemma₁ f) (p-[] (_↠_.to →↠Delay-function f)))
      lemma₂ P-set
      where
      lemma₁ = sym ∘ →Maybe/→-[]

      lemma₂ :
        ∀ {f g} r →
        subst P
          (cong →Maybe/→ ([]-respects-relation {x = f} {y = g} r))
          (subst P (lemma₁ f) (p-[] (_↠_.to →↠Delay-function f))) ≡
        subst P (lemma₁ g) (p-[] (_↠_.to →↠Delay-function g))
      lemma₂ {f} {g} r =
        let p  = p-[] (_↠_.to →↠Delay-function f)
            r′ = cong →Maybe/→ ([]-respects-relation {x = f} {y = g} r)
            r″ = trans (trans (lemma₁ f) r′) (sym (lemma₁ g))
        in
        subst P r′ (subst P (lemma₁ f) p)                               ≡⟨ subst-subst P (lemma₁ f) r′ p ⟩

        subst P (trans (lemma₁ f) r′) p                                 ≡⟨ cong (λ eq → subst P eq p) $
                                                                             sym $ trans-[trans-sym]- _ (lemma₁ g) ⟩
        subst P (trans r″ (lemma₁ g)) p                                 ≡⟨ sym $ subst-subst P
                                                                                   (trans (trans (lemma₁ f) r′) (sym (lemma₁ g)))
                                                                                   (lemma₁ g)
                                                                                   p ⟩
        subst P (lemma₁ g) (subst P r″ p)                               ≡⟨ cong (λ eq → subst P (lemma₁ g) (subst P eq p)) $
                                                                             _⇔_.to propositional⇔irrelevant
                                                                               (Delay-closure 0 /-is-set _ _)
                                                                               r″
                                                                               (map-[]-cong (_↠_.to →↠Delay-function f)
                                                                                            (_↠_.to →↠Delay-function g)
                                                                                            (from-to-→↠Delay-function-cong f g r)) ⟩
        subst P (lemma₁ g)
          (subst P (map-[]-cong (_↠_.to →↠Delay-function f)
                                (_↠_.to →↠Delay-function g)
                                (from-to-→↠Delay-function-cong f g r))
                   p)                                                   ≡⟨ cong (subst P (lemma₁ g)) (ok _) ⟩∎

        subst P (lemma₁ g) (p-[] (_↠_.to →↠Delay-function g))           ∎

    -- Simplification lemma for Delay/-elim₂.

    Delay/-elim₂-[] :
      (P : Delay (A / R) → Set p)
      (p-[] : (x : Delay A) → P (map [_] x))
      (ok : ∀ {x y} (r : proj₁ (Delayᴾ R x y)) →
            subst P (map-[]-cong x y r) (p-[] x) ≡ p-[] y)
      (P-set : ∀ x → Is-set (P x)) →
      ∀ x → Delay/-elim₂ P p-[] ok P-set (map [_] x) ≡ p-[] x
    Delay/-elim₂-[] P p-[] ok P-set x =
      Delay/-elim₁ prop-ext cc R-equiv P
        (λ f → subst P (lemma₁ f) (p-[] (_↠_.to →↠Delay-function f)))
        _ P-set (map [_] x)                                                ≡⟨ sym $ dependent-cong
                                                                                      (Delay/-elim₁ prop-ext cc R-equiv P
                                                                                                    (λ f → subst P (lemma₁ f)
                                                                                                             (p-[] (_↠_.to →↠Delay-function f)))
                                                                                                    _ P-set)
                                                                                      lemma₂ ⟩
      subst P lemma₂
        (Delay/-elim₁ prop-ext cc R-equiv P
           (λ f → subst P (lemma₁ f) (p-[] (_↠_.to →↠Delay-function f)))
           _ P-set (→Maybe/→ [ proj₁ x ]))                                 ≡⟨⟩

      subst P lemma₂
        (Delay/-elim₁ prop-ext cc R-equiv P
           (λ f → subst P (lemma₁ f) (p-[] (_↠_.to →↠Delay-function f)))
           _ P-set (→Maybe/→ [ proj₁ x ]))                                 ≡⟨ cong (subst P lemma₂) $
                                                                                Delay/-elim₁-[] prop-ext cc R-equiv _ _ _ _ x ⟩
      subst P lemma₂
        (subst P (lemma₁ (proj₁ x))
           (p-[] (_↠_.to →↠Delay-function (proj₁ x))))                     ≡⟨ subst-subst P (lemma₁ (proj₁ x)) lemma₂ _ ⟩

      subst P (trans (lemma₁ (proj₁ x)) lemma₂)
        (p-[] (_↠_.to →↠Delay-function (proj₁ x)))                         ≡⟨ cong (λ p → subst P p (p-[] (_↠_.to →↠Delay-function (proj₁ x)))) $
                                                                                trans--[trans-sym]
                                                                                  (lemma₁ (proj₁ x))
                                                                                  (cong (map [_]) $ _↠_.right-inverse-of →↠Delay-function x) ⟩
      subst P (cong (map [_]) $ _↠_.right-inverse-of →↠Delay-function x)
        (p-[] (_↠_.to →↠Delay-function (proj₁ x)))                         ≡⟨ sym $ subst-∘ P (map [_]) (_↠_.right-inverse-of →↠Delay-function x) ⟩

      subst (P ∘ map [_]) (_↠_.right-inverse-of →↠Delay-function x)
        (p-[] (_↠_.to →↠Delay-function (proj₁ x)))                         ≡⟨ dependent-cong p-[] (_↠_.right-inverse-of →↠Delay-function x) ⟩∎

      p-[] x                                                               ∎
      where
      lemma₁ = sym ∘ →Maybe/→-[]

      lemma₂ =
        →Maybe/→ [ proj₁ x ]                         ≡⟨ sym $ lemma₁ (proj₁ x) ⟩
        map [_] (_↠_.to →↠Delay-function (proj₁ x))  ≡⟨ cong (map [_]) $ _↠_.right-inverse-of →↠Delay-function x ⟩∎
        map [_] x                                    ∎


==> anc/partiality-monad/src/Delay-monad/Alternative/Equivalence.agda <==
------------------------------------------------------------------------
-- Theorems relating the coinductive definition of the delay
-- monad to the alternative one and to another type
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Alternative.Equivalence {a} {A : Set a} where

open import Equality.Propositional
open import Interval
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (↑)

open import Bijection equality-with-J using (_↔_)
open import Equality.Decision-procedures equality-with-J
open import Function-universe equality-with-J hiding (_∘_)
open import H-level equality-with-J
open import Surjection equality-with-J using (_↠_)

open import Delay-monad as D hiding (Delay)
open import Delay-monad.Alternative
open import Delay-monad.Alternative.Properties
open import Delay-monad.Strong-bisimilarity as Strong-bisimilarity

-- Building blocks used in the theorems below.

module Delay⇔Delay where

  -- The function to₁ is basically π from Section 7.1 of
  -- "Quotienting the Delay Monad by Weak Bisimilarity" by Chapman,
  -- Uustalu and Veltri, but the function proj₁ ∘ from is different
  -- from their function ε, which is defined so that (with the
  -- terminology used here) ε (now x) (suc n) = nothing.

  mutual

    to₁ : (ℕ → Maybe A) → D.Delay A ∞
    to₁ f = to′ (f 0)
      module To where
      to′ : Maybe A → D.Delay A ∞
      to′ (just x) = now x
      to′ nothing  =
        later (∞to₁ (f ∘ suc))

    ∞to₁ : (ℕ → Maybe A) → D.∞Delay A ∞
    force (∞to₁ x) = to₁ x

  to : Delay A → D.Delay A ∞
  to = to₁ ∘ proj₁

  from : D.Delay A ∞ → Delay A
  from = λ x → from₁ x , from₂ x
    where
    from₁ : D.Delay A ∞ → ℕ → Maybe A
    from₁ (now x)   _       = just x
    from₁ (later x) zero    = nothing
    from₁ (later x) (suc n) = from₁ (force x) n

    from₂ : ∀ x → Increasing (from₁ x)
    from₂ (now x)   _       = inj₁ refl
    from₂ (later x) zero    = proj₁ LE-nothing-contractible
    from₂ (later x) (suc n) = from₂ (force x) n

-- The two definitions of the delay monad are logically equivalent.

Delay⇔Delay : Delay A ⇔ D.Delay A ∞
Delay⇔Delay = record { to = Delay⇔Delay.to; from = Delay⇔Delay.from }

-- There is a split surjection from D.Delay A ∞ to Delay A.

Delay↠Delay : D.Delay A ∞ ↠ Delay A
Delay↠Delay = record
  { logical-equivalence = inverse Delay⇔Delay
  ; right-inverse-of    = from∘to
  }
  where
  open Delay⇔Delay

  from∘to : ∀ x → from (to x) ≡ x
  from∘to x = Σ-≡,≡→≡
    (ext (proj₁∘from∘to x))
    (ext λ n →

       subst Increasing
             (ext (proj₁∘from∘to x))
             (proj₂ (from (to x)))
             n                        ≡⟨ sym $ push-subst-application (ext (proj₁∘from∘to x)) (flip Increasing-at) ⟩

       subst (Increasing-at n)
             (ext (proj₁∘from∘to x))
             (proj₂ (from (to x)) n)  ≡⟨ uncurry proj₂∘from∘to x n _ refl ⟩∎

       proj₂ x n                      ∎)

    where

    proj₁∘from∘to′ :
      (g : ℕ → Maybe A) →
      Increasing g →
      ∀ x → g 0 ≡ x → ∀ n →
      proj₁ (from (To.to′ g x)) n ≡ g n
    proj₁∘from∘to′ g g-inc (just x) g0↓x n       = sym $ ↓-upwards-closed₀ g-inc g0↓x n
    proj₁∘from∘to′ g g-inc nothing  g0↑  zero    = sym g0↑
    proj₁∘from∘to′ g g-inc nothing  g0↑  (suc n) =
        proj₁∘from∘to′ (g ∘ suc) (g-inc ∘ suc) _ refl n

    proj₁∘from∘to :
      (x : Delay A) →
      ∀ n → proj₁ (from (to x)) n ≡ proj₁ x n
    proj₁∘from∘to (g , g-inc) = proj₁∘from∘to′ g g-inc (g 0) refl

    ↓-lemma :
      (g : ℕ → Maybe A) →
      (g-increasing : Increasing g) →
      ∀ n x (g0↓x : g 0 ↓ x) p → p ≡ g-increasing 0 →

      subst (Increasing-at n)
            (ext (sym ∘ ↓-upwards-closed₀ g-increasing g0↓x))
            (inj₁ refl)
        ≡
      g-increasing n

    ↓-lemma g _ _ x g0↓x (inj₂ (g0↑ , _)) _ =
      ⊥-elim $ ⊎.inj₁≢inj₂ (
        nothing  ≡⟨ sym g0↑ ⟩
        g 0      ≡⟨ g0↓x ⟩∎
        just x   ∎)

    ↓-lemma g g-inc zero x g0↓x (inj₁ g0≡g1) ≡g-inc0 =

      subst (Increasing-at zero)
            (ext (sym ∘ ↓-upwards-closed₀ g-inc g0↓x))
            (inj₁ refl)                                       ≡⟨ push-subst-inj₁
                                                                   {y≡z = ext (sym ∘ ↓-upwards-closed₀ g-inc g0↓x)}
                                                                   (λ f → f 0 ≡ f 1) (λ f → f 0 ↑ × ¬ f 1 ↑) ⟩
      inj₁ (subst (λ f → f 0 ≡ f 1)
                  (ext (sym ∘ ↓-upwards-closed₀ g-inc g0↓x))
                  refl)                                       ≡⟨ cong inj₁ lemma ⟩

      inj₁ g0≡g1                                              ≡⟨ ≡g-inc0 ⟩∎

      g-inc zero                                              ∎

      where
      eq    = ↓-upwards-closed₀ g-inc g0↓x
      lemma =

        subst (λ f → f 0 ≡ f 1) (ext (sym ∘ eq)) refl      ≡⟨ subst-in-terms-of-trans-and-cong {x≡y = ext (sym ∘ eq)} ⟩

        trans (sym (cong (_$ 0) (ext (sym ∘ eq))))
              (trans refl (cong (_$ 1) (ext (sym ∘ eq))))  ≡⟨ cong (trans (sym (cong (_$ 0) (ext (sym ∘ eq))))) $
                                                                trans-reflˡ (cong (_$ 1) (ext (sym ∘ eq))) ⟩
        trans (sym (cong (_$ 0) (ext (sym ∘ eq))))
              (cong (_$ 1) (ext (sym ∘ eq)))               ≡⟨ cong₂ (λ p q → trans (sym p) q) (cong-ext (sym ∘ eq)) (cong-ext (sym ∘ eq)) ⟩

        trans (sym $ sym $ eq 0) (sym $ eq 1)              ≡⟨ cong (λ eq′ → trans eq′ (sym $ eq 1)) $ sym-sym _ ⟩

        trans (eq 0) (sym $ eq 1)                          ≡⟨⟩

        trans g0↓x (sym $ ↓.step g-inc g0↓x (g-inc 0))     ≡⟨ cong (λ eq′ → trans g0↓x (sym $ ↓.step g-inc g0↓x eq′)) $ sym $ ≡g-inc0 ⟩

        trans g0↓x (sym $ ↓.step g-inc g0↓x (inj₁ g0≡g1))  ≡⟨⟩

        trans g0↓x (sym $ trans (sym g0≡g1) g0↓x)          ≡⟨ cong (trans g0↓x) $ sym-trans (sym g0≡g1) g0↓x ⟩

        trans g0↓x (trans (sym g0↓x) (sym (sym g0≡g1)))    ≡⟨ trans--[trans-sym] _ _ ⟩

        sym (sym g0≡g1)                                    ≡⟨ sym-sym _ ⟩∎

        g0≡g1                                              ∎

    ↓-lemma g g-inc (suc n) x g0↓x (inj₁ g0≡g1) ≡g-inc0 =

      subst (Increasing-at (suc n))
            (ext (sym ∘ ↓-upwards-closed₀ g-inc g0↓x))
            (inj₁ refl)                                               ≡⟨⟩

      subst (Increasing-at n ∘ (_∘ suc))
            (ext (sym ∘ ↓-upwards-closed₀ g-inc g0↓x))
            (inj₁ refl)                                               ≡⟨ subst-∘ (Increasing-at n) (_∘ suc)
                                                                                 (ext (sym ∘ ↓-upwards-closed₀ g-inc g0↓x)) ⟩
      subst (Increasing-at n)
            (cong (_∘ suc)
               (ext (sym ∘ ↓-upwards-closed₀ g-inc g0↓x)))
            (inj₁ refl)                                               ≡⟨ cong (λ eq → subst (Increasing-at n) eq _) $
                                                                           cong-pre-∘-ext (sym ∘ ↓-upwards-closed₀ g-inc g0↓x) ⟩
      subst (Increasing-at n)
            (ext (sym ∘ ↓-upwards-closed₀ g-inc g0↓x ∘ suc))
            (inj₁ refl)                                               ≡⟨⟩

      subst (Increasing-at n)
            (ext (sym ∘ ↓-upwards-closed₀ (g-inc ∘ suc)
                          (↓.step g-inc g0↓x (g-inc 0))))
            (inj₁ refl)                                               ≡⟨ cong (λ p → subst (Increasing-at n)
                                                                                           (ext (sym ∘ ↓-upwards-closed₀ (g-inc ∘ suc)
                                                                                                         (↓.step g-inc g0↓x p)))
                                                                                           (inj₁ refl))
                                                                              (sym ≡g-inc0) ⟩
      subst (Increasing-at n)
            (ext (sym ∘ ↓-upwards-closed₀ (g-inc ∘ suc)
                          (↓.step g-inc g0↓x (inj₁ g0≡g1))))
            (inj₁ refl)                                               ≡⟨⟩

      subst (Increasing-at n)
            (ext (sym ∘ ↓-upwards-closed₀ (g-inc ∘ suc)
                                          (trans (sym g0≡g1) g0↓x)))
            (inj₁ refl)                                               ≡⟨ ↓-lemma (g ∘ suc) (g-inc ∘ suc) n _ _ _ refl ⟩∎

      g-inc (suc n)                                                   ∎

    proj₂∘from∘to :
      (g : ℕ → Maybe A) →
      (g-increasing : Increasing g) →
      ∀ n y (g0≡y : g 0 ≡ y) →

      subst (Increasing-at n)
            (ext (proj₁∘from∘to′ g g-increasing y g0≡y))
            (proj₂ (from (To.to′ g y)) n)
        ≡
      g-increasing n

    proj₂∘from∘to g g-inc n (just y) g0↓y =
      ↓-lemma g g-inc n y g0↓y _ refl

    proj₂∘from∘to g g-inc zero nothing g0↑ =
      _⇔_.to propositional⇔irrelevant
        (                                   $⟨ mono₁ 0 LE-nothing-contractible ⟩
         Is-proposition (LE nothing (g 1))  ↝⟨ subst (λ x → Is-proposition (LE x (g 1))) (sym g0↑) ⟩□
         Is-proposition (LE (g 0) (g 1))    □)
        _ _

    proj₂∘from∘to g g-inc (suc n) nothing g0↑ =

      subst (Increasing-at (suc n))
            (ext (proj₁∘from∘to′ g g-inc nothing g0↑))
            (proj₂ (from (to (g ∘ suc , g-inc ∘ suc))) n)              ≡⟨⟩

      subst (Increasing-at n ∘ (_∘ suc))
            (ext (proj₁∘from∘to′ g g-inc nothing g0↑))
            (proj₂ (from (to (g ∘ suc , g-inc ∘ suc))) n)              ≡⟨ subst-∘ (Increasing-at n) (_∘ suc)
                                                                                  (ext (proj₁∘from∘to′ g g-inc nothing g0↑)) ⟩
      subst (Increasing-at n)
            (cong (_∘ suc) (ext (proj₁∘from∘to′ g g-inc nothing g0↑)))
            (proj₂ (from (to (g ∘ suc , g-inc ∘ suc))) n)              ≡⟨ cong (λ eq → subst (Increasing-at n) eq
                                                                                             (proj₂ (from (to (g ∘ suc , g-inc ∘ suc))) n)) $
                                                                            cong-pre-∘-ext (proj₁∘from∘to′ g g-inc nothing g0↑) ⟩
      subst (Increasing-at n)
            (ext (proj₁∘from∘to′ g g-inc nothing g0↑ ∘ suc))
            (proj₂ (from (to (g ∘ suc , g-inc ∘ suc))) n)              ≡⟨⟩

      subst (Increasing-at n)
            (ext (proj₁∘from∘to′ (g ∘ suc) (g-inc ∘ suc) _ refl))
            (proj₂ (from (to (g ∘ suc , g-inc ∘ suc))) n)              ≡⟨ proj₂∘from∘to (g ∘ suc) (g-inc ∘ suc) n _ refl ⟩∎

      g-inc (suc n)                                                    ∎

-- The two definitions of the delay monad are isomorphic (assuming
-- extensionality).

Delay↔Delay : Strong-bisimilarity.Extensionality a →
              Delay A ↔ D.Delay A ∞
Delay↔Delay delay-ext = record
  { surjection = record
    { logical-equivalence = Delay⇔Delay
    ; right-inverse-of    = delay-ext ∘ to∘from
    }
  ; left-inverse-of = _↠_.right-inverse-of Delay↠Delay
  }
  where
  open Delay⇔Delay

  mutual

    to∘from : ∀ x → to (from x) ∼ x
    to∘from (now x)   = now-cong
    to∘from (later x) = later-cong (∞to∘from (force x))

    ∞to∘from : ∀ x → to (from x) ∞∼ x
    force (∞to∘from x) = to∘from x

-- There is a split surjection from ℕ → Maybe A (without any
-- requirement that the sequences are increasing) to D.Delay A ∞
-- (assuming extensionality).
--
-- Chapman, Uustalu and Veltri prove this result in "Quotienting the
-- Delay Monad by Weak Bisimilarity".

→↠Delay-coinductive : Strong-bisimilarity.Extensionality a →
                      (ℕ → Maybe A) ↠ D.Delay A ∞
→↠Delay-coinductive delay-ext = record
  { logical-equivalence = record
    { to   = Delay⇔Delay.to₁
    ; from = proj₁ ∘ Delay⇔Delay.from
    }
  ; right-inverse-of = _↔_.right-inverse-of (Delay↔Delay delay-ext)
  }

-- There is also a split surjection from ℕ → Maybe A to Delay A.

→↠Delay-function : (ℕ → Maybe A) ↠ Delay A
→↠Delay-function = record
  { logical-equivalence = record
    { to   = Delay⇔Delay.from ∘ Delay⇔Delay.to₁
    ; from = proj₁
    }
  ; right-inverse-of = _↠_.right-inverse-of Delay↠Delay
  }


==> anc/partiality-monad/src/Delay-monad/Alternative/Partial-order.agda <==
------------------------------------------------------------------------
-- Information orderings
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Alternative.Partial-order {a} {A : Set a} where

open import Equality.Propositional
open import H-level.Truncation.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (module W)

open import Bijection equality-with-J using (_↔_)
open import Function-universe equality-with-J as F hiding (id; _∘_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J

open import Delay-monad.Alternative
open import Delay-monad.Alternative.Equivalence
open import Delay-monad.Alternative.Termination
import Delay-monad.Partial-order as PO
import Delay-monad.Weak-bisimilarity as W

infix 4 _⊑_

-- Information orderings.

_⊑_ : Delay A → Delay A → Set a
x ⊑ y = ∀ z → x ⇓ z → y ⇓ z

_∥⊑∥_ : Delay A → Delay A → Set a
x ∥⊑∥ y = ∀ z → x ∥⇓∥ z → y ∥⇓∥ z

-- The two ordering relations are logically equivalent (if A is a
-- set).

⊑⇔∥⊑∥ : Is-set A → ∀ x y → x ⊑ y ⇔ x ∥⊑∥ y
⊑⇔∥⊑∥ A-set x y =
  ∀-cong-⇔ λ _ → →-cong-⇔ (⇓⇔∥⇓∥ A-set x) (⇓⇔∥⇓∥ A-set y)

-- The ordering relation _⊑_ is pointwise logically equivalent (via
-- Delay⇔Delay) to the ordering relation defined in
-- Delay-monad.Partial-order.

⊑⇔⊑ : ∀ x y →
      x ⊑ y ⇔ _⇔_.to Delay⇔Delay x PO.⊑ _⇔_.to Delay⇔Delay y
⊑⇔⊑ x y =
  x ⊑ y                                                              ↝⟨ F.id ⟩
  (∀ z → x ⇓ z → y ⇓ z)                                              ↝⟨ ∀-cong-⇔ (λ _ → →-cong-⇔ (⇓⇔⇓ x) (⇓⇔⇓ y)) ⟩
  (∀ z → _⇔_.to Delay⇔Delay x  W.⇓ z → _⇔_.to Delay⇔Delay y  W.⇓ z)  ↝⟨ inverse $ ∀-cong-⇔ (λ _ → →-cong-⇔ (_↔_.logical-equivalence PO.⇓↔⇓)
                                                                                                           (_↔_.logical-equivalence PO.⇓↔⇓)) ⟩
  (∀ z → _⇔_.to Delay⇔Delay x PO.⇓ z → _⇔_.to Delay⇔Delay y PO.⇓ z)  ↝⟨ inverse PO.⊑⇔⇓→⇓ ⟩□
  _⇔_.to Delay⇔Delay x PO.⊑ _⇔_.to Delay⇔Delay y                     □

⊑⇔⊑′ : ∀ {x y} →
       x PO.⊑ y ⇔ _⇔_.from Delay⇔Delay x ⊑ _⇔_.from Delay⇔Delay y
⊑⇔⊑′ {x} {y} =
  x PO.⊑ y                                                         ↝⟨ PO.⊑⇔⇓→⇓ ⟩
  (∀ z → x PO.⇓ z → y PO.⇓ z)                                      ↝⟨ ∀-cong-⇔ (λ _ → →-cong-⇔ (_↔_.logical-equivalence PO.⇓↔⇓)
                                                                                               (_↔_.logical-equivalence PO.⇓↔⇓))  ⟩
  (∀ z → x  W.⇓ z → y  W.⇓ z)                                      ↝⟨ ∀-cong-⇔ (λ _ → →-cong-⇔ ⇓⇔⇓′ ⇓⇔⇓′) ⟩
  (∀ z → _⇔_.from Delay⇔Delay x ⇓ z → _⇔_.from Delay⇔Delay y ⇓ z)  ↝⟨ F.id ⟩□
  _⇔_.from Delay⇔Delay x ⊑ _⇔_.from Delay⇔Delay y                  □

-- The ordering relation _∥⊑∥_ is pointwise propositional.

∥⊑∥-propositional : ∀ x y → Is-proposition (x ∥⊑∥ y)
∥⊑∥-propositional _ _ =
  Π-closure ext 1 λ _ →
  Π-closure ext 1 λ _ →
  truncation-is-proposition

-- The ordering relation _∥⊑∥_ is reflexive.

∥⊑∥-reflexive : ∀ x → x ∥⊑∥ x
∥⊑∥-reflexive _ = λ _ → id

-- The ordering relation _∥⊑∥_ is transitive.

∥⊑∥-transitive : ∀ x y z → x ∥⊑∥ y → y ∥⊑∥ z → x ∥⊑∥ z
∥⊑∥-transitive _ _ _ p q = λ z → q z ∘ p z


==> anc/partiality-monad/src/Delay-monad/Alternative/Properties.agda <==
------------------------------------------------------------------------
-- Various properties
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Alternative.Properties where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (↑)

open import Bijection equality-with-J as Bijection using (_↔_)
open import Embedding equality-with-J as Embedding using (Embedding)
open import Equality.Decision-procedures equality-with-J
import Equality.Groupoid equality-with-J as EG
open import Equivalence equality-with-J as Eq using (_≃_)
open import Function-universe equality-with-J hiding (id; _∘_)
open import Groupoid equality-with-J
open import H-level equality-with-J as H-level
open import H-level.Closure equality-with-J
open import Injection equality-with-J using (Injective)
import Nat equality-with-J as N

open import Delay-monad.Alternative

------------------------------------------------------------------------
-- Lemmas related to h-levels

module _ {a} {A : Set a} where

  -- _↑ is a family of propositions.

  ↑-propositional : (x : Maybe A) → Is-proposition (x ↑)
  ↑-propositional nothing =
                                        $⟨ mono (N.zero≤ 2) ⊤-contractible _ _ ⟩
    Is-proposition (tt ≡ tt)            ↝⟨ H-level.respects-surjection (_↔_.surjection Bijection.≡↔inj₁≡inj₁) 1 ⟩□
    Is-proposition (nothing ≡ nothing)  □

  ↑-propositional (just x) = [inhabited⇒+]⇒+ 0 (

    just x ≡ nothing           ↝⟨ ⊎.inj₁≢inj₂ ∘ sym ⟩
    ⊥₀                         ↝⟨ ⊥-elim ⟩□
    Is-proposition (just x ↑)  □)

  -- LE nothing is a family of contractible types.

  LE-nothing-contractible :
    {x : Maybe A} → Contractible (LE nothing x)
  LE-nothing-contractible {x = x} =
    propositional⇒inhabited⇒contractible
      (_⇔_.from propositional⇔irrelevant λ
         { (inj₁ x↑)        (inj₂ (_ , ¬x↑)) → ⊥-elim (¬x↑ (sym x↑))
         ; (inj₂ (_ , ¬x↑)) (inj₁ x↑)        → ⊥-elim (¬x↑ (sym x↑))

         ; (inj₁ p)         (inj₁ q)         →
                                 $⟨ ↑-propositional _ ⟩
           Is-proposition (x ↑)  ↝⟨ (λ hyp → _⇔_.to propositional⇔irrelevant hyp _ _) ⟩
           sym p ≡ sym q         ↔⟨ Eq.≃-≡ $ from-bijection $ Groupoid.⁻¹-bijection (EG.groupoid _) ⟩
           p ≡ q                 ↔⟨ Bijection.≡↔inj₁≡inj₁ ⟩□
           inj₁ p ≡ inj₁ q       □

         ; (inj₂ p) (inj₂ q) →
                                               $⟨ ×-closure 1 (↑-propositional _) (¬-propositional ext) ⟩
           Is-proposition (nothing ↑ × ¬ x ↑)  ↝⟨ (λ hyp → _⇔_.to propositional⇔irrelevant hyp _ _) ⟩
           p ≡ q                               ↔⟨ Bijection.≡↔inj₂≡inj₂ ⟩□
           inj₂ p ≡ inj₂ q                     □
         })
      (case x return LE nothing of λ
         { nothing  → inj₁ refl
         ; (just x) → inj₂ (refl , ⊎.inj₁≢inj₂ ∘ sym)
         })

  -- If A is a set, then LE is a family of propositions.

  LE-propositional :
    Is-set A → {x y : Maybe A} → Is-proposition (LE x y)
  LE-propositional A-set = _⇔_.from propositional⇔irrelevant (irr _ _)
    where
    irr : ∀ x y → Proof-irrelevant (LE x y)
    irr nothing _ = _⇔_.to propositional⇔irrelevant $
                      mono₁ 0 LE-nothing-contractible

    irr (just x) (just y) (inj₁ p) (inj₁ q) = cong inj₁ $
      _⇔_.to set⇔UIP (Maybe-closure 0 A-set) p q

    irr (just _) (just _) (inj₂ (() , _))
    irr (just _) (just _) _ (inj₂ (() , _))
    irr (just _) nothing  (inj₁ ())
    irr (just _) nothing  (inj₂ (() , _))

  -- If A is a set, then Increasing is a family of propositions.

  Increasing-propositional :
    Is-set A → {f : ℕ → Maybe A} → Is-proposition (Increasing f)
  Increasing-propositional A-set =
    Π-closure ext 1 λ _ →
    LE-propositional A-set

  -- An equality characterisation lemma which applies when A is a set.

  equality-characterisation :
    Is-set A →
    {x y : Delay A} → proj₁ x ≡ proj₁ y ↔ x ≡ y
  equality-characterisation A-set =
    ignore-propositional-component (Increasing-propositional A-set)

  -- If A has h-level 2 + n, then LE {A = A} x y has h-level 2 + n.

  LE-closure :
    ∀ {x y} n → H-level (2 + n) A → H-level (2 + n) (LE x y)
  LE-closure n h =
    ⊎-closure n
      (mono₁ (1 + n) (Maybe-closure n h _ _))
      (mono (N.suc≤suc (N.zero≤ (1 + n)))
         (×-closure 1 (↑-propositional _)
                      (¬-propositional ext)))

  -- If A has h-level 2 + n, then Increasing {A = A} f has h-level
  -- 2 + n.

  Increasing-closure :
    ∀ {f} n → H-level (2 + n) A → H-level (2 + n) (Increasing f)
  Increasing-closure n h =
    Π-closure ext (2 + n) λ _ →
    LE-closure n h

  -- If A has h-level 2 + n, then Delay A has h-level 2 + n.

  Delay-closure :
    ∀ n → H-level (2 + n) A → H-level (2 + n) (Delay A)
  Delay-closure n h =
    Σ-closure (2 + n)
      (Π-closure ext (2 + n) λ _ →
       Maybe-closure n h)
      (λ _ → Increasing-closure n h)

------------------------------------------------------------------------
-- Various properties relating _↓_, _↑ and the usual ordering of the
-- natural numbers

module _ {a} {A : Set a} where

  -- If f is increasing and f n has a value, then f (suc n) has the
  -- same value.

  ↓-step : ∀ {f} {x : A} {n} →
           Increasing f → f n ↓ x → f (suc n) ↓ x
  ↓-step {f = f} {x} {n} inc fn↓x = step (inc n)
    module ↓ where
    step : LE (f n) (f (suc n)) → f (suc n) ↓ x
    step (inj₁ fn≡f1+n) =

      f (suc n)  ≡⟨ sym fn≡f1+n ⟩
      f n        ≡⟨ fn↓x ⟩∎
      just x     ∎

    step (inj₂ (fn↑ , _)) =

      ⊥-elim $ ⊎.inj₁≢inj₂ (
        nothing  ≡⟨ sym fn↑ ⟩
        f n      ≡⟨ fn↓x ⟩∎
        just x   ∎)

  -- If f is increasing and f (suc n) does not have a value, then
  -- f n does not have a value.

  ↑-step : ∀ {f : ℕ → Maybe A} {n} →
           Increasing f → f (suc n) ↑ → f n ↑
  ↑-step {f} {n} inc f1+n↑ with inc n
  ... | inj₁ fn≡f1+n   = f n        ≡⟨ fn≡f1+n ⟩
                         f (suc n)  ≡⟨ f1+n↑ ⟩∎
                         nothing    ∎
  ... | inj₂ (fn↑ , _) = fn↑

  -- If f is increasing and f 0 has a value, then f n has the same
  -- value.

  ↓-upwards-closed₀ : ∀ {f} {x : A} →
                      Increasing f → f 0 ↓ x → ∀ n → f n ↓ x
  ↓-upwards-closed₀ _   f0↓ zero    = f0↓
  ↓-upwards-closed₀ inc f0↓ (suc n) =
    ↓-upwards-closed₀ (inc ∘ suc) (↓-step inc f0↓) n

  -- If f is increasing, then (λ n → f n ↓ x) is upwards closed.

  ↓-upwards-closed :
    ∀ {f : ℕ → Maybe A} {m n x} →
    Increasing f → m N.≤ n → f m ↓ x → f n ↓ x
  ↓-upwards-closed _   (N.≤-refl′ refl)     = id
  ↓-upwards-closed inc (N.≤-step′ m≤n refl) =
    ↓-step inc ∘ ↓-upwards-closed inc m≤n

  -- If f is increasing, then (λ n → f n ↑) is downwards closed.

  ↑-downwards-closed : ∀ {f : ℕ → Maybe A} {m n} →
                       Increasing f → m N.≤ n → f n ↑ → f m ↑
  ↑-downwards-closed inc (N.≤-refl′ refl)     = id
  ↑-downwards-closed inc (N.≤-step′ m≤n refl) =
    ↑-downwards-closed inc m≤n ∘ ↑-step inc

  -- If f is increasing and f m does not have a value, but f n does
  -- have a value, then m < n.

  ↑<↓ : ∀ {f : ℕ → Maybe A} {x m n} →
        Increasing f → f m ↑ → f n ↓ x → m N.< n
  ↑<↓ {f} {x} {m} {n} inc fm↑ fn↓x with N.≤⊎> n m
  ... | inj₂ m<n = m<n
  ... | inj₁ n≤m =
    ⊥-elim $ ⊎.inj₁≢inj₂
      (nothing  ≡⟨ sym $ ↑-downwards-closed inc n≤m fm↑ ⟩
       f n      ≡⟨ fn↓x ⟩∎
       just x   ∎)

------------------------------------------------------------------------
-- An unused lemma

private

  -- If the embedding g maps nothing to nothing and just to just, then
  -- there is an isomorphism between Increasing f and
  -- Increasing (g ∘ f).

  Increasing-∘ :
    ∀ {a b} {A : Set a} {B : Set b} {f : ℕ → Maybe A} →
    (g : Embedding (Maybe A) (Maybe B)) →
    Embedding.to g nothing ≡ nothing →
    (∀ {x} → Embedding.to g (just x) ≢ nothing) →
    Increasing f ↔ Increasing (Embedding.to g ∘ f)
  Increasing-∘ {A = A} {B} {f} g g↑ g↓ = record
    { surjection = record
      { logical-equivalence = record
        { to   = to   ∘_
        ; from = from ∘_
        }
      ; right-inverse-of = ext ∘ (to∘from ∘_)
      }
    ; left-inverse-of = ext ∘ (from∘to ∘_)
    }
    where
    g′ : Maybe A → Maybe B
    g′ = Embedding.to g

    g-injective : Injective g′
    g-injective = Embedding.injective (Embedding.is-embedding g)

    lemma₁ : ∀ {x} → x ↑ → g′ x ↑
    lemma₁ refl = g↑

    lemma₂ : ∀ x → ¬ x ↑ → ¬ g′ x ↑
    lemma₂ nothing  x↓ _ = x↓ refl
    lemma₂ (just _) _    = g↓

    lemma₃ : ∀ x → g′ x ↑ → x ↑
    lemma₃ nothing  _   = refl
    lemma₃ (just _) g↓↑ = ⊥-elim (lemma₂ _ (λ ()) g↓↑)

    lemma₄ : ∀ x → g′ x ≢ nothing → x ≢ nothing
    lemma₄ nothing  g↑↓ _  = g↑↓ g↑
    lemma₄ (just _) _   ()

    to : ∀ {n} → Increasing-at n f → Increasing-at n (g′ ∘ f)
    to = ⊎-map (cong g′) (Σ-map lemma₁ (lemma₂ _))

    from : ∀ {n} → Increasing-at n (g′ ∘ f) → Increasing-at n f
    from = ⊎-map g-injective (Σ-map (lemma₃ _) (lemma₄ _))

    to∘from : ∀ {n} (x : Increasing-at n (g′ ∘ f)) → to (from x) ≡ x
    to∘from (inj₁ p) = cong inj₁ (
      cong g′ (g-injective p)  ≡⟨ _≃_.right-inverse-of (Embedding.equivalence g) _ ⟩∎
      p                        ∎)
    to∘from (inj₂ _) = cong inj₂ $
      _⇔_.to propositional⇔irrelevant
        (×-closure 1 (↑-propositional _) (¬-propositional ext))
        _ _

    from∘to : ∀ {n} (x : Increasing-at n f) → from (to x) ≡ x
    from∘to (inj₁ p) = cong inj₁ (
      g-injective (cong g′ p)  ≡⟨ _≃_.left-inverse-of (Embedding.equivalence g) _ ⟩∎
      p                        ∎)
    from∘to (inj₂ _) = cong inj₂ $
       _⇔_.to propositional⇔irrelevant
         (×-closure 1 (↑-propositional _) (¬-propositional ext))
         _ _


==> anc/partiality-monad/src/Delay-monad/Alternative/Termination.agda <==
------------------------------------------------------------------------
-- Termination predicates
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Alternative.Termination {a} {A : Set a} where

open import Equality.Propositional
open import H-level.Truncation.Propositional as Trunc
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (↑; module W)

open import Equality.Decision-procedures equality-with-J
open import Function-universe equality-with-J hiding (id; _∘_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J
import Nat equality-with-J as N

open import Delay-monad hiding (Delay)
open import Delay-monad.Alternative
open import Delay-monad.Alternative.Equivalence
open import Delay-monad.Alternative.Properties
import Delay-monad.Weak-bisimilarity as W

infix 4 _⇓_ _∥⇓∥_ _⇓′_

-- The three logically equivalent types x ⇓ y, x ∥⇓∥ y and x ⇓′ y
-- all mean that the computation x terminates with the value y:
--
-- ∙ _⇓_ is the "obvious" definition. The definition does not
--   involve truncation, and can be used directly.
--
-- ∙ _∥⇓∥_ is a truncated variant of _⇓_. It may be more convenient
--   to construct values of type x ∥⇓∥ y than of type x ⇓ y, because
--   the former type is a proposition.
--
-- ∙ _⇓′_ is an auxiliary definition, used to prove that the other
--   two are logically equivalent. This definition does not use
--   truncation, but is still propositional (if A is a set).

_⇓_ : Delay A → A → Set a
(f , _) ⇓ y = ∃ λ n → f n ↓ y

_∥⇓∥_ : Delay A → A → Set a
x ∥⇓∥ y = ∥ x ⇓ y ∥

_⇓′_ : Delay A → A → Set _
(f , _) ⇓′ y = ∃ λ m → f m ↓ y × (∀ n → ¬ f n ↑ → m N.≤ n)

-- _⇓′_ is a family of propositions (if A is a set).

⇓′-propositional :
  Is-set A → ∀ x {y : A} → Is-proposition (x ⇓′ y)
⇓′-propositional A-set x@(f , _) {y} =
  _⇔_.from propositional⇔irrelevant λ p q →

                       $⟨ number-unique p q ⟩
    proj₁ p ≡ proj₁ q  ↝⟨ ignore-propositional-component
                            (×-closure 1 (Maybe-closure 0 A-set _ _)
                                         (Π-closure ext 1 λ _ →
                                          Π-closure ext 1 λ _ →
                                          ≤-propositional)) ⟩□
    p ≡ q              □

  where
  number-unique : (p q : x ⇓′ y) → proj₁ p ≡ proj₁ q
  number-unique (pm , f-pm↓y , pm≤) (qm , f-qm↓y , qm≤) =
    N.≤-antisymmetric
      (pm≤ qm λ f-qm↑ → ⊎.inj₁≢inj₂ (nothing  ≡⟨ sym f-qm↑ ⟩
                                     f qm     ≡⟨ f-qm↓y ⟩∎
                                     just y   ∎))
      (qm≤ pm λ f-pm↑ → ⊎.inj₁≢inj₂ (nothing  ≡⟨ sym f-pm↑ ⟩
                                     f pm     ≡⟨ f-pm↓y ⟩∎
                                     just y   ∎))

-- All values that a computation can terminate with are equal.

termination-value-unique :
  ∀ (x : Delay A) {y z} → x ⇓ y → x ⇓ z → y ≡ z
termination-value-unique (f , inc) {y} {z} (m , fm↓y) (n , fn↓z)
  with N.total m n
... | inj₁ m≤n = ⊎.cancel-inj₂
                   (just y  ≡⟨ sym (↓-upwards-closed inc m≤n fm↓y) ⟩
                    f n     ≡⟨ fn↓z ⟩∎
                    just z  ∎)
... | inj₂ n≤m = ⊎.cancel-inj₂
                   (just y  ≡⟨ sym fm↓y ⟩
                    f m     ≡⟨ ↓-upwards-closed inc n≤m fn↓z ⟩∎
                    just z  ∎)

-- _⇓_ is contained in _⇓′_.

⇓→⇓′ : ∀ x {y : A} → x ⇓ y → x ⇓′ y
⇓→⇓′ x@(f , inc) = uncurry find-min
  where
  find-min : ∀ {y} m → f m ↓ y → x ⇓′ y
  find-min     zero    f0↓y    = zero , f0↓y , λ _ _ → N.zero≤ _
  find-min {y} (suc m) f-1+m↓y with inspect (f m)
  ... | nothing , fm↑ = suc m , f-1+m↓y , 1+m-is-min
    where
    1+m-is-min : ∀ n → ¬ f n ↑ → m N.< n
    1+m-is-min n ¬fn↑ with inspect (f n)
    ... | nothing , fn↑ = ⊥-elim (¬fn↑ fn↑)
    ... | just _  , fn↓ = ↑<↓ inc fm↑ fn↓
  ... | just y′ , fm↓y′ =
             $⟨ find-min m fm↓y′ ⟩
    x ⇓′ y′  ↝⟨ Σ-map id (Σ-map with-other-value id) ⟩□
    x ⇓′ y   □
    where
    with-other-value : ∀ {n} → f n ↓ y′ → f n ↓ y
    with-other-value =
      subst (_ ↓_)
            (termination-value-unique x (_ , fm↓y′) (_ , f-1+m↓y))

-- _⇓_ and _∥⇓∥_ are pointwise logically equivalent (if A is a set).

⇓⇔∥⇓∥ : Is-set A → ∀ x {y : A} → x ⇓ y ⇔ x ∥⇓∥ y
⇓⇔∥⇓∥ A-set x {y} = record
  { to   = ∣_∣
  ; from = x ∥⇓∥ y  ↝⟨ Trunc.rec (⇓′-propositional A-set x) (⇓→⇓′ x) ⟩
           x ⇓′ y   ↝⟨ Σ-map id proj₁ ⟩□
           x ⇓ y    □
  }

-- The notion of termination defined here is logically equivalent
-- (via Delay⇔Delay) to the one defined for the coinductive delay
-- monad.

⇓⇔⇓ : ∀ x {y} → x ⇓ y ⇔ _⇔_.to Delay⇔Delay x W.⇓ y
⇓⇔⇓ x = record
  { to   = λ { (n , fn↓y) → to n _ (proj₂ x) refl fn↓y }
  ; from = from _ refl
  }
  where
  to : ∀ {f : ℕ → Maybe A} n x {y} →
       Increasing f →
       x ≡ f 0 → f n ↓ y → Delay⇔Delay.To.to′ f x W.⇓ y
  to (suc n) nothing f-inc f0↑ fn↓y =
    W.laterʳ (to n _ (f-inc ∘ suc) refl fn↓y)

  to {f} zero nothing {y} _ f0↑ fn↓y =
    ⊥-elim $ ⊎.inj₁≢inj₂ (
      nothing  ≡⟨ f0↑ ⟩
      f 0      ≡⟨ fn↓y ⟩∎
      just y   ∎)

  to {f} n (just x) {y} f-inc f0↓x fn↓y =
    subst (_ W.⇓_)
          (⊎.cancel-inj₂ {A = ⊤}
             (just x  ≡⟨ sym $ ↓-upwards-closed₀ f-inc (sym f0↓x) n ⟩
              f n     ≡⟨ fn↓y ⟩∎
              just y  ∎))
          W.now-cong

  from : ∀ {f : ℕ → Maybe A} {y} x →
         x ≡ f 0 → Delay⇔Delay.To.to′ f x W.⇓ y → ∃ λ n → f n ↓ y
  from (just x) f0↓x W.now-cong      = 0 , sym f0↓x
  from nothing  _    (W.laterʳ to⇓y) =
    Σ-map suc id (from _ refl to⇓y)

⇓⇔⇓′ : ∀ {x} {y : A} → x W.⇓ y ⇔ _⇔_.from Delay⇔Delay x ⇓ y
⇓⇔⇓′ = record
  { to   = to
  ; from = uncurry (from _)
  }
  where
  to : ∀ {x y} → x W.⇓ y → Delay⇔Delay.from x ⇓ y
  to W.now-cong   = 0 , refl
  to (W.laterʳ p) = Σ-map suc id (to p)

  from : ∀ x {y} n → proj₁ (Delay⇔Delay.from x) n ↓ y → x W.⇓ y
  from (now x)   n       refl = W.now-cong
  from (later x) zero    ()
  from (later x) (suc n) xn↓y = W.laterʳ (from (force x) n xn↓y)

-- If there is a function f : ℕ → Maybe A satisfying a property
-- similar to termination-value-unique, then this function can be
-- turned into a value in Delay A which is, in some sense, weakly
-- bisimilar to the function.

complete-function :
  (f : ℕ → Maybe A) →
  (∀ {y z} → (∃ λ m → f m ↓ y) → (∃ λ n → f n ↓ z) → y ≡ z) →
  ∃ λ x → ∀ {y} → x ⇓ y ⇔ ∃ λ n → f n ↓ y
complete-function f unique =
    (first-value , inc)
  , λ {y} → record
      { to   = (∃ λ n → first-value n ↓ y)  ↝⟨ uncurry first-value↓→f↓ ⟩□
               (∃ λ n → f n ↓ y)            □
      ; from = (∃ λ n → f n ↓ y)            ↝⟨ Σ-map id (f↓→first-value↓ _) ⟩□
               (∃ λ n → first-value n ↓ y)  □
      }
  where
  -- If f m terminates for some m smaller than or equal to n, then
  -- first-value n returns the value of f for the largest such m, and
  -- otherwise nothing.

  first-value : ℕ → Maybe A
  first-value zero    = f zero
  first-value (suc n) =
    Prelude.[ (λ _ → first-value n) , just ] (f (suc n))

  -- Some simple lemmas.

  step : ∀ {n} → f (suc n) ↑ → first-value (suc n) ≡ first-value n
  step {n} = cong Prelude.[ (λ _ → first-value n) , just ]

  done : ∀ {n y} → f (suc n) ↓ y → first-value (suc n) ↓ y
  done {n} = cong Prelude.[ (λ _ → first-value n) , just ]

  -- If f n terminates with a certain value, then first-value n
  -- terminates with the same value.

  f↓→first-value↓ : ∀ {y} n → f n ↓ y → first-value n ↓ y
  f↓→first-value↓ zero    f↓ = f↓
  f↓→first-value↓ (suc n) f↑ = done f↑

  -- If first-value m terminates with a certain value, then there is
  -- some n for which f n terminates with the same value.

  first-value↓→f↓ : ∀ {y} m → first-value m ↓ y → ∃ λ n → f n ↓ y
  first-value↓→f↓     zero    first-value↓ = zero , first-value↓
  first-value↓→f↓ {y} (suc n) first-value↓ with inspect (f (suc n))
  ... | just y′ , f↓ = suc n , (f (suc n)            ≡⟨ f↓ ⟩
                                just y′              ≡⟨ sym (done f↓) ⟩
                                first-value (suc n)  ≡⟨ first-value↓ ⟩∎
                                just y               ∎)
  ... | nothing , f↑ =
    first-value↓→f↓ n (first-value n        ≡⟨ sym (step f↑) ⟩
                       first-value (suc n)  ≡⟨ first-value↓ ⟩∎
                       just y               ∎)

  -- The function first-value is an increasing sequence.

  inc : Increasing first-value
  inc n with inspect (first-value n) | inspect (f (suc n))
  inc n | _ | nothing , f↑ =
    inj₁ (first-value n        ≡⟨ sym (step f↑) ⟩∎
          first-value (suc n)  ∎)
  inc n | nothing , first-value↑ | just y , f↓ =
    inj₂ (first-value↑ , λ first-value↑ → ⊎.inj₁≢inj₂ (
                             nothing              ≡⟨ sym first-value↑ ⟩
                             first-value (suc n)  ≡⟨ done f↓ ⟩∎
                             just y               ∎))
  inc n | just y , first-value↓ | just y′ , f↓ =
    inj₁ (first-value n        ≡⟨ first-value↓ ⟩
          just y               ≡⟨ cong just $ unique (_ , proj₂ (first-value↓→f↓ n first-value↓)) (_ , f↓) ⟩
          just y′              ≡⟨ sym (done f↓) ⟩∎
          first-value (suc n)  ∎)


==> anc/partiality-monad/src/Delay-monad/Alternative/Weak-bisimilarity.agda <==
------------------------------------------------------------------------
-- Weak bisimilarity
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Alternative.Weak-bisimilarity {a} {A : Set a} where

open import Equality.Propositional
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (module W)

open import Function-universe equality-with-J
open import H-level equality-with-J
open import H-level.Closure equality-with-J
import Quotient equality-with-J as Quotient′

open import Delay-monad.Alternative
open import Delay-monad.Alternative.Equivalence
open import Delay-monad.Alternative.Partial-order
import Delay-monad.Partial-order as PO
import Delay-monad.Weak-bisimilarity as W

infix 4 _≈_

-- Weak bisimilarity.

_≈_ : Delay A → Delay A → Set a
x ≈ y = x ∥⊑∥ y × y ∥⊑∥ x

-- Weak bisimilarity is pointwise propositional.

≈-propositional : ∀ x y → Is-proposition (x ≈ y)
≈-propositional x y =
  ×-closure 1 (∥⊑∥-propositional x y) (∥⊑∥-propositional y x)

-- Weak bisimilarity is an equivalence relation.

≈-is-equivalence-relation : Quotient′.Is-equivalence-relation _≈_
≈-is-equivalence-relation = record
  { reflexive  = λ {x} → ∥⊑∥-reflexive x , ∥⊑∥-reflexive x
  ; symmetric  = λ { (p , q) → q , p }
  ; transitive = λ {x y z} → Σ-zip (∥⊑∥-transitive x y z)
                                   (flip (∥⊑∥-transitive z y x))
  }

-- The notion of weak bisimilarity defined here is logically
-- equivalent (via Delay⇔Delay) to the one defined for the
-- coinductive delay monad (if A is a set).

≈⇔≈ :
  Is-set A →
  ∀ x y → x ≈ y ⇔ _⇔_.to Delay⇔Delay x W.≈ _⇔_.to Delay⇔Delay y
≈⇔≈ A-set x y =
  x ∥⊑∥ y × y ∥⊑∥ x                ↝⟨ inverse (⊑⇔∥⊑∥ A-set x y ×-cong ⊑⇔∥⊑∥ A-set y x) ⟩
  x ⊑ y × y ⊑ x                    ↝⟨ ⊑⇔⊑ x y ×-cong ⊑⇔⊑ y x ⟩
  to x PO.⊑ to y × to y PO.⊑ to x  ↝⟨ inverse PO.≈⇔⊑×⊒ ⟩□
  to x W.≈ to y                    □
  where
  open _⇔_ Delay⇔Delay

≈⇔≈′ :
  Is-set A →
  ∀ {x y} → x W.≈ y ⇔ _⇔_.from Delay⇔Delay x ≈ _⇔_.from Delay⇔Delay y
≈⇔≈′ A-set {x} {y} =
  x W.≈ y                                ↝⟨ PO.≈⇔⊑×⊒ ⟩
  x PO.⊑ y × y PO.⊑ x                    ↝⟨ ⊑⇔⊑′ ×-cong ⊑⇔⊑′ ⟩
  from x ⊑ from y × from y ⊑ from x      ↝⟨ ⊑⇔∥⊑∥ A-set (from x) (from y) ×-cong ⊑⇔∥⊑∥ A-set (from y) (from x) ⟩□
  from x ∥⊑∥ from y × from y ∥⊑∥ from x  □
  where
  open _⇔_ Delay⇔Delay


==> anc/partiality-monad/src/Delay-monad/Always.agda <==
------------------------------------------------------------------------
-- The "always true" predicate, □
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Always where

open import Prelude

open import Delay-monad
open import Delay-monad.Monad

-- The "always true" predicate, □.

mutual

  data □ {a p} {A : Set a} (i : Size) (P : A → Set p) :
         Delay A ∞ → Set (a ⊔ p) where
    □-now   : ∀ {x} → P x → □ i P (now x)
    □-later : ∀ {x} → ∞□ i P (force x) → □ i P (later x)

  record ∞□ {a p} {A : Set a} (i : Size) (P : A → Set p)
            (x : Delay A ∞) : Set (a ⊔ p) where
    coinductive
    field
      force : {j : Size< i} → □ j P x

open ∞□ public

mutual

  -- □ is closed, in a certain sense, under bind.

  □->>= :
    ∀ {i a b p q}
      {A : Set a} {B : Set b} {P : A → Set p} {Q : B → Set q}
      {x : Delay A ∞} {f : A → Delay B ∞} →
    □ i P x → (∀ {x} → P x → □ i Q (f x)) → □ i Q (x >>=′ f)
  □->>= (□-now P-x)   □-f = □-f P-x
  □->>= (□-later □-x) □-f = □-later (∞□->>= □-x □-f)

  ∞□->>= :
    ∀ {i a b p q}
      {A : Set a} {B : Set b} {P : A → Set p} {Q : B → Set q}
      {x : Delay A ∞} {f : A → Delay B ∞} →
    ∞□ i P x → (∀ {x} → P x → □ i Q (f x)) → ∞□ i Q (x >>=′ f)
  force (∞□->>= □-x □-f) = □->>= (force □-x) □-f


==> anc/partiality-monad/src/Delay-monad/Least-upper-bound.agda <==
------------------------------------------------------------------------
-- Least upper bounds
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Least-upper-bound where

open import Equality.Propositional
open import Prelude hiding (_⊔_)

open import Nat equality-with-J

open import Delay-monad
open import Delay-monad.Partial-order

module _ {a} {A : Set a} where

  mutual

    -- Least upper bounds (if they exist).

    infix 10 _⊔_

    _⊔_ : ∀ {i} → Delay A i → Delay A i → Delay A i
    now x   ⊔ _       = now x
    later x ⊔ now y   = now y
    later x ⊔ later y = later (x ∞⊔ y)

    _∞⊔_ : ∀ {i} → ∞Delay A i → ∞Delay A i → ∞Delay A i
    force (x ∞⊔ y) = force x ⊔ force y

  mutual

    -- The computation x ⊔ y is smaller than or equal to every upper
    -- bound of x and y.

    ⊔-least-upper-bound : ∀ {i x y z} →
                          LE i x z → LE i y z → LE i (x ⊔ y) z
    ⊔-least-upper-bound               now-cong   _ = now-cong
    ⊔-least-upper-bound               (laterʳ p) q = laterʳ (⊔-least-upper-bound p (laterʳ⁻¹ q))
    ⊔-least-upper-bound {y = now y}   (laterˡ _) q = q
    ⊔-least-upper-bound {y = later y} (laterˡ p) q = laterˡ (∞⊔-least-upper-bound p (laterˡ⁻¹ q))

    ∞⊔-least-upper-bound : ∀ {i x y z} →
                           ∞LE i x z → ∞LE i y z → ∞LE i (x ⊔ y) z
    force (∞⊔-least-upper-bound p q) =
      ⊔-least-upper-bound (force p) (force q)

  mutual

    -- If x and y have a lower bound, then this is also a lower
    -- bound of x ⊔ y.

    ⊔-lower-bound : ∀ {i x y z} → LE i z x → LE i z y → LE i z (x ⊔ y)
    ⊔-lower-bound               now-cong   _ = now-cong
    ⊔-lower-bound               (laterˡ p) q = laterˡ (∞⊔-lower-bound p (laterˡ⁻¹ q))
    ⊔-lower-bound {y = now y}   (laterʳ _) q = q
    ⊔-lower-bound {y = later y} (laterʳ p) q = laterʳ (⊔-lower-bound p (laterʳ⁻¹ q))

    ∞⊔-lower-bound : ∀ {i x y z} → ∞LE i z x → ∞LE i z y → ∞LE i z (x ⊔ y)
    force (∞⊔-lower-bound p q) = ⊔-lower-bound (force p) (force q)

  mutual

    -- If x and y have an upper bound, then x ⊔ y is an upper bound
    -- of y.

    ⊔-upper-boundʳ : ∀ {i x y z} →
                     LE i x z → LE i y z → LE i y (x ⊔ y)
    ⊔-upper-boundʳ               now-cong   q = q
    ⊔-upper-boundʳ               (laterʳ p) q = ⊔-upper-boundʳ p (laterʳ⁻¹ q)
    ⊔-upper-boundʳ {y = now y}   (laterˡ _) _ = now-cong
    ⊔-upper-boundʳ {y = later y} (laterˡ p) q =
      later-cong (∞⊔-upper-boundʳ p (laterˡ⁻¹ q))

    ∞⊔-upper-boundʳ : ∀ {i x y z} →
                      ∞LE i x z → ∞LE i y z → ∞LE i y (x ⊔ y)
    force (∞⊔-upper-boundʳ p q) = ⊔-upper-boundʳ (force p) (force q)

  mutual

    -- If x and y have an upper bound, then x ⊔ y is an upper bound
    -- of x.

    ⊔-upper-boundˡ : ∀ {i x y z} →
                     LE i x z → LE i y z → LE i x (x ⊔ y)
    ⊔-upper-boundˡ               now-cong   q = now-cong
    ⊔-upper-boundˡ               (laterʳ p) q = ⊔-upper-boundˡ p (laterʳ⁻¹ q)
    ⊔-upper-boundˡ {y = later y} (laterˡ p) q = later-cong (∞⊔-upper-boundˡ p (laterˡ⁻¹ q))
    ⊔-upper-boundˡ {y = now y}   (laterˡ p) q =
      laterˡ (∞⊔-upper-boundʳ (record { force = λ { {_} → q } }) p)

    ∞⊔-upper-boundˡ : ∀ {i x y z} →
                      ∞LE i x z → ∞LE i y z → ∞LE i x (x ⊔ y)
    force (∞⊔-upper-boundˡ p q) = ⊔-upper-boundˡ (force p) (force q)

  mutual

    -- A variant of the lower/upper bound lemmas.

    ⊔-lower-upper-bound : ∀ {i x y z} →
                          x ⊑ y → LE i y z → LE i y (x ⊔ z)
    ⊔-lower-upper-bound               now-cong   _            = now-cong
    ⊔-lower-upper-bound               (laterʳ p) q            = laterˡ (∞⊔-lower-upper-bound (record { force = p }) (laterˡ⁻¹ q))
    ⊔-lower-upper-bound               (laterˡ p) (laterʳ q)   = laterʳ (⊔-lower-upper-bound (force p) q)
    ⊔-lower-upper-bound {z = now z}   (laterˡ _) q            = q
    ⊔-lower-upper-bound {z = later z} (laterˡ p) (laterˡ q)   = later-cong (∞⊔-lower-upper-bound (∞laterʳ⁻¹ p) (∞laterʳ⁻¹ q))

    ∞⊔-lower-upper-bound : ∀ {i x y z} → x ∞⊑ y → ∞LE i y z → ∞LE i y (x ⊔ z)
    force (∞⊔-lower-upper-bound p q) =
      ⊔-lower-upper-bound (force p) (force q)

  -- If x terminates, then x ⊔ y also terminates.

  ⊔-⇓ˡ : ∀ {i x y} {z : A} →
         Terminates i x z → ∃ λ z′ → Terminates i (x ⊔ y) z′
  ⊔-⇓ˡ               now-cong   = _ , now-cong
  ⊔-⇓ˡ {y = now y}   (laterʳ p) = _ , now-cong
  ⊔-⇓ˡ {y = later y} (laterʳ p) = Σ-map id laterʳ (⊔-⇓ˡ p)

  -- If y terminates, then x ⊔ y also terminates.

  ⊔-⇓ʳ : ∀ {i} x {y} {z : A} →
         Terminates i y z → ∃ λ z′ → Terminates i (x ⊔ y) z′
  ⊔-⇓ʳ (now x)   _          = _ , now-cong
  ⊔-⇓ʳ (later x) now-cong   = _ , now-cong
  ⊔-⇓ʳ (later x) (laterʳ p) = Σ-map id laterʳ (⊔-⇓ʳ (force x) p)

-- Increasing sequences.

Increasing-sequence : ∀ {a} → Set a → Set a
Increasing-sequence A =
  ∃ λ (f : ℕ → Delay A ∞) → ∀ n → f n ⊑ f (suc n)

module _ {a} {A : Set a} where

  -- The tail of an increasing sequence.

  tailˢ : Increasing-sequence A → Increasing-sequence A
  tailˢ = Σ-map (_∘ suc) (_∘ suc)

  -- Later sequence elements are larger.

  later-larger : (s : Increasing-sequence A) →
                 ∀ {m n} → m ≤ n → proj₁ s m ⊑ proj₁ s n
  later-larger s (≤-refl′ refl)   = reflexive _
  later-larger s (≤-step′ p refl) =
    transitive (later-larger s p) (proj₂ s _)

  -- Least upper bounds of increasing sequences.

  mutual

    ⨆ : ∀ {i} → Increasing-sequence A → Delay A i
    ⨆ s = proj₁ s 0 ⊔ later (∞⨆ (tailˢ s))

    ∞⨆ : ∀ {i} → Increasing-sequence A → ∞Delay A i
    force (∞⨆ s) = ⨆ s

  mutual

    -- ⨆ s is smaller than or equal to every upper bound of s.

    ⨆-least-upper-bound :
      ∀ {i} (s : Increasing-sequence A) ub →
      (∀ n → LE i (proj₁ s n) ub) → LE i (⨆ s) ub
    ⨆-least-upper-bound s ub is-ub =
      ⊔-least-upper-bound
        (is-ub 0)
        (laterˡ (∞⨆-least-upper-bound (tailˢ s) ub (is-ub ∘ suc)))

    ∞⨆-least-upper-bound :
      ∀ {i} (s : Increasing-sequence A) ub →
      (∀ n → LE i (proj₁ s n) ub) → ∞LE i (⨆ s) ub
    force (∞⨆-least-upper-bound s ub is-ub) =
      ⨆-least-upper-bound s ub is-ub

  -- If every element in s terminates with a given value, then ⨆ s
  -- terminates with the same value.

  ⨆-⇓ : ∀ {i x} (s : Increasing-sequence A) →
        (∀ n → proj₁ s n ⇓ x) → Terminates i (⨆ s) x
  ⨆-⇓ s s-⇓ =
    ⊑now→⇓→⇓ (⨆-least-upper-bound s _ (λ n → symmetric (s-⇓ n)))
             (proj₂ (⊔-⇓ˡ (s-⇓ 0)))

  mutual

    -- If s has a lower bound, then this is also a lower bound of
    -- ⨆ s.

    ⨆-lower-bound : ∀ {i} (s : Increasing-sequence A) lb →
                    (∀ n → lb ⊑ proj₁ s n) → LE i lb (⨆ s)
    ⨆-lower-bound s (now x)    is-lb = ⨆-⇓ s is-lb
    ⨆-lower-bound s (later lb) is-lb =
      ⊔-lower-bound
        (is-lb 0)
        (later-cong
           (∞⨆-lower-bound (tailˢ s) (force lb) λ n →
              force (laterˡ⁻¹ (transitive (is-lb n) (proj₂ s n)))))

    ∞⨆-lower-bound : ∀ {i} (s : Increasing-sequence A) lb →
                     (∀ n → lb ⊑ proj₁ s n) → ∞LE i lb (⨆ s)
    force (∞⨆-lower-bound s lb is-lb) = ⨆-lower-bound s lb is-lb

  mutual

    -- ⨆ s is an upper bound of s.

    ⨆-upper-bound : ∀ {i} (s : Increasing-sequence A) →
                    ∀ n → LE i (proj₁ s n) (⨆ s)
    ⨆-upper-bound s zero    = ⨆-lower-bound s (proj₁ s 0)
                                (λ n → later-larger s (zero≤ n))
    ⨆-upper-bound s (suc n) = ⊔-lower-upper-bound
                                (later-larger s (zero≤ (suc n)))
                                (laterʳ (⨆-upper-bound (tailˢ s) n))

    ∞⨆-upper-bound : ∀ {i} (s : Increasing-sequence A) →
                     ∀ n → ∞LE i (proj₁ s n) (⨆ s)
    force (∞⨆-upper-bound s n) = ⨆-upper-bound s n


==> anc/partiality-monad/src/Delay-monad/Monad.agda <==
------------------------------------------------------------------------
-- The delay monad is a monad up to strong bisimilarity
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Monad where

open import Equality.Propositional
open import Prelude hiding (module W)

open import Monad equality-with-J

open import Delay-monad
open import Delay-monad.Strong-bisimilarity as S
open import Delay-monad.Weak-bisimilarity as W

------------------------------------------------------------------------
-- Map, join and bind

mutual

  -- A universe-polymorphic variant of map.

  map′ : ∀ {i a b} {A : Set a} {B : Set b} →
         (A → B) → Delay A i → Delay B i
  map′ f (now x)   = now (f x)
  map′ f (later x) = later (∞map′ f x)

  ∞map′ : ∀ {i a b} {A : Set a} {B : Set b} →
          (A → B) → ∞Delay A i → ∞Delay B i
  force (∞map′ f x) = map′ f (force x)

mutual

  -- Join.

  join : ∀ {i a} {A : Set a} →
         Delay (Delay A i) i → Delay A i
  join (now x)   = x
  join (later x) = later (∞join x)

  ∞join : ∀ {i a} {A : Set a} →
          ∞Delay (Delay A i) i → ∞Delay A i
  force (∞join x) = join (force x)

-- A universe-polymorphic variant of bind.

infixl 5 _>>=′_

_>>=′_ : ∀ {i a b} {A : Set a} {B : Set b} →
         Delay A i → (A → Delay B i) → Delay B i
x >>=′ f = join (map′ f x)

instance

  -- A raw monad instance.

  delay-raw-monad : ∀ {a i} → Raw-monad (λ (A : Set a) → Delay A i)
  Raw-monad.return delay-raw-monad = now
  Raw-monad._>>=_  delay-raw-monad = _>>=′_

------------------------------------------------------------------------
-- Monad laws

left-identity′ :
  ∀ {a b} {A : Set a} {B : Set b} x (f : A → Delay B ∞) →
  return x >>=′ f ∼ f x
left-identity′ x f = S.reflexive (f x)

mutual

  right-identity′ : ∀ {a} {A : Set a} (x : Delay A ∞) →
                    x >>= return ∼ x
  right-identity′ (now x)   = now-cong
  right-identity′ (later x) =
    later-cong (∞right-identity′ (force x))

  ∞right-identity′ : ∀ {a} {A : Set a} (x : Delay A ∞) →
                     x >>= return ∞∼ x
  force (∞right-identity′ x) = right-identity′ x

mutual

  associativity′ :
    ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
    (x : Delay A ∞) (f : A → Delay B ∞) (g : B → Delay C ∞) →
    x >>=′ (λ x → f x >>=′ g) ∼ x >>=′ f >>=′ g
  associativity′ (now x)   f g = S.reflexive (f x >>=′ g)
  associativity′ (later x) f g =
    later-cong (∞associativity′ (force x) f g)

  ∞associativity′ :
    ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
    (x : Delay A ∞) (f : A → Delay B ∞) (g : B → Delay C ∞) →
    x >>=′ (λ x → f x >>=′ g) ∞∼ x >>=′ f >>=′ g
  force (∞associativity′ x f g) = associativity′ x f g

-- The delay monad is a monad (assuming extensionality).

delay-monad :
  ∀ {a} → S.Extensionality a → Monad (λ (A : Set a) → Delay A ∞)
Monad.raw-monad      (delay-monad ext)       = delay-raw-monad
Monad.left-identity  (delay-monad ext) x f   = ext (left-identity′ x f)
Monad.right-identity (delay-monad ext) x     = ext (right-identity′ x)
Monad.associativity  (delay-monad ext) x f g = ext (associativity′ x f g)

------------------------------------------------------------------------
-- The functions map′, join and _>>=′_ preserve strong bisimilarity

mutual

  map-cong-∼ : ∀ {i a b} {A : Set a} {B : Set b}
               (f : A → B) {x y : Delay A ∞} →
               Strongly-bisimilar i x y →
               Strongly-bisimilar i (map′ f x) (map′ f y)
  map-cong-∼ f now-cong       = now-cong
  map-cong-∼ f (later-cong p) = later-cong (∞map-cong-∼ f p)

  ∞map-cong-∼ : ∀ {i a b} {A : Set a} {B : Set b}
                (f : A → B) {x y : Delay A ∞} →
                ∞Strongly-bisimilar i x y →
                ∞Strongly-bisimilar i (map′ f x) (map′ f y)
  force (∞map-cong-∼ f p) = map-cong-∼ f (force p)

mutual

  join-cong-∼ : ∀ {i a} {A : Set a} {x y : Delay (Delay A ∞) ∞} →
                Strongly-bisimilar i x y →
                Strongly-bisimilar i (join x) (join y)
  join-cong-∼ now-cong       = S.reflexive _
  join-cong-∼ (later-cong p) = later-cong (∞join-cong-∼ p)

  ∞join-cong-∼ : ∀ {i a} {A : Set a} {x y : Delay (Delay A ∞) ∞} →
                 ∞Strongly-bisimilar i x y →
                 ∞Strongly-bisimilar i (join x) (join y)
  force (∞join-cong-∼ p) = join-cong-∼ (force p)

mutual

  infixl 5 _>>=-cong-∼_ _∞>>=-cong-∼_

  _>>=-cong-∼_ :
    ∀ {i a b} {A : Set a} {B : Set b}
      {x y : Delay A ∞} {f g : A → Delay B ∞} →
    Strongly-bisimilar i x y →
    (∀ z → Strongly-bisimilar i (f z) (g z)) →
    Strongly-bisimilar i (x >>=′ f) (y >>=′ g)
  now-cong     >>=-cong-∼  q = q _
  later-cong p >>=-cong-∼  q = later-cong (p ∞>>=-cong-∼ q)

  _∞>>=-cong-∼_ :
    ∀ {i a b} {A : Set a} {B : Set b}
      {x y : Delay A ∞} {f g : A → Delay B ∞} →
    ∞Strongly-bisimilar i x y →
    (∀ z → Strongly-bisimilar i (f z) (g z)) →
    ∞Strongly-bisimilar i (x >>=′ f) (y >>=′ g)
  force (p ∞>>=-cong-∼ q) = force p >>=-cong-∼ q

------------------------------------------------------------------------
-- The functions map′, join and _>>=′_ preserve weak bisimilarity

mutual

  map-cong-≈ : ∀ {i a b} {A : Set a} {B : Set b}
               (f : A → B) {x y : Delay A ∞} →
               Weakly-bisimilar i x y →
               Weakly-bisimilar i (map′ f x) (map′ f y)
  map-cong-≈ f now-cong       = now-cong
  map-cong-≈ f (later-cong p) = later-cong (∞map-cong-≈ f p)
  map-cong-≈ f (laterˡ p)     = laterˡ (map-cong-≈ f p)
  map-cong-≈ f (laterʳ p)     = laterʳ (map-cong-≈ f p)

  ∞map-cong-≈ : ∀ {i a b} {A : Set a} {B : Set b}
                (f : A → B) {x y : Delay A ∞} →
                ∞Weakly-bisimilar i x y →
                ∞Weakly-bisimilar i (map′ f x) (map′ f y)
  force (∞map-cong-≈ f p) = map-cong-≈ f (force p)

mutual

  join-cong-≈ : ∀ {i a} {A : Set a} {x y : Delay (Delay A ∞) ∞} →
                Weakly-bisimilar i x y →
                Weakly-bisimilar i (join x) (join y)
  join-cong-≈ now-cong       = W.reflexive _
  join-cong-≈ (later-cong p) = later-cong (∞join-cong-≈ p)
  join-cong-≈ (laterˡ p)     = laterˡ (join-cong-≈ p)
  join-cong-≈ (laterʳ p)     = laterʳ (join-cong-≈ p)

  ∞join-cong-≈ : ∀ {i a} {A : Set a} {x y : Delay (Delay A ∞) ∞} →
                 ∞Weakly-bisimilar i x y →
                 ∞Weakly-bisimilar i (join x) (join y)
  force (∞join-cong-≈ p) = join-cong-≈ (force p)

mutual

  infixl 5 _>>=-cong-≈_ _∞>>=-cong-≈_

  _>>=-cong-≈_ :
    ∀ {i a b} {A : Set a} {B : Set b}
      {x y : Delay A ∞} {f g : A → Delay B ∞} →
    Weakly-bisimilar i x y →
    (∀ z → Weakly-bisimilar i (f z) (g z)) →
    Weakly-bisimilar i (x >>=′ f) (y >>=′ g)
  now-cong     >>=-cong-≈  q = q _
  later-cong p >>=-cong-≈  q = later-cong (p ∞>>=-cong-≈ q)
  laterˡ p     >>=-cong-≈  q = laterˡ (p >>=-cong-≈ q)
  laterʳ p     >>=-cong-≈  q = laterʳ (p >>=-cong-≈ q)

  _∞>>=-cong-≈_ :
    ∀ {i a b} {A : Set a} {B : Set b}
      {x y : Delay A ∞} {f g : A → Delay B ∞} →
    ∞Weakly-bisimilar i x y →
    (∀ z → Weakly-bisimilar i (f z) (g z)) →
    ∞Weakly-bisimilar i (x >>=′ f) (y >>=′ g)
  force (p ∞>>=-cong-≈ q) = force p >>=-cong-≈ q


==> anc/partiality-monad/src/Delay-monad/Partial-order.agda <==
------------------------------------------------------------------------
-- A partial order
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Partial-order {a} {A : Set a} where

open import Equality.Propositional
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (module W)

open import Bijection equality-with-J using (_↔_)
open import Function-universe equality-with-J hiding (_∘_)

open import Delay-monad
open import Delay-monad.Weak-bisimilarity as W
  using (Weakly-bisimilar; ∞Weakly-bisimilar; _≈_; force)

mutual

  -- An ordering relation.
  --
  -- Capretta defines a logically equivalent relation in "General
  -- Recursion via Coinductive Types".
  --
  -- Benton, Kennedy and Varming define a relation that is perhaps
  -- logically equivalent in "Some Domain Theory and Denotational
  -- Semantics in Coq".

  data LE (i : Size) : Delay A ∞ → Delay A ∞ → Set a where
    now-cong : ∀ {x} → LE i (now x) (now x)
    laterʳ   : ∀ {x y} → LE i x (force y) → LE i x (later y)
    laterˡ   : ∀ {x y} → ∞LE i (force x) y → LE i (later x) y

  record ∞LE (i : Size) (x y : Delay A ∞) : Set a where
    coinductive
    field
      force : {j : Size< i} → LE j x y

open ∞LE public

infix 4 _⊑_ _∞⊑_

_⊑_ : Delay A ∞ → Delay A ∞ → Set a
_⊑_ = LE ∞

_∞⊑_ : Delay A ∞ → Delay A ∞ → Set a
_∞⊑_ = ∞LE ∞

-- Some variants of the LE constructors.

later-cong : ∀ {i x y} →
             ∞LE i (force x) (force y) → LE i (later x) (later y)
later-cong p = laterʳ (laterˡ p)

∞laterʳ : ∀ {i x y} → ∞LE i x (force y) → ∞LE i x (later y)
force (∞laterʳ p) = laterʳ (force p)

laterˡ′ : ∀ {i x y} → LE i (force x) y → LE i (later x) y
laterˡ′ p = laterˡ (record { force = λ { {_} → p } })

-- Termination predicates.

Terminates : Size → Delay A ∞ → A → Set a
Terminates i x y = LE i (now y) x

∞Terminates : Size → Delay A ∞ → A → Set a
∞Terminates i x y = ∞LE i (now y) x

_⇓_ : Delay A ∞ → A → Set a
_⇓_ = Terminates ∞

-- If x terminates with the values y and z, then y is equal to z.

⇓→⇓→≡ : ∀ {i x y z} → Terminates i x y → Terminates i x z → y ≡ z
⇓→⇓→≡ now-cong   now-cong   = refl
⇓→⇓→≡ (laterʳ p) (laterʳ q) = ⇓→⇓→≡ p q

-- If x is smaller than or equal to now y, and x terminates, then
-- x terminates with the value y.

⊑now→⇓→⇓ : ∀ {i x} {y z : A} →
           x ⊑ now y → Terminates i x z → Terminates i x y
⊑now→⇓→⇓ now-cong   now-cong   = now-cong
⊑now→⇓→⇓ (laterˡ p) (laterʳ q) = laterʳ (⊑now→⇓→⇓ (force p) q)

-- The notion of termination defined here is isomorphic to the one
-- defined in Delay-monad.Weak-bisimilarity.

⇓↔⇓ : ∀ {i x y} → Terminates i x y ↔ W.Terminates i x y
⇓↔⇓ = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = from∘to
  }
  where
  to : ∀ {i x y} → Terminates i x y → W.Terminates i x y
  to now-cong   = W.now-cong
  to (laterʳ p) = W.laterʳ (to p)

  from : ∀ {i x y} → W.Terminates i x y → Terminates i x y
  from W.now-cong   = now-cong
  from (W.laterʳ p) = laterʳ (from p)

  from∘to : ∀ {i x y} (p : Terminates i x y) → from (to p) ≡ p
  from∘to now-cong   = refl
  from∘to (laterʳ p) = cong laterʳ (from∘to p)

  to∘from : ∀ {i x y} (p : W.Terminates i x y) → to (from p) ≡ p
  to∘from W.now-cong   = refl
  to∘from (W.laterʳ p) = cong W.laterʳ (to∘from p)

mutual

  -- The computation never is smaller than or equal to all other
  -- computations.

  never⊑ : ∀ {i} x → LE i never x
  never⊑ (now x)   = laterˡ (∞never⊑ (now x))
  never⊑ (later x) = later-cong (∞never⊑ (force x))

  ∞never⊑ : ∀ {i} x → ∞LE i never x
  force (∞never⊑ x) = never⊑ x

-- The computation never does not terminate.

now⋢never : ∀ {i x} → ¬ Terminates i never x
now⋢never (laterʳ p) = now⋢never p

-- One can remove later constructors.

laterˡ⁻¹ : ∀ {i x y} → LE i (later x) y → ∞LE i (force x) y
laterˡ⁻¹ (laterʳ p) = ∞laterʳ (laterˡ⁻¹ p)
laterˡ⁻¹ (laterˡ p) = p

mutual

  laterʳ⁻¹ : ∀ {i x y} → LE i x (later y) → LE i x (force y)
  laterʳ⁻¹ (laterʳ p) = p
  laterʳ⁻¹ (laterˡ p) = laterˡ (∞laterʳ⁻¹ p)

  ∞laterʳ⁻¹ : ∀ {i x y} → ∞LE i x (later y) → ∞LE i x (force y)
  force (∞laterʳ⁻¹ p) = laterʳ⁻¹ (force p)

later-cong⁻¹ :
  ∀ {i x y} → LE i (later x) (later y) → ∞LE i (force x) (force y)
later-cong⁻¹ p = ∞laterʳ⁻¹ (laterˡ⁻¹ p)

mutual

  -- Weak bisimilarity is contained in the ordering relation.

  ≈→⊑ : ∀ {i x y} → Weakly-bisimilar i x y → LE i x y
  ≈→⊑ W.now-cong       = now-cong
  ≈→⊑ (W.later-cong p) = later-cong (∞≈→⊑ p)
  ≈→⊑ (W.laterˡ p)     = laterˡ′ (≈→⊑ p)
  ≈→⊑ (W.laterʳ p)     = laterʳ (≈→⊑ p)

  ∞≈→⊑ : ∀ {i x y} → ∞Weakly-bisimilar i x y → ∞LE i x y
  force (∞≈→⊑ p) = ≈→⊑ (force p)

mutual

  -- The ordering relation is antisymmetric (with respect to weak
  -- bisimilarity).

  antisymmetric : ∀ {i x y} →
                  LE i x y → LE i y x → Weakly-bisimilar i x y
  antisymmetric {x = now x}   {y = now .x}  now-cong   _          = W.now-cong
  antisymmetric {x = now x}   {y = later y} (laterʳ p) q          = W.laterʳ (_↔_.to ⇓↔⇓ p)
  antisymmetric {x = later x} {y = now y}   p          (laterʳ q) = W.laterˡ (W.symmetric (_↔_.to ⇓↔⇓ q))
  antisymmetric {x = later x} {y = later y} p          q          =
    W.later-cong (∞antisymmetric (later-cong⁻¹ p) (later-cong⁻¹ q))

  ∞antisymmetric : ∀ {i x y} →
                   ∞LE i x y → ∞LE i y x → ∞Weakly-bisimilar i x y
  force (∞antisymmetric p q) = antisymmetric (force p) (force q)

-- An alternative characterisation of weak bisimilarity.

≈⇔⊑×⊒ : ∀ {i x y} → Weakly-bisimilar i x y ⇔ (LE i x y × LE i y x)
≈⇔⊑×⊒ = record
  { to   = λ p → ≈→⊑ p , ≈→⊑ (W.symmetric p)
  ; from = uncurry antisymmetric
  }

mutual

  -- The ordering relation is reflexive.

  reflexive : ∀ {i} x → LE i x x
  reflexive (now x)   = now-cong
  reflexive (later x) = later-cong (∞reflexive (force x))

  ∞reflexive : ∀ {i} x → ∞LE i x x
  force (∞reflexive x) = reflexive x

mutual

  -- Certain instances of symmetry also hold.

  symmetric : ∀ {i} {x : A} {y} →
              Terminates i y x → LE i y (now x)
  symmetric now-cong   = now-cong
  symmetric (laterʳ p) = laterˡ (∞symmetric p)

  ∞symmetric : ∀ {i} {x : A} {y} →
               Terminates i y x → ∞LE i y (now x)
  force (∞symmetric p) = symmetric p

mutual

  -- The ordering relation is transitive.

  transitive : ∀ {i} {x y z : Delay A ∞} →
               LE i x y → y ⊑ z → LE i x z
  transitive p          now-cong   = p
  transitive p          (laterʳ q) = laterʳ (transitive p q)
  transitive (laterʳ p) (laterˡ q) = transitive p (force q)
  transitive (laterˡ p) q          = laterˡ (∞transitive p q)

  ∞transitive : ∀ {i} {x y z : Delay A ∞} →
                ∞LE i x y → y ⊑ z → ∞LE i x z
  force (∞transitive p q) = transitive (force p) q

-- The termination relation respects weak bisimilarity.

⇓-respects-≈ : ∀ {i x y z} → Terminates i x z → x ≈ y → Terminates i y z
⇓-respects-≈ now-cong   q = ≈→⊑ q
⇓-respects-≈ (laterʳ p) q = ⇓-respects-≈ p (W.laterˡ⁻¹ q)

-- The ordering relation respects weak bisimilarity.

transitive-≈⊑ : ∀ {i x y z} → Weakly-bisimilar i x y → y ⊑ z → LE i x z
transitive-≈⊑ p q = transitive (≈→⊑ p) q

mutual

  transitive-⊑≈ : ∀ {i x y z} → x ⊑ y → y ≈ z → LE i x z
  transitive-⊑≈ p          W.now-cong       = p
  transitive-⊑≈ (laterʳ p) (W.later-cong q) = laterʳ (transitive-⊑≈ p (force q))
  transitive-⊑≈ (laterˡ p) q                = laterˡ (∞transitive-⊑≈ p q)
  transitive-⊑≈ (laterʳ p) (W.laterˡ q)     = transitive-⊑≈ p q
  transitive-⊑≈ p          (W.laterʳ q)     = laterʳ (transitive-⊑≈ p q)

  ∞transitive-⊑≈ : ∀ {i x y z} → x ∞⊑ y → y ≈ z → ∞LE i x z
  force (∞transitive-⊑≈ p q) = transitive-⊑≈ (force p) q

-- There is a transitivity-like function that produces an ordering
-- proof from one weak bisimilarity proof and one ordering proof,
-- in such a way that the size of the ordering proof is preserved,
-- iff A is uninhabited.

other-transitivity⇔uninhabited :
  (∀ {i} {x y z : Delay A ∞} → x ≈ y → LE i y z → LE i x z) ⇔
  ¬ A
other-transitivity⇔uninhabited = record
  { to   = Trans                  ↝⟨ (λ trans x → never-top-element (λ {i} → trans {i}) (record { force = now x })) ⟩
           (∀ x → now x ⊑ never)  ↝⟨ (λ hyp x → now⋢never (hyp x)) ⟩
           ¬ A                    □
  ; from = ¬ A              ↝⟨ uninhabited→trivial ⟩
           (∀ x y → x ⊑ y)  ↝⟨ (λ trivial {_ _ _ _} _ _ → trivial _ _) ⟩□
           Trans            □
  }
  where
  Trans = ∀ {i} {x y z : Delay A ∞} → x ≈ y → LE i y z → LE i x z

  mutual

    never-top-element :
      Trans → ∀ {i} (x : ∞Delay _ _) → LE i (force x) never
    never-top-element trans x =
      trans (W.laterʳ {y = x} (W.reflexive (force x)))
            (later-cong (∞never-top-element trans x))

    ∞never-top-element :
      Trans → ∀ {i} (x : ∞Delay _ _) → ∞LE i (force x) never
    force (∞never-top-element trans x) = never-top-element trans x

  mutual

    uninhabited→trivial : ∀ {i} → ¬ A → ∀ x y → LE i x y
    uninhabited→trivial ¬A (now x)   _         = ⊥-elim (¬A x)
    uninhabited→trivial ¬A (later x) (now y)   = ⊥-elim (¬A y)
    uninhabited→trivial ¬A (later x) (later y) =
      later-cong (∞uninhabited→trivial ¬A x y)

    ∞uninhabited→trivial :
      ∀ {i} → ¬ A → ∀ x y → ∞LE i (force x) (force y)
    force (∞uninhabited→trivial ¬A x y) =
      uninhabited→trivial ¬A (force x) (force y)

-- An alternative characterisation of the ordering relation.
--
-- Capretta proves a similar result in "General Recursion via
-- Coinductive Types".

⊑⇔⇓→⇓ : ∀ {x y} → x ⊑ y ⇔ (∀ z → x ⇓ z → y ⇓ z)
⊑⇔⇓→⇓ = record
  { to   = to
  ; from = from _
  }
  where
  to : ∀ {x y} → x ⊑ y → ∀ z → x ⇓ z → y ⇓ z
  to p          z now-cong   = p
  to (laterʳ p) z q          = laterʳ (to p z q)
  to (laterˡ p) z (laterʳ q) = to (force p) z q

  mutual

    from : ∀ x {y} → (∀ z → x ⇓ z → y ⇓ z) → x ⊑ y
    from (now x)   p = p x now-cong
    from (later x) p = laterˡ (∞from (force x) (λ z q → p z (laterʳ q)))

    ∞from : ∀ x {y} → (∀ z → x ⇓ z → y ⇓ z) → x ∞⊑ y
    force (∞from x p) = from x p

-- An alternative characterisation of weak bisimilarity.

≈⇔≈′ : {x y : Delay A ∞} → x ≈ y ⇔ x W.≈′ y
≈⇔≈′ {x} {y} =
  x ≈ y                                                  ↝⟨ ≈⇔⊑×⊒ ⟩
  x ⊑ y × y ⊑ x                                          ↝⟨ ⊑⇔⇓→⇓ ×-cong ⊑⇔⇓→⇓ ⟩
  (∀ z → x ⇓ z → y ⇓ z) × (∀ z → y ⇓ z → x ⇓ z)          ↝⟨ ∀-cong-⇔ (λ _ → →-cong-⇔ (from-bijection ⇓↔⇓) (from-bijection ⇓↔⇓))
                                                              ×-cong
                                                            ∀-cong-⇔ (λ _ → →-cong-⇔ (from-bijection ⇓↔⇓) (from-bijection ⇓↔⇓)) ⟩
  (∀ z → x W.⇓ z → y W.⇓ z) × (∀ z → y W.⇓ z → x W.⇓ z)  ↝⟨ record { to   = uncurry λ to from z → record { to = to z; from = from z }
                                                                   ; from = λ hyp → _⇔_.to ∘ hyp , _⇔_.from ∘ hyp
                                                                   } ⟩□
  (∀ z → x W.⇓ z ⇔ y W.⇓ z)                              □


==> anc/partiality-monad/src/Delay-monad/Sized.agda <==
------------------------------------------------------------------------
-- The delay monad, defined coinductively, with a sized type parameter
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Sized where

open import Prelude

-- The delay monad.

mutual

  Delay : ∀ {a} → (Size → Set a) → Size → Set a
  Delay A i = A i ⊎ ∞Delay A i

  record ∞Delay {a} (A : Size → Set a) (i : Size) : Set a where
    coinductive
    field
      force : {j : Size< i} → Delay A j

open ∞Delay public

pattern now x   = inj₁ x
pattern later x = inj₂ x

module _ {a} {A : Size → Set a} where

  mutual

    -- A non-terminating computation.

    never : ∀ {i} → Delay A i
    never = later ∞never

    ∞never : ∀ {i} → ∞Delay A i
    force ∞never = never


==> anc/partiality-monad/src/Delay-monad/Sized/Always.agda <==
------------------------------------------------------------------------
-- The "always true" predicate, □
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Sized.Always where

open import Prelude

open import Delay-monad.Sized
open import Delay-monad.Sized.Monad

-- The "always true" predicate, □.

mutual

  data □ {a p} {A : Size → Set a} (i : Size) (P : A ∞ → Set p) :
         Delay A ∞ → Set (a ⊔ p) where
    □-now   : ∀ {x} → P x → □ i P (now x)
    □-later : ∀ {x} → ∞□ i P (force x) → □ i P (later x)

  record ∞□ {a p} {A : Size → Set a} (i : Size) (P : A ∞ → Set p)
            (x : Delay A ∞) : Set (a ⊔ p) where
    coinductive
    field
      force : {j : Size< i} → □ j P x

open ∞□ public

mutual

  -- □ is closed, in a certain sense, under bind.

  □->>= :
    ∀ {i a b p q}
      {A : Size → Set a} {B : Size → Set b}
      {P : A ∞ → Set p} {Q : B ∞ → Set q}
      {x : Delay A ∞} {f : ∀ {i} → A i → Delay B i} →
    □ i P x → (∀ {x} → P x → □ i Q (f x)) → □ i Q (x >>= f)
  □->>= (□-now P-x)   □-f = □-f P-x
  □->>= (□-later □-x) □-f = □-later (∞□->>= □-x □-f)

  ∞□->>= :
    ∀ {i a b p q}
      {A : Size → Set a} {B : Size → Set b}
      {P : A ∞ → Set p} {Q : B ∞ → Set q}
      {x : Delay A ∞} {f : ∀ {i} → A i → Delay B i} →
    ∞□ i P x → (∀ {x} → P x → □ i Q (f x)) → ∞□ i Q (x >>= f)
  force (∞□->>= □-x □-f) = □->>= (force □-x) □-f


==> anc/partiality-monad/src/Delay-monad/Sized/Least-upper-bound.agda <==
------------------------------------------------------------------------
-- Least upper bounds
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Sized.Least-upper-bound where

open import Equality.Propositional
open import Prelude hiding (_⊔_)

open import Nat equality-with-J

open import Delay-monad.Sized
open import Delay-monad.Sized.Partial-order

module _ {a} {A : Size → Set a} where

  mutual

    -- Least upper bounds (if they exist).

    infix 10 _⊔_

    _⊔_ : ∀ {i} → Delay A i → Delay A i → Delay A i
    now x   ⊔ _       = now x
    later x ⊔ now y   = now y
    later x ⊔ later y = later (x ∞⊔ y)

    _∞⊔_ : ∀ {i} → ∞Delay A i → ∞Delay A i → ∞Delay A i
    force (x ∞⊔ y) = force x ⊔ force y

  mutual

    -- The computation x ⊔ y is smaller than or equal to every upper
    -- bound of x and y.

    ⊔-least-upper-bound : ∀ {i x y z} →
                          LE i x z → LE i y z → LE i (x ⊔ y) z
    ⊔-least-upper-bound               now-cong   _ = now-cong
    ⊔-least-upper-bound               (laterʳ p) q = laterʳ (⊔-least-upper-bound p (laterʳ⁻¹ q))
    ⊔-least-upper-bound {y = now y}   (laterˡ _) q = q
    ⊔-least-upper-bound {y = later y} (laterˡ p) q = laterˡ (∞⊔-least-upper-bound p (laterˡ⁻¹ q))

    ∞⊔-least-upper-bound : ∀ {i x y z} →
                           ∞LE i x z → ∞LE i y z → ∞LE i (x ⊔ y) z
    force (∞⊔-least-upper-bound p q) =
      ⊔-least-upper-bound (force p) (force q)

  mutual

    -- If x and y have a lower bound, then this is also a lower
    -- bound of x ⊔ y.

    ⊔-lower-bound : ∀ {i x y z} → LE i z x → LE i z y → LE i z (x ⊔ y)
    ⊔-lower-bound               now-cong   _ = now-cong
    ⊔-lower-bound               (laterˡ p) q = laterˡ (∞⊔-lower-bound p (laterˡ⁻¹ q))
    ⊔-lower-bound {y = now y}   (laterʳ _) q = q
    ⊔-lower-bound {y = later y} (laterʳ p) q = laterʳ (⊔-lower-bound p (laterʳ⁻¹ q))

    ∞⊔-lower-bound : ∀ {i x y z} → ∞LE i z x → ∞LE i z y → ∞LE i z (x ⊔ y)
    force (∞⊔-lower-bound p q) = ⊔-lower-bound (force p) (force q)

  mutual

    -- If x and y have an upper bound, then x ⊔ y is an upper bound
    -- of y.

    ⊔-upper-boundʳ : ∀ {i x y z} →
                     LE i x z → LE i y z → LE i y (x ⊔ y)
    ⊔-upper-boundʳ               now-cong   q = q
    ⊔-upper-boundʳ               (laterʳ p) q = ⊔-upper-boundʳ p (laterʳ⁻¹ q)
    ⊔-upper-boundʳ {y = now y}   (laterˡ _) _ = now-cong
    ⊔-upper-boundʳ {y = later y} (laterˡ p) q =
      later-cong (∞⊔-upper-boundʳ p (laterˡ⁻¹ q))

    ∞⊔-upper-boundʳ : ∀ {i x y z} →
                      ∞LE i x z → ∞LE i y z → ∞LE i y (x ⊔ y)
    force (∞⊔-upper-boundʳ p q) = ⊔-upper-boundʳ (force p) (force q)

  mutual

    -- If x and y have an upper bound, then x ⊔ y is an upper bound
    -- of x.

    ⊔-upper-boundˡ : ∀ {i x y z} →
                     LE i x z → LE i y z → LE i x (x ⊔ y)
    ⊔-upper-boundˡ               now-cong   q = now-cong
    ⊔-upper-boundˡ               (laterʳ p) q = ⊔-upper-boundˡ p (laterʳ⁻¹ q)
    ⊔-upper-boundˡ {y = later y} (laterˡ p) q = later-cong (∞⊔-upper-boundˡ p (laterˡ⁻¹ q))
    ⊔-upper-boundˡ {y = now y}   (laterˡ p) q =
      laterˡ (∞⊔-upper-boundʳ (record { force = λ { {_} → q } }) p)

    ∞⊔-upper-boundˡ : ∀ {i x y z} →
                      ∞LE i x z → ∞LE i y z → ∞LE i x (x ⊔ y)
    force (∞⊔-upper-boundˡ p q) = ⊔-upper-boundˡ (force p) (force q)

  mutual

    -- A variant of the lower/upper bound lemmas.

    ⊔-lower-upper-bound : ∀ {i x y z} →
                          x ⊑ y → LE i y z → LE i y (x ⊔ z)
    ⊔-lower-upper-bound               now-cong   _            = now-cong
    ⊔-lower-upper-bound               (laterʳ p) q            = laterˡ (∞⊔-lower-upper-bound (record { force = p }) (laterˡ⁻¹ q))
    ⊔-lower-upper-bound               (laterˡ p) (laterʳ q)   = laterʳ (⊔-lower-upper-bound (force p) q)
    ⊔-lower-upper-bound {z = now z}   (laterˡ _) q            = q
    ⊔-lower-upper-bound {z = later z} (laterˡ p) (laterˡ q)   = later-cong (∞⊔-lower-upper-bound (∞laterʳ⁻¹ p) (∞laterʳ⁻¹ q))

    ∞⊔-lower-upper-bound : ∀ {i x y z} → x ∞⊑ y → ∞LE i y z → ∞LE i y (x ⊔ z)
    force (∞⊔-lower-upper-bound p q) =
      ⊔-lower-upper-bound (force p) (force q)

  -- If x terminates, then x ⊔ y also terminates.

  ⊔-⇓ˡ : ∀ {i x y} {z : A ∞} →
         Terminates i x z → ∃ λ z′ → Terminates i (x ⊔ y) z′
  ⊔-⇓ˡ               now-cong   = _ , now-cong
  ⊔-⇓ˡ {y = now y}   (laterʳ p) = _ , now-cong
  ⊔-⇓ˡ {y = later y} (laterʳ p) = Σ-map id laterʳ (⊔-⇓ˡ p)

  -- If y terminates, then x ⊔ y also terminates.

  ⊔-⇓ʳ : ∀ {i} x {y} {z : A ∞} →
         Terminates i y z → ∃ λ z′ → Terminates i (x ⊔ y) z′
  ⊔-⇓ʳ (now x)   _          = _ , now-cong
  ⊔-⇓ʳ (later x) now-cong   = _ , now-cong
  ⊔-⇓ʳ (later x) (laterʳ p) = Σ-map id laterʳ (⊔-⇓ʳ (force x) p)

-- Increasing sequences.

Increasing-sequence : ∀ {a} → (Size → Set a) → Set a
Increasing-sequence A =
  ∃ λ (f : ℕ → ∀ {i} → Delay A i) → ∀ n → f n ⊑ f (suc n)

module _ {a} {A : Size → Set a} where

  -- The tail of an increasing sequence.

  tailˢ : Increasing-sequence A → Increasing-sequence A
  tailˢ = Σ-map (_∘ suc) (_∘ suc)

  -- Later sequence elements are larger.

  later-larger : (s : Increasing-sequence A) →
                 ∀ {m n} → m ≤ n → proj₁ s m ⊑ proj₁ s n
  later-larger s (≤-refl′ refl)   = reflexive _
  later-larger s (≤-step′ p refl) =
    transitive (later-larger s p) (proj₂ s _)

  -- Least upper bounds of increasing sequences.

  mutual

    ⨆ : ∀ {i} → Increasing-sequence A → Delay A i
    ⨆ s = proj₁ s 0 ⊔ later (∞⨆ (tailˢ s))

    ∞⨆ : ∀ {i} → Increasing-sequence A → ∞Delay A i
    force (∞⨆ s) = ⨆ s

  mutual

    -- ⨆ s is smaller than or equal to every upper bound of s.

    ⨆-least-upper-bound :
      ∀ {i} (s : Increasing-sequence A) ub →
      (∀ n → LE i (proj₁ s n) ub) → LE i (⨆ s) ub
    ⨆-least-upper-bound s ub is-ub =
      ⊔-least-upper-bound
        (is-ub 0)
        (laterˡ (∞⨆-least-upper-bound (tailˢ s) ub (is-ub ∘ suc)))

    ∞⨆-least-upper-bound :
      ∀ {i} (s : Increasing-sequence A) ub →
      (∀ n → LE i (proj₁ s n) ub) → ∞LE i (⨆ s) ub
    force (∞⨆-least-upper-bound s ub is-ub) =
      ⨆-least-upper-bound s ub is-ub

  -- If every element in s terminates with a given value, then ⨆ s
  -- terminates with the same value.

  ⨆-⇓ : ∀ {i x} (s : Increasing-sequence A) →
        (∀ n → proj₁ s n ⇓ x) → Terminates i (⨆ s) x
  ⨆-⇓ s s-⇓ =
    ⊑now→⇓→⇓ (⨆-least-upper-bound s _ (λ n → symmetric (s-⇓ n)))
             (proj₂ (⊔-⇓ˡ (s-⇓ 0)))

  mutual

    -- If s has a lower bound, then this is also a lower bound of
    -- ⨆ s.

    ⨆-lower-bound : ∀ {i} (s : Increasing-sequence A) lb →
                    (∀ n → lb ⊑ proj₁ s n) → LE i lb (⨆ s)
    ⨆-lower-bound s (now x)    is-lb = ⨆-⇓ s is-lb
    ⨆-lower-bound s (later lb) is-lb =
      ⊔-lower-bound
        (is-lb 0)
        (later-cong
           (∞⨆-lower-bound (tailˢ s) (force lb) λ n →
              force (laterˡ⁻¹ (transitive (is-lb n) (proj₂ s n)))))

    ∞⨆-lower-bound : ∀ {i} (s : Increasing-sequence A) lb →
                     (∀ n → lb ⊑ proj₁ s n) → ∞LE i lb (⨆ s)
    force (∞⨆-lower-bound s lb is-lb) = ⨆-lower-bound s lb is-lb

  mutual

    -- ⨆ s is an upper bound of s.

    ⨆-upper-bound : ∀ {i} (s : Increasing-sequence A) →
                    ∀ n → LE i (proj₁ s n) (⨆ s)
    ⨆-upper-bound s zero    = ⨆-lower-bound s (proj₁ s 0)
                                (λ n → later-larger s (zero≤ n))
    ⨆-upper-bound s (suc n) = ⊔-lower-upper-bound
                                (later-larger s (zero≤ (suc n)))
                                (laterʳ (⨆-upper-bound (tailˢ s) n))

    ∞⨆-upper-bound : ∀ {i} (s : Increasing-sequence A) →
                     ∀ n → ∞LE i (proj₁ s n) (⨆ s)
    force (∞⨆-upper-bound s n) = ⨆-upper-bound s n


==> anc/partiality-monad/src/Delay-monad/Sized/Monad.agda <==
------------------------------------------------------------------------
-- A monad-like structure
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Sized.Monad where

open import Prelude hiding (module W)

open import Delay-monad.Sized
open import Delay-monad.Sized.Strong-bisimilarity as S
open import Delay-monad.Sized.Weak-bisimilarity as W

------------------------------------------------------------------------
-- Monadic combinators

-- Return.

return : ∀ {i a} {A : Size → Set a} → A i → Delay A i
return = now

mutual

  -- Map. Note the function argument's type.

  map : ∀ {i a b} {A : Size → Set a} {B : Size → Set b} →
        ({j : Size< (ssuc i)} → A j → B j) → Delay A i → Delay B i
  map f (now x)   = now (f x)
  map f (later x) = later (∞map f x)

  ∞map : ∀ {i a b} {A : Size → Set a} {B : Size → Set b} →
         ({j : Size< (ssuc i)} → A j → B j) → ∞Delay A i → ∞Delay B i
  force (∞map f x) = map f (force x)

mutual

  -- Join.

  join : ∀ {i a} {A : Size → Set a} →
         Delay (Delay A) i → Delay A i
  join (now x)   = x
  join (later x) = later (∞join x)

  ∞join : ∀ {i a} {A : Size → Set a} →
          ∞Delay (Delay A) i → ∞Delay A i
  force (∞join x) = join (force x)

-- Bind. Note the function argument's type.

infixl 5 _>>=_

_>>=_ : ∀ {i a b} {A : Size → Set a} {B : Size → Set b} →
        Delay A i → ({j : Size< (ssuc i)} → A j → Delay B j) →
        Delay B i
x >>= f = join (map f x)

------------------------------------------------------------------------
-- Monad laws

left-identity :
  ∀ {a b} {A : Size → Set a} {B : Size → Set b}
  x (f : ∀ {i} → A i → Delay B i) →
  return x >>= f ∼ f x
left-identity x f = S.reflexive (f x)

mutual

  right-identity : ∀ {a} {A : Size → Set a} (x : Delay A ∞) →
                   x >>= return ∼ x
  right-identity (now x)   = now-cong
  right-identity (later x) =
    later-cong (∞right-identity (force x))

  ∞right-identity : ∀ {a} {A : Size → Set a} (x : Delay A ∞) →
                    x >>= return ∞∼ x
  force (∞right-identity x) = right-identity x

mutual

  associativity :
    ∀ {a b c} {A : Size → Set a} {B : Size → Set b} {C : Size → Set c} →
    (x : Delay A ∞) (f : ∀ {i} → A i → Delay B i)
    (g : ∀ {i} → B i → Delay C i) →
    x >>= (λ x → f x >>= g) ∼ x >>= f >>= g
  associativity (now x)   f g = S.reflexive (f x >>= g)
  associativity (later x) f g =
    later-cong (∞associativity (force x) f g)

  ∞associativity :
    ∀ {a b c} {A : Size → Set a} {B : Size → Set b} {C : Size → Set c} →
    (x : Delay A ∞) (f : ∀ {i} → A i → Delay B i)
    (g : ∀ {i} → B i → Delay C i) →
    x >>= (λ x → f x >>= g) ∞∼ x >>= f >>= g
  force (∞associativity x f g) = associativity x f g

------------------------------------------------------------------------
-- The functions map, join and _>>=_ preserve strong bisimilarity

mutual

  map-cong-∼ : ∀ {i a b} {A : Size → Set a} {B : Size → Set b}
               (f : ∀ {i} → A i → B i) {x y : Delay A ∞} →
               Strongly-bisimilar i x y →
               Strongly-bisimilar i (map f x) (map f y)
  map-cong-∼ f now-cong       = now-cong
  map-cong-∼ f (later-cong p) = later-cong (∞map-cong-∼ f p)

  ∞map-cong-∼ : ∀ {i a b} {A : Size → Set a} {B : Size → Set b}
                (f : ∀ {i} → A i → B i) {x y : Delay A ∞} →
                ∞Strongly-bisimilar i x y →
                ∞Strongly-bisimilar i (map f x) (map f y)
  force (∞map-cong-∼ f p) = map-cong-∼ f (force p)

mutual

  join-cong-∼ : ∀ {i a} {A : Size → Set a} {x y : Delay (Delay A) ∞} →
                Strongly-bisimilar i x y →
                Strongly-bisimilar i (join x) (join y)
  join-cong-∼ now-cong       = S.reflexive _
  join-cong-∼ (later-cong p) = later-cong (∞join-cong-∼ p)

  ∞join-cong-∼ : ∀ {i a} {A : Size → Set a} {x y : Delay (Delay A) ∞} →
                 ∞Strongly-bisimilar i x y →
                 ∞Strongly-bisimilar i (join x) (join y)
  force (∞join-cong-∼ p) = join-cong-∼ (force p)

mutual

  infixl 5 _>>=-cong-∼_ _∞>>=-cong-∼_

  _>>=-cong-∼_ :
    ∀ {i a b} {A : Size → Set a} {B : Size → Set b}
      {x y : Delay A ∞} {f g : ∀ {i} → A i → Delay B i} →
    Strongly-bisimilar i x y →
    (∀ z → Strongly-bisimilar i (f z) (g z)) →
    Strongly-bisimilar i (x >>= f) (y >>= g)
  now-cong     >>=-cong-∼ q = q _
  later-cong p >>=-cong-∼ q = later-cong (p ∞>>=-cong-∼ q)

  _∞>>=-cong-∼_ :
    ∀ {i a b} {A : Size → Set a} {B : Size → Set b}
      {x y : Delay A ∞} {f g : ∀ {i} → A i → Delay B i} →
    ∞Strongly-bisimilar i x y →
    (∀ z → Strongly-bisimilar i (f z) (g z)) →
    ∞Strongly-bisimilar i (x >>= f) (y >>= g)
  force (p ∞>>=-cong-∼ q) = force p >>=-cong-∼ q

------------------------------------------------------------------------
-- The functions map, join and _>>=_ preserve weak bisimilarity

mutual

  map-cong-≈ : ∀ {i a b} {A : Size → Set a} {B : Size → Set b}
               (f : ∀ {i} → A i → B i) {x y : Delay A ∞} →
               Weakly-bisimilar i x y →
               Weakly-bisimilar i (map f x) (map f y)
  map-cong-≈ f now-cong       = now-cong
  map-cong-≈ f (later-cong p) = later-cong (∞map-cong-≈ f p)
  map-cong-≈ f (laterˡ p)     = laterˡ (map-cong-≈ f p)
  map-cong-≈ f (laterʳ p)     = laterʳ (map-cong-≈ f p)

  ∞map-cong-≈ : ∀ {i a b} {A : Size → Set a} {B : Size → Set b}
                (f : ∀ {i} → A i → B i) {x y : Delay A ∞} →
                ∞Weakly-bisimilar i x y →
                ∞Weakly-bisimilar i (map f x) (map f y)
  force (∞map-cong-≈ f p) = map-cong-≈ f (force p)

mutual

  join-cong-≈ : ∀ {i a} {A : Size → Set a} {x y : Delay (Delay A) ∞} →
                Weakly-bisimilar i x y →
                Weakly-bisimilar i (join x) (join y)
  join-cong-≈ now-cong       = W.reflexive _
  join-cong-≈ (later-cong p) = later-cong (∞join-cong-≈ p)
  join-cong-≈ (laterˡ p)     = laterˡ (join-cong-≈ p)
  join-cong-≈ (laterʳ p)     = laterʳ (join-cong-≈ p)

  ∞join-cong-≈ : ∀ {i a} {A : Size → Set a} {x y : Delay (Delay A) ∞} →
                 ∞Weakly-bisimilar i x y →
                 ∞Weakly-bisimilar i (join x) (join y)
  force (∞join-cong-≈ p) = join-cong-≈ (force p)

mutual

  infixl 5 _>>=-cong-≈_ _∞>>=-cong-≈_

  _>>=-cong-≈_ :
    ∀ {i a b} {A : Size → Set a} {B : Size → Set b}
      {x y : Delay A ∞} {f g : ∀ {i} → A i → Delay B i} →
    Weakly-bisimilar i x y →
    (∀ z → Weakly-bisimilar i (f z) (g z)) →
    Weakly-bisimilar i (x >>= f) (y >>= g)
  now-cong     >>=-cong-≈ q = q _
  later-cong p >>=-cong-≈ q = later-cong (p ∞>>=-cong-≈ q)
  laterˡ p     >>=-cong-≈ q = laterˡ (p >>=-cong-≈ q)
  laterʳ p     >>=-cong-≈ q = laterʳ (p >>=-cong-≈ q)

  _∞>>=-cong-≈_ :
    ∀ {i a b} {A : Size → Set a} {B : Size → Set b}
      {x y : Delay A ∞} {f g : ∀ {i} → A i → Delay B i} →
    ∞Weakly-bisimilar i x y →
    (∀ z → Weakly-bisimilar i (f z) (g z)) →
    ∞Weakly-bisimilar i (x >>= f) (y >>= g)
  force (p ∞>>=-cong-≈ q) = force p >>=-cong-≈ q


==> anc/partiality-monad/src/Delay-monad/Sized/Partial-order.agda <==
------------------------------------------------------------------------
-- A partial order
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Prelude hiding (module W)

module Delay-monad.Sized.Partial-order {a} {A : Size → Set a} where

open import Equality.Propositional
open import Logical-equivalence using (_⇔_)

open import Bijection equality-with-J using (_↔_)
open import Function-universe equality-with-J hiding (_∘_)

open import Delay-monad.Sized
open import Delay-monad.Sized.Weak-bisimilarity as W
  using (Weakly-bisimilar; ∞Weakly-bisimilar; _≈_; force)

mutual

  -- An ordering relation.
  --
  -- Capretta defines a logically equivalent relation in "General
  -- Recursion via Coinductive Types".
  --
  -- Benton, Kennedy and Varming define a relation that is perhaps
  -- logically equivalent in "Some Domain Theory and Denotational
  -- Semantics in Coq".

  data LE (i : Size) : Delay A ∞ → Delay A ∞ → Set a where
    now-cong : ∀ {x} → LE i (now x) (now x)
    laterʳ   : ∀ {x y} → LE i x (force y) → LE i x (later y)
    laterˡ   : ∀ {x y} → ∞LE i (force x) y → LE i (later x) y

  record ∞LE (i : Size) (x y : Delay A ∞) : Set a where
    coinductive
    field
      force : {j : Size< i} → LE j x y

open ∞LE public

infix 4 _⊑_ _∞⊑_

_⊑_ : Delay A ∞ → Delay A ∞ → Set a
_⊑_ = LE ∞

_∞⊑_ : Delay A ∞ → Delay A ∞ → Set a
_∞⊑_ = ∞LE ∞

-- Some variants of the LE constructors.

later-cong : ∀ {i x y} →
             ∞LE i (force x) (force y) → LE i (later x) (later y)
later-cong p = laterʳ (laterˡ p)

∞laterʳ : ∀ {i x y} → ∞LE i x (force y) → ∞LE i x (later y)
force (∞laterʳ p) = laterʳ (force p)

laterˡ′ : ∀ {i x y} → LE i (force x) y → LE i (later x) y
laterˡ′ p = laterˡ (record { force = λ { {_} → p } })

-- Termination predicates.

Terminates : Size → Delay A ∞ → A ∞ → Set a
Terminates i x y = LE i (now y) x

∞Terminates : Size → Delay A ∞ → A ∞ → Set a
∞Terminates i x y = ∞LE i (now y) x

_⇓_ : Delay A ∞ → A ∞ → Set a
_⇓_ = Terminates ∞

-- If x terminates with the values y and z, then y is equal to z.

⇓→⇓→≡ : ∀ {i x y z} → Terminates i x y → Terminates i x z → y ≡ z
⇓→⇓→≡ now-cong   now-cong   = refl
⇓→⇓→≡ (laterʳ p) (laterʳ q) = ⇓→⇓→≡ p q

-- If x is smaller than or equal to now y, and x terminates, then
-- x terminates with the value y.

⊑now→⇓→⇓ : ∀ {i x} {y z : A ∞} →
           x ⊑ now y → Terminates i x z → Terminates i x y
⊑now→⇓→⇓ now-cong   now-cong   = now-cong
⊑now→⇓→⇓ (laterˡ p) (laterʳ q) = laterʳ (⊑now→⇓→⇓ (force p) q)

-- The notion of termination defined here is isomorphic to the one
-- defined in Delay-monad.Weak-bisimilarity.

⇓↔⇓ : ∀ {i x y} → Terminates i x y ↔ W.Terminates i x y
⇓↔⇓ = record
  { surjection = record
    { logical-equivalence = record
      { to   = to
      ; from = from
      }
    ; right-inverse-of = to∘from
    }
  ; left-inverse-of = from∘to
  }
  where
  to : ∀ {i x y} → Terminates i x y → W.Terminates i x y
  to now-cong   = W.now-cong
  to (laterʳ p) = W.laterʳ (to p)

  from : ∀ {i x y} → W.Terminates i x y → Terminates i x y
  from W.now-cong   = now-cong
  from (W.laterʳ p) = laterʳ (from p)

  from∘to : ∀ {i x y} (p : Terminates i x y) → from (to p) ≡ p
  from∘to now-cong   = refl
  from∘to (laterʳ p) = cong laterʳ (from∘to p)

  to∘from : ∀ {i x y} (p : W.Terminates i x y) → to (from p) ≡ p
  to∘from W.now-cong   = refl
  to∘from (W.laterʳ p) = cong W.laterʳ (to∘from p)

mutual

  -- The computation never is smaller than or equal to all other
  -- computations.

  never⊑ : ∀ {i} x → LE i never x
  never⊑ (now x)   = laterˡ (∞never⊑ (now x))
  never⊑ (later x) = later-cong (∞never⊑ (force x))

  ∞never⊑ : ∀ {i} x → ∞LE i never x
  force (∞never⊑ x) = never⊑ x

-- The computation never does not terminate.

now⋢never : ∀ {i x} → ¬ Terminates i never x
now⋢never (laterʳ p) = now⋢never p

-- One can remove later constructors.

laterˡ⁻¹ : ∀ {i x y} → LE i (later x) y → ∞LE i (force x) y
laterˡ⁻¹ (laterʳ p) = ∞laterʳ (laterˡ⁻¹ p)
laterˡ⁻¹ (laterˡ p) = p

mutual

  laterʳ⁻¹ : ∀ {i x y} → LE i x (later y) → LE i x (force y)
  laterʳ⁻¹ (laterʳ p) = p
  laterʳ⁻¹ (laterˡ p) = laterˡ (∞laterʳ⁻¹ p)

  ∞laterʳ⁻¹ : ∀ {i x y} → ∞LE i x (later y) → ∞LE i x (force y)
  force (∞laterʳ⁻¹ p) = laterʳ⁻¹ (force p)

later-cong⁻¹ :
  ∀ {i x y} → LE i (later x) (later y) → ∞LE i (force x) (force y)
later-cong⁻¹ p = ∞laterʳ⁻¹ (laterˡ⁻¹ p)

mutual

  -- Weak bisimilarity is contained in the ordering relation.

  ≈→⊑ : ∀ {i x y} → Weakly-bisimilar i x y → LE i x y
  ≈→⊑ W.now-cong       = now-cong
  ≈→⊑ (W.later-cong p) = later-cong (∞≈→⊑ p)
  ≈→⊑ (W.laterˡ p)     = laterˡ′ (≈→⊑ p)
  ≈→⊑ (W.laterʳ p)     = laterʳ (≈→⊑ p)

  ∞≈→⊑ : ∀ {i x y} → ∞Weakly-bisimilar i x y → ∞LE i x y
  force (∞≈→⊑ p) = ≈→⊑ (force p)

mutual

  -- The ordering relation is antisymmetric (with respect to weak
  -- bisimilarity).

  antisymmetric : ∀ {i x y} →
                  LE i x y → LE i y x → Weakly-bisimilar i x y
  antisymmetric {x = now x}   {y = now .x}  now-cong   _          = W.now-cong
  antisymmetric {x = now x}   {y = later y} (laterʳ p) q          = W.laterʳ (_↔_.to ⇓↔⇓ p)
  antisymmetric {x = later x} {y = now y}   p          (laterʳ q) = W.laterˡ (W.symmetric (_↔_.to ⇓↔⇓ q))
  antisymmetric {x = later x} {y = later y} p          q          =
    W.later-cong (∞antisymmetric (later-cong⁻¹ p) (later-cong⁻¹ q))

  ∞antisymmetric : ∀ {i x y} →
                   ∞LE i x y → ∞LE i y x → ∞Weakly-bisimilar i x y
  force (∞antisymmetric p q) = antisymmetric (force p) (force q)

-- An alternative characterisation of weak bisimilarity.

≈⇔⊑×⊒ : ∀ {i x y} → Weakly-bisimilar i x y ⇔ (LE i x y × LE i y x)
≈⇔⊑×⊒ = record
  { to   = λ p → ≈→⊑ p , ≈→⊑ (W.symmetric p)
  ; from = uncurry antisymmetric
  }

mutual

  -- The ordering relation is reflexive.

  reflexive : ∀ {i} x → LE i x x
  reflexive (now x)   = now-cong
  reflexive (later x) = later-cong (∞reflexive (force x))

  ∞reflexive : ∀ {i} x → ∞LE i x x
  force (∞reflexive x) = reflexive x

mutual

  -- Certain instances of symmetry also hold.

  symmetric : ∀ {i} {x : A ∞} {y} →
              Terminates i y x → LE i y (now x)
  symmetric now-cong   = now-cong
  symmetric (laterʳ p) = laterˡ (∞symmetric p)

  ∞symmetric : ∀ {i} {x : A ∞} {y} →
               Terminates i y x → ∞LE i y (now x)
  force (∞symmetric p) = symmetric p

mutual

  -- The ordering relation is transitive.

  transitive : ∀ {i} {x y z : Delay A ∞} →
               LE i x y → y ⊑ z → LE i x z
  transitive p          now-cong   = p
  transitive p          (laterʳ q) = laterʳ (transitive p q)
  transitive (laterʳ p) (laterˡ q) = transitive p (force q)
  transitive (laterˡ p) q          = laterˡ (∞transitive p q)

  ∞transitive : ∀ {i} {x y z : Delay A ∞} →
                ∞LE i x y → y ⊑ z → ∞LE i x z
  force (∞transitive p q) = transitive (force p) q

-- The termination relation respects weak bisimilarity.

⇓-respects-≈ : ∀ {i x y z} → Terminates i x z → x ≈ y → Terminates i y z
⇓-respects-≈ now-cong   q = ≈→⊑ q
⇓-respects-≈ (laterʳ p) q = ⇓-respects-≈ p (W.laterˡ⁻¹ q)

-- The ordering relation respects weak bisimilarity.

transitive-≈⊑ : ∀ {i x y z} → Weakly-bisimilar i x y → y ⊑ z → LE i x z
transitive-≈⊑ p q = transitive (≈→⊑ p) q

mutual

  transitive-⊑≈ : ∀ {i x y z} → x ⊑ y → y ≈ z → LE i x z
  transitive-⊑≈ p          W.now-cong       = p
  transitive-⊑≈ (laterʳ p) (W.later-cong q) = laterʳ (transitive-⊑≈ p (force q))
  transitive-⊑≈ (laterˡ p) q                = laterˡ (∞transitive-⊑≈ p q)
  transitive-⊑≈ (laterʳ p) (W.laterˡ q)     = transitive-⊑≈ p q
  transitive-⊑≈ p          (W.laterʳ q)     = laterʳ (transitive-⊑≈ p q)

  ∞transitive-⊑≈ : ∀ {i x y z} → x ∞⊑ y → y ≈ z → ∞LE i x z
  force (∞transitive-⊑≈ p q) = transitive-⊑≈ (force p) q

-- If there is a transitivity-like function that produces an ordering
-- proof from one weak bisimilarity proof and one ordering proof, in
-- such a way that the size of the ordering proof is preserved, then
-- ∀ i → A i is uninhabited.

Other-trans = ∀ {i} {x y z : Delay A ∞} → x ≈ y → LE i y z → LE i x z

other-transitivity→uninhabited : Other-trans → ¬ (∀ i → A i)
other-transitivity→uninhabited =
  Other-trans                            ↝⟨ (λ trans x → never-top-element (λ {i} → trans {i}) (record { force = now (x _) })) ⟩
  ((x : ∀ i → A i) → now (x ∞) ⊑ never)  ↝⟨ (λ hyp x → now⋢never (hyp x)) ⟩□
  ¬ (∀ i → A i)                          □
  where
  mutual

    never-top-element :
      Other-trans → ∀ {i} (x : ∞Delay _ _) → LE i (force x) never
    never-top-element trans x =
      trans (W.laterʳ {y = x} (W.reflexive (force x)))
            (later-cong (∞never-top-element trans x))

    ∞never-top-element :
      Other-trans → ∀ {i} (x : ∞Delay _ _) → ∞LE i (force x) never
    force (∞never-top-element trans x) = never-top-element trans x

-- If A ∞ is uninhabited, then there is a transitivity proof of the
-- kind discussed above (Other-trans).

uninhabited→other-transitivity : ¬ A ∞ → Other-trans
uninhabited→other-transitivity =
  ¬ A ∞            ↝⟨ uninhabited→trivial ⟩
  (∀ x y → x ⊑ y)  ↝⟨ (λ trivial {_ _ _ _} _ _ → trivial _ _) ⟩□
  Other-trans      □
  where
  mutual

    uninhabited→trivial : ∀ {i} → ¬ A ∞ → ∀ x y → LE i x y
    uninhabited→trivial ¬A (now x)   _         = ⊥-elim (¬A x)
    uninhabited→trivial ¬A (later x) (now y)   = ⊥-elim (¬A y)
    uninhabited→trivial ¬A (later x) (later y) =
      later-cong (∞uninhabited→trivial ¬A x y)

    ∞uninhabited→trivial :
      ∀ {i} → ¬ A ∞ → ∀ x y → ∞LE i (force x) (force y)
    force (∞uninhabited→trivial ¬A x y) =
      uninhabited→trivial ¬A (force x) (force y)

-- An alternative characterisation of the ordering relation.
--
-- Capretta proves a similar result in "General Recursion via
-- Coinductive Types".

⊑⇔⇓→⇓ : ∀ {x y} → x ⊑ y ⇔ (∀ z → x ⇓ z → y ⇓ z)
⊑⇔⇓→⇓ = record
  { to   = to
  ; from = from _
  }
  where
  to : ∀ {x y} → x ⊑ y → ∀ z → x ⇓ z → y ⇓ z
  to p          z now-cong   = p
  to (laterʳ p) z q          = laterʳ (to p z q)
  to (laterˡ p) z (laterʳ q) = to (force p) z q

  mutual

    from : ∀ x {y} → (∀ z → x ⇓ z → y ⇓ z) → x ⊑ y
    from (now x)   p = p x now-cong
    from (later x) p = laterˡ (∞from (force x) (λ z q → p z (laterʳ q)))

    ∞from : ∀ x {y} → (∀ z → x ⇓ z → y ⇓ z) → x ∞⊑ y
    force (∞from x p) = from x p

-- An alternative characterisation of weak bisimilarity.

≈⇔≈′ : {x y : Delay A ∞} → x ≈ y ⇔ x W.≈′ y
≈⇔≈′ {x} {y} =
  x ≈ y                                                  ↝⟨ ≈⇔⊑×⊒ ⟩
  x ⊑ y × y ⊑ x                                          ↝⟨ ⊑⇔⇓→⇓ ×-cong ⊑⇔⇓→⇓ ⟩
  (∀ z → x ⇓ z → y ⇓ z) × (∀ z → y ⇓ z → x ⇓ z)          ↝⟨ ∀-cong-⇔ (λ _ → →-cong-⇔ (from-bijection ⇓↔⇓) (from-bijection ⇓↔⇓))
                                                              ×-cong
                                                            ∀-cong-⇔ (λ _ → →-cong-⇔ (from-bijection ⇓↔⇓) (from-bijection ⇓↔⇓)) ⟩
  (∀ z → x W.⇓ z → y W.⇓ z) × (∀ z → y W.⇓ z → x W.⇓ z)  ↝⟨ record { to   = uncurry λ to from z → record { to = to z; from = from z }
                                                                   ; from = λ hyp → _⇔_.to ∘ hyp , _⇔_.from ∘ hyp
                                                                   } ⟩□
  (∀ z → x W.⇓ z ⇔ y W.⇓ z)                              □


==> anc/partiality-monad/src/Delay-monad/Sized/Strong-bisimilarity.agda <==
------------------------------------------------------------------------
-- Strong bisimilarity
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Sized.Strong-bisimilarity where

open import Equality.Propositional using (_≡_; subst; sym)
open import Prelude

open import Delay-monad.Sized

module _ {a} {A : Size → Set a} where

  -- Strong bisimilarity. Note that this type is not defined in the
  -- same way as Delay. One might argue that the now-cong constructor
  -- should have the following type, using a /sized/ identity type Id:
  --
  --   now-cong : ∀ {x y} →
  --              Id (A ∞) i x y →
  --              Strongly-bisimilar i (now x) (now y)

  mutual

    data Strongly-bisimilar
           (i : Size) : (x y : Delay A ∞) → Set a where
      now-cong   : ∀ {x} → Strongly-bisimilar i (now x) (now x)
      later-cong : ∀ {x y} →
                   ∞Strongly-bisimilar i (force x) (force y) →
                   Strongly-bisimilar i (later x) (later y)

    record ∞Strongly-bisimilar
             (i : Size) (x y : Delay A ∞) : Set a where
      coinductive
      field
        force : {j : Size< i} → Strongly-bisimilar j x y

  open ∞Strongly-bisimilar public

  infix 4 _∼_ _∞∼_

  _∼_ : Delay A ∞ → Delay A ∞ → Set a
  _∼_ = Strongly-bisimilar ∞

  _∞∼_ : Delay A ∞ → Delay A ∞ → Set a
  _∞∼_ = ∞Strongly-bisimilar ∞

-- A statement of extensionality: strongly bisimilar computations are
-- equal.

Extensionality : (ℓ : Level) → Set (lsuc ℓ)
Extensionality a =
  {A : Size → Set a} {x y : Delay A ∞} → x ∼ y → x ≡ y

module _ {a} {A : Size → Set a} where

  mutual

    -- Strong bisimilarity is reflexive.

    reflexive : (x : Delay A ∞) → x ∼ x
    reflexive (now x)   = now-cong
    reflexive (later x) = later-cong (∞reflexive (force x))

    ∞reflexive : (x : Delay A ∞) → x ∞∼ x
    force (∞reflexive x) = reflexive x

  mutual

    -- Strong bisimilarity is symmetric.

    symmetric : ∀ {i} {x y : Delay A ∞} →
                Strongly-bisimilar i x y →
                Strongly-bisimilar i y x
    symmetric now-cong       = now-cong
    symmetric (later-cong p) = later-cong (∞symmetric p)

    ∞symmetric : ∀ {i} {x y : Delay A ∞} →
                 ∞Strongly-bisimilar i x y →
                 ∞Strongly-bisimilar i y x
    force (∞symmetric p) = symmetric (force p)

  mutual

    -- Strong bisimilarity is transitive.

    transitive : ∀ {i} {x y z : Delay A ∞} →
                 Strongly-bisimilar i x y →
                 Strongly-bisimilar i y z →
                 Strongly-bisimilar i x z
    transitive now-cong       now-cong       = now-cong
    transitive (later-cong p) (later-cong q) =
      later-cong (∞transitive p q)

    ∞transitive : ∀ {i} {x y z : Delay A ∞} →
                  ∞Strongly-bisimilar i x y →
                  ∞Strongly-bisimilar i y z →
                  ∞Strongly-bisimilar i x z
    force (∞transitive p q) = transitive (force p) (force q)

  -- Some equational reasoning combinators.

  infix  -1 finally-∼ _∎∼
  infixr -2 _∼⟨_⟩_ _∼⟨⟩_ _≡⟨_⟩∼_

  _∎∼ : ∀ {i} (x : Delay A ∞) → Strongly-bisimilar i x x
  _∎∼ = reflexive

  _∼⟨_⟩_ : ∀ {i} (x : Delay A ∞) {y z} →
           Strongly-bisimilar i x y → Strongly-bisimilar i y z →
           Strongly-bisimilar i x z
  _ ∼⟨ p ⟩ q = transitive p q

  _∼⟨⟩_ : ∀ {i} (x : Delay A ∞) {y} →
          Strongly-bisimilar i x y → Strongly-bisimilar i x y
  _ ∼⟨⟩ p = p

  _≡⟨_⟩∼_ : ∀ {i} (x : Delay A ∞) {y z} →
            x ≡ y → Strongly-bisimilar i y z → Strongly-bisimilar i x z
  _≡⟨_⟩∼_ {i} _ p q = subst (λ x → Strongly-bisimilar i x _) (sym p) q

  finally-∼ : ∀ {i} (x y : Delay A ∞) →
              Strongly-bisimilar i x y → Strongly-bisimilar i x y
  finally-∼ _ _ p = p

  syntax finally-∼ x y p = x ∼⟨ p ⟩∎ y ∎


==> anc/partiality-monad/src/Delay-monad/Sized/Weak-bisimilarity.agda <==
------------------------------------------------------------------------
-- Weak bisimilarity
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Prelude

module Delay-monad.Sized.Weak-bisimilarity {a} {A : Size → Set a} where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)

open import H-level equality-with-J
open import H-level.Closure equality-with-J
open import Function-universe equality-with-J hiding (_∘_)

open import Delay-monad.Sized
open import Delay-monad.Sized.Strong-bisimilarity as Strong
  using (Strongly-bisimilar; ∞Strongly-bisimilar; _∼_; _∞∼_;
         now-cong; later-cong; force)

-- Weak bisimilarity, defined using mixed induction and coinduction.

mutual

  data Weakly-bisimilar (i : Size) : (x y : Delay A ∞) → Set a where
    now-cong   : ∀ {x} → Weakly-bisimilar i (now x) (now x)
    later-cong : ∀ {x y} →
                 ∞Weakly-bisimilar i (force x) (force y) →
                 Weakly-bisimilar i (later x) (later y)
    laterˡ     : ∀ {x y} →
                 Weakly-bisimilar i (force x) y →
                 Weakly-bisimilar i (later x) y
    laterʳ     : ∀ {x y} →
                 Weakly-bisimilar i x (force y) →
                 Weakly-bisimilar i x (later y)

  record ∞Weakly-bisimilar (i : Size) (x y : Delay A ∞) : Set a where
    coinductive
    field
      force : {j : Size< i} → Weakly-bisimilar j x y

open ∞Weakly-bisimilar public

infix 4 _≈_ _∞≈_

_≈_ : Delay A ∞ → Delay A ∞ → Set a
_≈_ = Weakly-bisimilar ∞

_∞≈_ : Delay A ∞ → Delay A ∞ → Set a
_∞≈_ = ∞Weakly-bisimilar ∞

mutual

  -- Strong bisimilarity is contained in weak bisimilarity.

  ∼→≈ : ∀ {i x y} → Strongly-bisimilar i x y → Weakly-bisimilar i x y
  ∼→≈ now-cong       = now-cong
  ∼→≈ (later-cong p) = later-cong (∞∼→≈ p)

  ∞∼→≈ : ∀ {i x y} → ∞Strongly-bisimilar i x y → ∞Weakly-bisimilar i x y
  force (∞∼→≈ p) = ∼→≈ (force p)

-- Termination predicates.

Terminates : Size → Delay A ∞ → A ∞ → Set a
Terminates i x y = Weakly-bisimilar i (now y) x

∞Terminates : Size → Delay A ∞ → A ∞ → Set a
∞Terminates i x y = ∞Weakly-bisimilar i (now y) x

_⇓_ : Delay A ∞ → A ∞ → Set a
_⇓_ = Terminates ∞

-- Terminates i is contained in Terminates ∞.

terminates→⇓ : ∀ {i x y} → Terminates i x y → x ⇓ y
terminates→⇓ now-cong   = now-cong
terminates→⇓ (laterʳ p) = laterʳ (terminates→⇓ p)

-- The computation never is not terminating.

now≉never : ∀ {i x} → ¬ Terminates i never x
now≉never (laterʳ p) = now≉never p

mutual

  -- If A ∞ is uninhabited, then weak bisimilarity is trivial.

  uninhabited→trivial : ∀ {i} → ¬ A ∞ → ∀ x y → Weakly-bisimilar i x y
  uninhabited→trivial ¬A (now x)   _         = ⊥-elim (¬A x)
  uninhabited→trivial ¬A (later x) (now y)   = ⊥-elim (¬A y)
  uninhabited→trivial ¬A (later x) (later y) =
    later-cong (∞uninhabited→trivial ¬A x y)

  ∞uninhabited→trivial :
    ∀ {i} → ¬ A ∞ → ∀ x y → ∞Weakly-bisimilar i (force x) (force y)
  force (∞uninhabited→trivial ¬A x y) =
    uninhabited→trivial ¬A (force x) (force y)

-- Sometimes one can remove later constructors.

laterʳ⁻¹ : ∀ {i} {j : Size< i} {x y} →
           Weakly-bisimilar i x (later y) →
           Weakly-bisimilar j x (force y)
laterʳ⁻¹ (later-cong p) = laterˡ (force p)
laterʳ⁻¹ (laterʳ p)     = p
laterʳ⁻¹ (laterˡ p)     = laterˡ (laterʳ⁻¹ p)

∞laterʳ⁻¹ : ∀ {i x y} →
            Weakly-bisimilar i x (later y) →
            ∞Weakly-bisimilar i x (force y)
force (∞laterʳ⁻¹ p) = laterʳ⁻¹ p

laterˡ⁻¹ : ∀ {i} {j : Size< i} {x y} →
           Weakly-bisimilar i (later x) y →
           Weakly-bisimilar j (force x) y
laterˡ⁻¹ (later-cong p) = laterʳ (force p)
laterˡ⁻¹ (laterʳ p)     = laterʳ (laterˡ⁻¹ p)
laterˡ⁻¹ (laterˡ p)     = p

∞laterˡ⁻¹ : ∀ {i x y} →
            Weakly-bisimilar i (later x) y →
            ∞Weakly-bisimilar i (force x) y
force (∞laterˡ⁻¹ p) = laterˡ⁻¹ p

later⁻¹ : ∀ {i} {j : Size< i} {x y} →
          Weakly-bisimilar i (later x) (later y) →
          Weakly-bisimilar j (force x) (force y)
later⁻¹ (later-cong p) = force p
later⁻¹ (laterʳ p)     = laterˡ⁻¹ p
later⁻¹ (laterˡ p)     = laterʳ⁻¹ p

∞later⁻¹ : ∀ {i x y} →
           Weakly-bisimilar i (later x) (later y) →
           ∞Weakly-bisimilar i (force x) (force y)
force (∞later⁻¹ p) = later⁻¹ p

mutual

  -- Weak bisimilarity is reflexive.

  reflexive : (x : Delay A ∞) → x ≈ x
  reflexive (now x)   = now-cong
  reflexive (later x) = later-cong (∞reflexive (force x))

  ∞reflexive : (x : Delay A ∞) → x ∞≈ x
  force (∞reflexive x) = reflexive x

mutual

  -- Weak bisimilarity is symmetric.

  symmetric : ∀ {i} {x y : Delay A ∞} →
              Weakly-bisimilar i x y →
              Weakly-bisimilar i y x
  symmetric now-cong       = now-cong
  symmetric (later-cong p) = later-cong (∞symmetric p)
  symmetric (laterˡ p)     = laterʳ (symmetric p)
  symmetric (laterʳ p)     = laterˡ (symmetric p)

  ∞symmetric : ∀ {i} {x y : Delay A ∞} →
               ∞Weakly-bisimilar i x y →
               ∞Weakly-bisimilar i y x
  force (∞symmetric p) = symmetric (force p)

-- The termination relation respects weak bisimilarity.

⇓-respects-≈ : ∀ {i} {x y : Delay A ∞} {z} →
               Terminates i x z → x ≈ y → Terminates i y z
⇓-respects-≈ now-cong   now-cong   = now-cong
⇓-respects-≈ (laterʳ p) q          = ⇓-respects-≈ p (laterˡ⁻¹ q)
⇓-respects-≈ p          (laterʳ q) = laterʳ (⇓-respects-≈ p q)

-- If the previous result can be made size-preserving in the second
-- argument, then ∀ i → A i is uninhabited.

Now-trans = ∀ {i} {x y : Delay A ∞} {z} →
            x ⇓ z → Weakly-bisimilar i x y → Terminates i y z

size-preserving-⇓-respects-≈→uninhabited : Now-trans → ¬ (∀ i → A i)
size-preserving-⇓-respects-≈→uninhabited =
  Now-trans                              ↝⟨ (λ trans → now≈never (λ {i} → trans {i})) ⟩
  ((x : ∀ i → A i) → now (x ∞) ≈ never)  ↝⟨ (λ hyp x → now≉never (hyp x)) ⟩□
  ¬ (∀ i → A i)                          □
  where
  mutual

    now≈never : Now-trans → ∀ {i} (x : ∀ i → A i) →
                Weakly-bisimilar i (now (x ∞)) never
    now≈never trans x =
      trans (laterʳ {y = record { force = now (x _) }}
                    (reflexive (now (x ∞))))
            (later-cong (∞now≈never trans x))

    ∞now≈never : Now-trans → ∀ {i} (x : ∀ i → A i) →
                 ∞Weakly-bisimilar i (now (x ∞)) never
    force (∞now≈never trans x) = now≈never trans x

-- If A ∞ is uninhabited, then there is a size-preserving transitivity
-- proof of the kind mentioned above.

uninhabited→size-preserving-⇓-respects-≈ : ¬ A ∞ → Now-trans
uninhabited→size-preserving-⇓-respects-≈ =
  ¬ A ∞            ↝⟨ uninhabited→trivial ⟩
  (∀ x y → x ≈ y)  ↝⟨ (λ trivial {_ _ _ _} _ _ → trivial _ _) ⟩□
  Now-trans        □

mutual

  -- Weak bisimilarity is transitive.

  later-trans : ∀ {x} {y z : Delay A ∞} →
                later x ≈ y → y ≈ z → later x ≈ z
  later-trans p          (later-cong q) = later-cong (∞transitive (later⁻¹ p) (force q))
  later-trans p          (laterˡ q)     = later-trans (laterʳ⁻¹ p) q
  later-trans p          (laterʳ q)     = later-cong (∞transitive (laterˡ⁻¹ p) q)
  later-trans (laterˡ p) q              = laterˡ (transitive p q)

  transitive : {x y z : Delay A ∞} →
               x ≈ y → y ≈ z → x ≈ z
  transitive {x = now x}   p q = ⇓-respects-≈ p q
  transitive {x = later x} p q = later-trans p q

  ∞transitive : {x y z : Delay A ∞} →
                x ≈ y → y ≈ z → x ∞≈ z
  force (∞transitive p q) = transitive p q

-- Having a transitivity proof that preserves the size of the first
-- argument is logically equivalent to having one that preserves the
-- size of the second argument.

Transˡ = ∀ {i} {x y z : Delay A ∞} →
         Weakly-bisimilar i x y → y ≈ z → Weakly-bisimilar i x z

Transʳ = ∀ {i} {x y z : Delay A ∞} →
         x ≈ y → Weakly-bisimilar i y z → Weakly-bisimilar i x z

size-preserving-transitivityˡ⇔size-preserving-transitivityʳ :
  Transˡ ⇔ Transʳ
size-preserving-transitivityˡ⇔size-preserving-transitivityʳ = record
  { to   = λ trans p q → symmetric (trans (symmetric q) (symmetric p))
  ; from = λ trans p q → symmetric (trans (symmetric q) (symmetric p))
  }

-- If there is a transitivity proof that preserves the size of the
-- second argument, then ∀ i → A i is uninhabited.

size-preserving-transitivityʳ→uninhabited : Transʳ → ¬ (∀ i → A i)
size-preserving-transitivityʳ→uninhabited =
  Transʳ                                 ↝⟨ (λ trans x → ≈never (λ {i} → trans {i})
                                                                (record { force = now (x _) })) ⟩
  ((x : ∀ i → A i) → now (x ∞) ≈ never)  ↝⟨ (λ hyp x → now≉never (hyp x)) ⟩□
  ¬ (∀ i → A i)                          □
  where
  mutual

    ≈never : Transʳ → ∀ {i} (x : ∞Delay _ _) →
             Weakly-bisimilar i (force x) never
    ≈never trans x =
      trans (laterʳ {y = x} (reflexive (force x)))
            (later-cong (∞≈never trans x))

    ∞≈never : Transʳ → ∀ {i} (x : ∞Delay _ _) →
              ∞Weakly-bisimilar i (force x) never
    force (∞≈never trans x) = ≈never trans x

-- If A ∞ is uninhabited, then there is a transitivity proof that
-- preserves the size of the second argument.

uninhabited→size-preserving-transitivityʳ : ¬ A ∞ → Transʳ
uninhabited→size-preserving-transitivityʳ =
  ¬ A ∞            ↝⟨ uninhabited→trivial ⟩
  (∀ x y → x ≈ y)  ↝⟨ (λ trivial {_ _ _ _} _ _ → trivial _ _) ⟩□
  Transʳ           □

-- Some size-preserving variants of transitivity.

mutual

  transitive-∼≈ :
    ∀ {i} {x y z : Delay A ∞} →
    x ∼ y → Weakly-bisimilar i y z → Weakly-bisimilar i x z
  transitive-∼≈ now-cong       q              = q
  transitive-∼≈ (later-cong p) (later-cong q) = later-cong (∞transitive-∼≈ p q)
  transitive-∼≈ (later-cong p) (laterˡ q)     = laterˡ (transitive-∼≈ (force p) q)
  transitive-∼≈ p              (laterʳ q)     = laterʳ (transitive-∼≈ p q)

  ∞transitive-∼≈ :
    ∀ {i} {x y z : Delay A ∞} →
    x ∞∼ y → ∞Weakly-bisimilar i y z → ∞Weakly-bisimilar i x z
  force (∞transitive-∼≈ p q) = transitive-∼≈ (force p) (force q)

transitive-≈∼ :
  ∀ {i} {x y z : Delay A ∞} →
  Weakly-bisimilar i x y → y ∼ z → Weakly-bisimilar i x z
transitive-≈∼ p q =
  symmetric (transitive-∼≈ (Strong.symmetric q) (symmetric p))

-- Some equational reasoning combinators.

infix  -1 finally-≈ _∎≈
infixr -2 _≈⟨_⟩_ _≈⟨_⟩∞_ _≈⟨⟩_ _∼⟨_⟩≈_ _≡⟨_⟩≈_ _≡⟨_⟩∞≈_ _≳⟨⟩_

_∎≈ : ∀ {i} (x : Delay A ∞) → Weakly-bisimilar i x x
_∎≈ = reflexive

_≈⟨_⟩_ : ∀ {i} (x : Delay A ∞) {y z} →
         Weakly-bisimilar i x y → y ∼ z → Weakly-bisimilar i x z
_ ≈⟨ p ⟩ q = transitive-≈∼ p q

_≈⟨_⟩∞_ : ∀ {i} (x : Delay A ∞) {y z} →
          ∞Weakly-bisimilar i x y → y ∼ z → ∞Weakly-bisimilar i x z
force (_ ≈⟨ p ⟩∞ q) = transitive-≈∼ (force p) q

_≈⟨⟩_ : ∀ {i} (x : Delay A ∞) {y} →
        Weakly-bisimilar i x y → Weakly-bisimilar i x y
_ ≈⟨⟩ p = p

_∼⟨_⟩≈_ : ∀ {i} (x : Delay A ∞) {y z} →
          x ∼ y → Weakly-bisimilar i y z → Weakly-bisimilar i x z
_ ∼⟨ p ⟩≈ q = transitive-∼≈ p q

_≡⟨_⟩≈_ : ∀ {i} (x : Delay A ∞) {y z} →
          x ≡ y → Weakly-bisimilar i y z → Weakly-bisimilar i x z
_≡⟨_⟩≈_ {i} _ p q = subst (λ x → Weakly-bisimilar i x _) (sym p) q

_≡⟨_⟩∞≈_ : ∀ {i} (x : Delay A ∞) {y z} →
           x ≡ y → ∞Weakly-bisimilar i y z → ∞Weakly-bisimilar i x z
force (_ ≡⟨ p ⟩∞≈ q) = _ ≡⟨ p ⟩≈ force q

drop-later : Delay A ∞ → Delay A ∞
drop-later (now x)   = now x
drop-later (later x) = force x

_≳⟨⟩_ : ∀ {i} (x : Delay A ∞) {y} →
        Weakly-bisimilar i (drop-later x) y → Weakly-bisimilar i x y
now x   ≳⟨⟩ p = p
later x ≳⟨⟩ p = laterˡ p

finally-≈ : ∀ {i} (x y : Delay A ∞) →
            Weakly-bisimilar i x y → Weakly-bisimilar i x y
finally-≈ _ _ p = p

syntax finally-≈ x y p = x ≈⟨ p ⟩∎ y ∎

-- The notion of weak bisimilarity defined here is not necessarily
-- propositional.

¬-≈-proposition : ¬ (∀ {x y} → Is-proposition (x ≈ y))
¬-≈-proposition =
  (∀ {x y} → Is-proposition (x ≈ y))  ↝⟨ (λ prop → _⇔_.to propositional⇔irrelevant (prop {x = never} {y = never})) ⟩
  Proof-irrelevant (never ≈ never)    ↝⟨ (λ irr → irr _ _) ⟩
  proof₁ ≡ proof₂                     ↝⟨ (λ ()) ⟩□
  ⊥₀                                  □
  where
  mutual
    proof₁ : never ≈ never
    proof₁ = later-cong ∞proof₁

    ∞proof₁ : never ∞≈ never
    force ∞proof₁ = proof₁

  proof₂ : never ≈ never
  proof₂ = laterˡ proof₁

-- However, if A ∞ is a set, then the termination predicate is
-- propositional.

Terminates-propositional :
  Is-set (A ∞) → ∀ {i x y} → Is-proposition (Terminates i x y)
Terminates-propositional A-set {i} =
  _⇔_.from propositional⇔irrelevant (λ p q → irr p q refl)
  where
  irr :
    ∀ {x y y′}
    (p : Weakly-bisimilar i (now y)  x)
    (q : Weakly-bisimilar i (now y′) x)
    (y≡y′ : y ≡ y′) →
    subst (flip (Weakly-bisimilar i) x ∘ now) y≡y′ p ≡ q
  irr         (laterʳ p) (laterʳ q) refl = cong laterʳ (irr p q refl)
  irr {y = y} now-cong   now-cong   y≡y  =
    subst (flip (Weakly-bisimilar i) (now y) ∘ now) y≡y  now-cong  ≡⟨ cong (λ eq → subst _ eq _) (_⇔_.to set⇔UIP A-set y≡y refl) ⟩
    subst (flip (Weakly-bisimilar i) (now y) ∘ now) refl now-cong  ≡⟨⟩
    now-cong                                                       ∎

-- An alternative definition of weak bisimilarity (basically the one
-- used in the paper).
--
-- This definition is logically equivalent to the one above, see
-- Delay-monad.Sized.Partial-order.≈⇔≈′.

infix 4 _≈′_

_≈′_ : Delay A ∞ → Delay A ∞ → Set a
x ≈′ y = ∀ z → x ⇓ z ⇔ y ⇓ z

-- If A ∞ is a set, then the alternative definition of weak
-- bisimilarity is propositional.

≈′-propositional : Is-set (A ∞) → ∀ {x y} → Is-proposition (x ≈′ y)
≈′-propositional A-set =
  Π-closure ext 1 λ _ →
  ⇔-closure ext 1 (Terminates-propositional A-set)
                  (Terminates-propositional A-set)


==> anc/partiality-monad/src/Delay-monad/Strong-bisimilarity.agda <==
------------------------------------------------------------------------
-- Strong bisimilarity
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Strong-bisimilarity where

open import Equality.Propositional using (_≡_; subst; sym)
open import Prelude

open import Delay-monad

module _ {a} {A : Set a} where

  -- Strong bisimilarity.

  mutual

    data Strongly-bisimilar
           (i : Size) : (x y : Delay A ∞) → Set a where
      now-cong   : ∀ {x} → Strongly-bisimilar i (now x) (now x)
      later-cong : ∀ {x y} →
                   ∞Strongly-bisimilar i (force x) (force y) →
                   Strongly-bisimilar i (later x) (later y)

    record ∞Strongly-bisimilar
             (i : Size) (x y : Delay A ∞) : Set a where
      coinductive
      field
        force : {j : Size< i} → Strongly-bisimilar j x y

  open ∞Strongly-bisimilar public

  infix 4 _∼_ _∞∼_

  _∼_ : Delay A ∞ → Delay A ∞ → Set a
  _∼_ = Strongly-bisimilar ∞

  _∞∼_ : Delay A ∞ → Delay A ∞ → Set a
  _∞∼_ = ∞Strongly-bisimilar ∞

-- A statement of extensionality: strongly bisimilar computations are
-- equal.

Extensionality : (ℓ : Level) → Set (lsuc ℓ)
Extensionality a =
  {A : Set a} {x y : Delay A ∞} → x ∼ y → x ≡ y

module _ {a} {A : Set a} where

  mutual

    -- Strong bisimilarity is reflexive.

    reflexive : (x : Delay A ∞) → x ∼ x
    reflexive (now x)   = now-cong
    reflexive (later x) = later-cong (∞reflexive (force x))

    ∞reflexive : (x : Delay A ∞) → x ∞∼ x
    force (∞reflexive x) = reflexive x

  mutual

    -- Strong bisimilarity is symmetric.

    symmetric : ∀ {i} {x y : Delay A ∞} →
                Strongly-bisimilar i x y →
                Strongly-bisimilar i y x
    symmetric now-cong       = now-cong
    symmetric (later-cong p) = later-cong (∞symmetric p)

    ∞symmetric : ∀ {i} {x y : Delay A ∞} →
                 ∞Strongly-bisimilar i x y →
                 ∞Strongly-bisimilar i y x
    force (∞symmetric p) = symmetric (force p)

  mutual

    -- Strong bisimilarity is transitive.

    transitive : ∀ {i} {x y z : Delay A ∞} →
                 Strongly-bisimilar i x y →
                 Strongly-bisimilar i y z →
                 Strongly-bisimilar i x z
    transitive now-cong       now-cong       = now-cong
    transitive (later-cong p) (later-cong q) =
      later-cong (∞transitive p q)

    ∞transitive : ∀ {i} {x y z : Delay A ∞} →
                  ∞Strongly-bisimilar i x y →
                  ∞Strongly-bisimilar i y z →
                  ∞Strongly-bisimilar i x z
    force (∞transitive p q) = transitive (force p) (force q)

  -- Some equational reasoning combinators.

  infix  -1 finally-∼ _∎∼
  infixr -2 _∼⟨_⟩_ _∼⟨⟩_ _≡⟨_⟩∼_

  _∎∼ : ∀ {i} (x : Delay A ∞) → Strongly-bisimilar i x x
  _∎∼ = reflexive

  _∼⟨_⟩_ : ∀ {i} (x : Delay A ∞) {y z} →
           Strongly-bisimilar i x y → Strongly-bisimilar i y z →
           Strongly-bisimilar i x z
  _ ∼⟨ p ⟩ q = transitive p q

  _∼⟨⟩_ : ∀ {i} (x : Delay A ∞) {y} →
          Strongly-bisimilar i x y → Strongly-bisimilar i x y
  _ ∼⟨⟩ p = p

  _≡⟨_⟩∼_ : ∀ {i} (x : Delay A ∞) {y z} →
            x ≡ y → Strongly-bisimilar i y z → Strongly-bisimilar i x z
  _≡⟨_⟩∼_ {i} _ p q = subst (λ x → Strongly-bisimilar i x _) (sym p) q

  finally-∼ : ∀ {i} (x y : Delay A ∞) →
              Strongly-bisimilar i x y → Strongly-bisimilar i x y
  finally-∼ _ _ p = p

  syntax finally-∼ x y p = x ∼⟨ p ⟩∎ y ∎


==> anc/partiality-monad/src/Delay-monad/Weak-bisimilarity.agda <==
------------------------------------------------------------------------
-- Weak bisimilarity
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Delay-monad.Weak-bisimilarity {a} {A : Set a} where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude

open import H-level equality-with-J
open import H-level.Closure equality-with-J
open import Function-universe equality-with-J hiding (_∘_)

open import Delay-monad
open import Delay-monad.Strong-bisimilarity as Strong
  using (Strongly-bisimilar; ∞Strongly-bisimilar; _∼_; _∞∼_;
         now-cong; later-cong; force)

-- Weak bisimilarity, defined using mixed induction and coinduction.

mutual

  data Weakly-bisimilar (i : Size) : (x y : Delay A ∞) → Set a where
    now-cong   : ∀ {x} → Weakly-bisimilar i (now x) (now x)
    later-cong : ∀ {x y} →
                 ∞Weakly-bisimilar i (force x) (force y) →
                 Weakly-bisimilar i (later x) (later y)
    laterˡ     : ∀ {x y} →
                 Weakly-bisimilar i (force x) y →
                 Weakly-bisimilar i (later x) y
    laterʳ     : ∀ {x y} →
                 Weakly-bisimilar i x (force y) →
                 Weakly-bisimilar i x (later y)

  record ∞Weakly-bisimilar (i : Size) (x y : Delay A ∞) : Set a where
    coinductive
    field
      force : {j : Size< i} → Weakly-bisimilar j x y

open ∞Weakly-bisimilar public

infix 4 _≈_ _∞≈_

_≈_ : Delay A ∞ → Delay A ∞ → Set a
_≈_ = Weakly-bisimilar ∞

_∞≈_ : Delay A ∞ → Delay A ∞ → Set a
_∞≈_ = ∞Weakly-bisimilar ∞

mutual

  -- Strong bisimilarity is contained in weak bisimilarity.

  ∼→≈ : ∀ {i x y} → Strongly-bisimilar i x y → Weakly-bisimilar i x y
  ∼→≈ now-cong       = now-cong
  ∼→≈ (later-cong p) = later-cong (∞∼→≈ p)

  ∞∼→≈ : ∀ {i x y} → ∞Strongly-bisimilar i x y → ∞Weakly-bisimilar i x y
  force (∞∼→≈ p) = ∼→≈ (force p)

-- Termination predicates.

Terminates : Size → Delay A ∞ → A → Set a
Terminates i x y = Weakly-bisimilar i (now y) x

∞Terminates : Size → Delay A ∞ → A → Set a
∞Terminates i x y = ∞Weakly-bisimilar i (now y) x

_⇓_ : Delay A ∞ → A → Set a
_⇓_ = Terminates ∞

-- Terminates i is contained in Terminates ∞.

terminates→⇓ : ∀ {i x y} → Terminates i x y → x ⇓ y
terminates→⇓ now-cong   = now-cong
terminates→⇓ (laterʳ p) = laterʳ (terminates→⇓ p)

-- The computation never is not terminating.

now≉never : ∀ {i x} → ¬ Terminates i never x
now≉never (laterʳ p) = now≉never p

mutual

  -- If A is uninhabited, then weak bisimilarity is trivial.

  uninhabited→trivial : ∀ {i} → ¬ A → ∀ x y → Weakly-bisimilar i x y
  uninhabited→trivial ¬A (now x)   _         = ⊥-elim (¬A x)
  uninhabited→trivial ¬A (later x) (now y)   = ⊥-elim (¬A y)
  uninhabited→trivial ¬A (later x) (later y) =
    later-cong (∞uninhabited→trivial ¬A x y)

  ∞uninhabited→trivial :
    ∀ {i} → ¬ A → ∀ x y → ∞Weakly-bisimilar i (force x) (force y)
  force (∞uninhabited→trivial ¬A x y) =
    uninhabited→trivial ¬A (force x) (force y)

-- Sometimes one can remove later constructors.

laterʳ⁻¹ : ∀ {i} {j : Size< i} {x y} →
           Weakly-bisimilar i x (later y) →
           Weakly-bisimilar j x (force y)
laterʳ⁻¹ (later-cong p) = laterˡ (force p)
laterʳ⁻¹ (laterʳ p)     = p
laterʳ⁻¹ (laterˡ p)     = laterˡ (laterʳ⁻¹ p)

∞laterʳ⁻¹ : ∀ {i x y} →
            Weakly-bisimilar i x (later y) →
            ∞Weakly-bisimilar i x (force y)
force (∞laterʳ⁻¹ p) = laterʳ⁻¹ p

laterˡ⁻¹ : ∀ {i} {j : Size< i} {x y} →
           Weakly-bisimilar i (later x) y →
           Weakly-bisimilar j (force x) y
laterˡ⁻¹ (later-cong p) = laterʳ (force p)
laterˡ⁻¹ (laterʳ p)     = laterʳ (laterˡ⁻¹ p)
laterˡ⁻¹ (laterˡ p)     = p

∞laterˡ⁻¹ : ∀ {i x y} →
            Weakly-bisimilar i (later x) y →
            ∞Weakly-bisimilar i (force x) y
force (∞laterˡ⁻¹ p) = laterˡ⁻¹ p

later⁻¹ : ∀ {i} {j : Size< i} {x y} →
          Weakly-bisimilar i (later x) (later y) →
          Weakly-bisimilar j (force x) (force y)
later⁻¹ (later-cong p) = force p
later⁻¹ (laterʳ p)     = laterˡ⁻¹ p
later⁻¹ (laterˡ p)     = laterʳ⁻¹ p

∞later⁻¹ : ∀ {i x y} →
           Weakly-bisimilar i (later x) (later y) →
           ∞Weakly-bisimilar i (force x) (force y)
force (∞later⁻¹ p) = later⁻¹ p

mutual

  -- Weak bisimilarity is reflexive.

  reflexive : (x : Delay A ∞) → x ≈ x
  reflexive (now x)   = now-cong
  reflexive (later x) = later-cong (∞reflexive (force x))

  ∞reflexive : (x : Delay A ∞) → x ∞≈ x
  force (∞reflexive x) = reflexive x

mutual

  -- Weak bisimilarity is symmetric.

  symmetric : ∀ {i} {x y : Delay A ∞} →
              Weakly-bisimilar i x y →
              Weakly-bisimilar i y x
  symmetric now-cong       = now-cong
  symmetric (later-cong p) = later-cong (∞symmetric p)
  symmetric (laterˡ p)     = laterʳ (symmetric p)
  symmetric (laterʳ p)     = laterˡ (symmetric p)

  ∞symmetric : ∀ {i} {x y : Delay A ∞} →
               ∞Weakly-bisimilar i x y →
               ∞Weakly-bisimilar i y x
  force (∞symmetric p) = symmetric (force p)

-- The termination relation respects weak bisimilarity.

⇓-respects-≈ : ∀ {i} {x y : Delay A ∞} {z} →
               Terminates i x z → x ≈ y → Terminates i y z
⇓-respects-≈ now-cong   now-cong   = now-cong
⇓-respects-≈ (laterʳ p) q          = ⇓-respects-≈ p (laterˡ⁻¹ q)
⇓-respects-≈ p          (laterʳ q) = laterʳ (⇓-respects-≈ p q)

-- The previous result can be made size-preserving in the second
-- argument iff A is uninhabited.

size-preserving-⇓-respects-≈⇔uninhabited :
  (∀ {i} {x y : Delay A ∞} {z} →
   x ⇓ z → Weakly-bisimilar i x y → Terminates i y z) ⇔
  ¬ A
size-preserving-⇓-respects-≈⇔uninhabited = record
  { to   = Now-trans              ↝⟨ (λ trans → now≈never (λ {i} → trans {i})) ⟩
           (∀ x → now x ≈ never)  ↝⟨ (λ hyp x → now≉never (hyp x)) ⟩
           ¬ A                    □
  ; from = ¬ A              ↝⟨ uninhabited→trivial ⟩
           (∀ x y → x ≈ y)  ↝⟨ (λ trivial {_ _ _ _} _ _ → trivial _ _) ⟩□
           Now-trans        □
  }
  where
  Now-trans = ∀ {i} {x y : Delay A ∞} {z} →
              x ⇓ z → Weakly-bisimilar i x y → Terminates i y z

  mutual

    now≈never : Now-trans → ∀ {i} x →
                Weakly-bisimilar i (now x) never
    now≈never trans x =
      trans (laterʳ {y = record { force = now x }} (reflexive (now x)))
            (later-cong (∞now≈never trans x))

    ∞now≈never : Now-trans → ∀ {i} x →
                 ∞Weakly-bisimilar i (now x) never
    force (∞now≈never trans x) = now≈never trans x

mutual

  -- Weak bisimilarity is transitive.

  later-trans : ∀ {x} {y z : Delay A ∞} →
                later x ≈ y → y ≈ z → later x ≈ z
  later-trans p          (later-cong q) = later-cong (∞transitive (later⁻¹ p) (force q))
  later-trans p          (laterˡ q)     = later-trans (laterʳ⁻¹ p) q
  later-trans p          (laterʳ q)     = later-cong (∞transitive (laterˡ⁻¹ p) q)
  later-trans (laterˡ p) q              = laterˡ (transitive p q)

  transitive : {x y z : Delay A ∞} →
               x ≈ y → y ≈ z → x ≈ z
  transitive {x = now x}   p q = ⇓-respects-≈ p q
  transitive {x = later x} p q = later-trans p q

  ∞transitive : {x y z : Delay A ∞} →
                x ≈ y → y ≈ z → x ∞≈ z
  force (∞transitive p q) = transitive p q

-- There is a transitivity proof that preserves the size of the
-- second argument iff A is uninhabited.

size-preserving-transitivityʳ⇔uninhabited :
  (∀ {i} {x y z : Delay A ∞} →
   x ≈ y → Weakly-bisimilar i y z → Weakly-bisimilar i x z) ⇔
  ¬ A
size-preserving-transitivityʳ⇔uninhabited = record
  { to   = Trans      ↝⟨ (λ trans {_ _ _ _} now-z≈x x≈y → trans now-z≈x x≈y) ⟩
           Now-trans  ↝⟨ _⇔_.to size-preserving-⇓-respects-≈⇔uninhabited ⟩□
           ¬ A        □
  ; from = ¬ A              ↝⟨ uninhabited→trivial ⟩
           (∀ x y → x ≈ y)  ↝⟨ (λ trivial {_ _ _ _} _ _ → trivial _ _) ⟩□
           Trans            □
  }
  where
  Trans     = ∀ {i} {x y z : Delay A ∞} →
              x ≈ y → Weakly-bisimilar i y z → Weakly-bisimilar i x z
  Now-trans = ∀ {i} {x y : Delay A ∞} {z} →
              x ⇓ z → Weakly-bisimilar i x y → Terminates i y z

-- There is a transitivity proof that preserves the size of the
-- first argument iff A is uninhabited.

size-preserving-transitivityˡ⇔uninhabited :
  (∀ {i} {x y z : Delay A ∞} →
   Weakly-bisimilar i x y → y ≈ z → Weakly-bisimilar i x z) ⇔
  ¬ A
size-preserving-transitivityˡ⇔uninhabited =
  (∀ {i} {x y z : Delay A ∞} →
   Weakly-bisimilar i x y → y ≈ z → Weakly-bisimilar i x z)  ↝⟨ record { to   = λ trans {_ _ _ _} p q →
                                                                                  symmetric (trans (symmetric q) (symmetric p))
                                                                       ; from = λ trans {_ _ _ _} p q →
                                                                                  symmetric (trans (symmetric q) (symmetric p))
                                                                       } ⟩
  (∀ {i} {x y z : Delay A ∞} →
   x ≈ y → Weakly-bisimilar i y z → Weakly-bisimilar i x z)  ↝⟨ size-preserving-transitivityʳ⇔uninhabited ⟩□

  ¬ A                                                        □

-- Some size-preserving variants of transitivity.

mutual

  transitive-∼≈ :
    ∀ {i} {x y z : Delay A ∞} →
    x ∼ y → Weakly-bisimilar i y z → Weakly-bisimilar i x z
  transitive-∼≈ now-cong       q              = q
  transitive-∼≈ (later-cong p) (later-cong q) = later-cong (∞transitive-∼≈ p q)
  transitive-∼≈ (later-cong p) (laterˡ q)     = laterˡ (transitive-∼≈ (force p) q)
  transitive-∼≈ p              (laterʳ q)     = laterʳ (transitive-∼≈ p q)

  ∞transitive-∼≈ :
    ∀ {i} {x y z : Delay A ∞} →
    x ∞∼ y → ∞Weakly-bisimilar i y z → ∞Weakly-bisimilar i x z
  force (∞transitive-∼≈ p q) = transitive-∼≈ (force p) (force q)

transitive-≈∼ :
  ∀ {i} {x y z : Delay A ∞} →
  Weakly-bisimilar i x y → y ∼ z → Weakly-bisimilar i x z
transitive-≈∼ p q =
  symmetric (transitive-∼≈ (Strong.symmetric q) (symmetric p))

-- Some equational reasoning combinators.

infix  -1 finally-≈ _∎≈
infixr -2 _≈⟨_⟩_ _≈⟨_⟩∞_ _≈⟨⟩_ _∼⟨_⟩≈_ _≡⟨_⟩≈_ _≡⟨_⟩∞≈_ _≳⟨⟩_

_∎≈ : ∀ {i} (x : Delay A ∞) → Weakly-bisimilar i x x
_∎≈ = reflexive

_≈⟨_⟩_ : ∀ {i} (x : Delay A ∞) {y z} →
         Weakly-bisimilar i x y → y ∼ z → Weakly-bisimilar i x z
_ ≈⟨ p ⟩ q = transitive-≈∼ p q

_≈⟨_⟩∞_ : ∀ {i} (x : Delay A ∞) {y z} →
          ∞Weakly-bisimilar i x y → y ∼ z → ∞Weakly-bisimilar i x z
force (_ ≈⟨ p ⟩∞ q) = transitive-≈∼ (force p) q

_≈⟨⟩_ : ∀ {i} (x : Delay A ∞) {y} →
        Weakly-bisimilar i x y → Weakly-bisimilar i x y
_ ≈⟨⟩ p = p

_∼⟨_⟩≈_ : ∀ {i} (x : Delay A ∞) {y z} →
          x ∼ y → Weakly-bisimilar i y z → Weakly-bisimilar i x z
_ ∼⟨ p ⟩≈ q = transitive-∼≈ p q

_≡⟨_⟩≈_ : ∀ {i} (x : Delay A ∞) {y z} →
          x ≡ y → Weakly-bisimilar i y z → Weakly-bisimilar i x z
_≡⟨_⟩≈_ {i} _ p q = subst (λ x → Weakly-bisimilar i x _) (sym p) q

_≡⟨_⟩∞≈_ : ∀ {i} (x : Delay A ∞) {y z} →
           x ≡ y → ∞Weakly-bisimilar i y z → ∞Weakly-bisimilar i x z
force (_ ≡⟨ p ⟩∞≈ q) = _ ≡⟨ p ⟩≈ force q

drop-later : Delay A ∞ → Delay A ∞
drop-later (now x)   = now x
drop-later (later x) = force x

_≳⟨⟩_ : ∀ {i} (x : Delay A ∞) {y} →
        Weakly-bisimilar i (drop-later x) y → Weakly-bisimilar i x y
now x   ≳⟨⟩ p = p
later x ≳⟨⟩ p = laterˡ p

finally-≈ : ∀ {i} (x y : Delay A ∞) →
            Weakly-bisimilar i x y → Weakly-bisimilar i x y
finally-≈ _ _ p = p

syntax finally-≈ x y p = x ≈⟨ p ⟩∎ y ∎

-- The notion of weak bisimilarity defined here is not necessarily
-- propositional.

¬-≈-proposition : ¬ (∀ {x y} → Is-proposition (x ≈ y))
¬-≈-proposition =
  (∀ {x y} → Is-proposition (x ≈ y))  ↝⟨ (λ prop → _⇔_.to propositional⇔irrelevant (prop {x = never} {y = never})) ⟩
  Proof-irrelevant (never ≈ never)    ↝⟨ (λ irr → irr _ _) ⟩
  proof₁ ≡ proof₂                     ↝⟨ (λ ()) ⟩□
  ⊥₀                                  □
  where
  mutual
    proof₁ : never ≈ never
    proof₁ = later-cong ∞proof₁

    ∞proof₁ : never ∞≈ never
    force ∞proof₁ = proof₁

  proof₂ : never ≈ never
  proof₂ = laterˡ proof₁

-- However, if A is a set, then the termination predicate is
-- propositional.

Terminates-propositional :
  Is-set A → ∀ {i x y} → Is-proposition (Terminates i x y)
Terminates-propositional A-set {i} =
  _⇔_.from propositional⇔irrelevant (λ p q → irr p q refl)
  where
  irr :
    ∀ {x y y′}
    (p : Weakly-bisimilar i (now y)  x)
    (q : Weakly-bisimilar i (now y′) x)
    (y≡y′ : y ≡ y′) →
    subst (flip (Weakly-bisimilar i) x ∘ now) y≡y′ p ≡ q
  irr         (laterʳ p) (laterʳ q) refl = cong laterʳ (irr p q refl)
  irr {y = y} now-cong   now-cong   y≡y  =
    subst (flip (Weakly-bisimilar i) (now y) ∘ now) y≡y  now-cong  ≡⟨ cong (λ eq → subst _ eq _) (_⇔_.to set⇔UIP A-set y≡y refl) ⟩
    subst (flip (Weakly-bisimilar i) (now y) ∘ now) refl now-cong  ≡⟨⟩
    now-cong                                                       ∎

-- An alternative definition of weak bisimilarity (basically the one
-- used in the paper).
--
-- This definition is logically equivalent to the one above, see
-- Delay-monad.Partial-order.≈⇔≈′.

infix 4 _≈′_

_≈′_ : Delay A ∞ → Delay A ∞ → Set a
x ≈′ y = ∀ z → x ⇓ z ⇔ y ⇓ z

-- If A is a set, then the alternative definition of weak bisimilarity
-- is propositional.

≈′-propositional : Is-set A → ∀ {x y} → Is-proposition (x ≈′ y)
≈′-propositional A-set =
  Π-closure ext 1 λ _ →
  ⇔-closure ext 1 (Terminates-propositional A-set)
                  (Terminates-propositional A-set)


==> anc/partiality-monad/src/Lambda/Compiler.agda <==
------------------------------------------------------------------------
-- A compiler
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Compiler where

open import Equality.Propositional
open import Interval using (ext)
open import Prelude

open import Lambda.Syntax hiding ([_])
open import Lambda.Virtual-machine

private
  module C = Closure Code
  module T = Closure Tm

-- The compiler (which takes a code continuation).

comp : ∀ {n} → Tm n → Code n → Code n
comp (con i)   c = con i ∷ c
comp (var x)   c = var x ∷ c
comp (ƛ t)     c = clo (comp t (ret ∷ [])) ∷ c
comp (t₁ · t₂) c = comp t₁ (comp t₂ (app ∷ c))

-- Environments and values can also be compiled.

mutual

  comp-env : ∀ {n} → T.Env n → C.Env n
  comp-env ρ n = comp-val (ρ n)

  comp-val : T.Value → C.Value
  comp-val (T.con i) = C.con i
  comp-val (T.ƛ t ρ) = C.ƛ (comp t (ret ∷ [])) (comp-env ρ)

-- Compilation takes empty environments to empty environments.

comp-empty : comp-env empty ≡ empty
comp-empty = ext (λ ())

-- Compilation commutes with snoc.

comp-snoc : ∀ {n} {ρ : T.Env n} {v} →
            comp-env (snoc ρ v) ≡ snoc (comp-env ρ) (comp-val v)
comp-snoc = ext [ (λ _ → refl) , (λ _ → refl) ]


==> anc/partiality-monad/src/Lambda/Delay-monad/Compiler-correctness.agda <==
------------------------------------------------------------------------
-- Compiler correctness
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Delay-monad.Compiler-correctness where

open import Equality.Propositional
open import Prelude

open import Maybe equality-with-J hiding (_>>=′_)
open import Monad equality-with-J

open import Delay-monad.Monad
open import Delay-monad.Strong-bisimilarity
open import Delay-monad.Weak-bisimilarity

open import Lambda.Compiler
open import Lambda.Delay-monad.Interpreter
open import Lambda.Delay-monad.Virtual-machine
open import Lambda.Syntax hiding ([_])
open import Lambda.Virtual-machine

private
  module C = Closure Code
  module T = Closure Tm

-- Bind preserves strong bisimilarity.

infixl 5 _>>=-congM_

_>>=-congM_ :
  ∀ {i ℓ} {A B : Set ℓ} {x y : M ∞ A} {f g : A → M ∞ B} →
  Strongly-bisimilar i (run x) (run y) →
  (∀ z → Strongly-bisimilar i (run (f z)) (run (g z))) →
  Strongly-bisimilar i (run (x >>= f)) (run (y >>= g))
p >>=-congM q = p >>=-cong-∼ [ (λ _ → run fail ∎∼) , q ]

-- Bind is associative.

associativityM :
  ∀ {ℓ} {A B C : Set ℓ} (x : M ∞ A) (f : A → M ∞ B) (g : B → M ∞ C) →
  run (x >>= (λ x → f x >>= g)) ∼ run (x >>= f >>= g)
associativityM x f g =
  run (x >>= λ x → f x >>= g)                                       ∼⟨⟩

  run x >>=′ maybe (λ x → run (f x >>= g)) (return nothing)         ∼⟨ (run x ∎∼) >>=-cong-∼ [ (λ _ → run fail ∎∼) , (λ x → run (f x >>= g) ∎∼) ] ⟩

  run x >>=′ (λ x → maybe (MaybeT.run ∘ f) (return nothing) x >>=′
                    maybe (MaybeT.run ∘ g) (return nothing))        ∼⟨ associativity′ (run x) _ _ ⟩

  run x >>=′ maybe (MaybeT.run ∘ f) (return nothing)
        >>=′ maybe (MaybeT.run ∘ g) (return nothing)                ∼⟨⟩

  run (x >>= f >>= g)                                               ∎∼

-- Compiler correctness.

mutual

  ⟦⟧-correct :
    ∀ {i n} t {ρ : T.Env n} {c s} {k : T.Value → M ∞ C.Value} →
    (∀ v → Weakly-bisimilar i
             (run (exec ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩))
             (run (k v))) →
    Weakly-bisimilar i
      (run (exec ⟨ comp t c , s , comp-env ρ ⟩))
      (run (⟦ t ⟧ ρ >>= k))

  ⟦⟧-correct (con i) {ρ} {c} {s} {k} hyp =
    run (exec ⟨ con i ∷ c , s , comp-env ρ ⟩)                     ≳⟨⟩
    run (exec ⟨ c , val (comp-val (T.con i)) ∷ s , comp-env ρ ⟩)  ≈⟨ hyp (T.con i) ⟩
    run (k (T.con i))                                             ∼⟨⟩
    run (⟦ con i ⟧ ρ >>= k)                                       ∎∼

  ⟦⟧-correct (var x) {ρ} {c} {s} {k} hyp =
    run (exec ⟨ var x ∷ c , s , comp-env ρ ⟩)                 ≳⟨⟩
    run (exec ⟨ c , val (comp-val (ρ x)) ∷ s , comp-env ρ ⟩)  ≈⟨ hyp (ρ x) ⟩
    run (k (ρ x))                                             ∼⟨⟩
    run (⟦ var x ⟧ ρ >>= k)                                   ∎∼

  ⟦⟧-correct (ƛ t) {ρ} {c} {s} {k} hyp =
    run (exec ⟨ clo (comp t (ret ∷ [])) ∷ c , s , comp-env ρ ⟩)   ≳⟨⟩
    run (exec ⟨ c , val (comp-val (T.ƛ t ρ)) ∷ s , comp-env ρ ⟩)  ≈⟨ hyp (T.ƛ t ρ) ⟩
    run (k (T.ƛ t ρ))                                             ∼⟨⟩
    run (⟦ ƛ t ⟧ ρ >>= k)                                         ∎∼

  ⟦⟧-correct (t₁ · t₂) {ρ} {c} {s} {k} hyp =
    run (exec ⟨ comp t₁ (comp t₂ (app ∷ c)) , s , comp-env ρ ⟩)    ≈⟨ (⟦⟧-correct t₁ λ v₁ → ⟦⟧-correct t₂ λ v₂ → ∙-correct v₁ v₂ hyp) ⟩

    run (⟦ t₁ ⟧ ρ >>= λ v₁ → ⟦ t₂ ⟧ ρ >>= λ v₂ → v₁ ∙ v₂ >>= k)    ∼⟨ (run (⟦ t₁ ⟧ ρ) ∎∼) >>=-congM (λ _ → associativityM (⟦ t₂ ⟧ ρ) _ _) ⟩

    run (⟦ t₁ ⟧ ρ >>= λ v₁ → (⟦ t₂ ⟧ ρ >>= λ v₂ → v₁ ∙ v₂) >>= k)  ∼⟨ associativityM (⟦ t₁ ⟧ ρ) _ _ ⟩

    run (⟦ t₁ · t₂ ⟧ ρ >>= k)                                      ∎∼

  ∙-correct :
    ∀ {i n} v₁ v₂ {ρ : T.Env n} {c s} {k : T.Value → M ∞ C.Value} →
    (∀ v → Weakly-bisimilar i
             (run (exec ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩))
             (run (k v))) →
    Weakly-bisimilar i
      (run (exec ⟨ app ∷ c
                 , val (comp-val v₂) ∷ val (comp-val v₁) ∷ s
                 , comp-env ρ
                 ⟩))
      (run (v₁ ∙ v₂ >>= k))
  ∙-correct (T.con i) v₂ {ρ} {c} {s} {k} hyp =
    run (exec ⟨ app ∷ c
              , val (comp-val v₂) ∷ val (C.con i) ∷ s
              , comp-env ρ
              ⟩)                                       ≈⟨⟩

    run fail                                           ≈⟨⟩

    run (T.con i ∙ v₂ >>= k)                           ∎≈

  ∙-correct (T.ƛ t₁ ρ₁) v₂ {ρ} {c} {s} {k} hyp =
    run (exec ⟨ app ∷ c
              , val (comp-val v₂) ∷ val (comp-val (T.ƛ t₁ ρ₁)) ∷ s
              , comp-env ρ
              ⟩)                                                    ≈⟨ later-cong (

      run (exec ⟨ comp t₁ (ret ∷ [])
                , ret c (comp-env ρ) ∷ s
                , snoc (comp-env ρ₁) (comp-val v₂)
             ⟩)                                                          ≡⟨ cong (λ ρ′ →
                                                                                    run (exec ⟨ comp t₁ (ret ∷ []) , ret c (comp-env ρ) ∷ s , ρ′ ⟩))
                                                                                 (sym comp-snoc) ⟩∞≈
      run (exec ⟨ comp t₁ (ret ∷ [])
                , ret c (comp-env ρ) ∷ s
                , comp-env (snoc ρ₁ v₂)
                ⟩)                                                       ≈⟨ ∞⟦⟧-correct t₁ (λ v →

        run (exec ⟨ ret ∷ []
                  , val (comp-val v) ∷ ret c (comp-env ρ) ∷ s
                  , comp-env (snoc ρ₁ v₂)
                  ⟩)                                                          ≳⟨⟩

        run (exec ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩)                  ≈⟨ hyp v ⟩∎

        run (k v)                                                             ∎) ⟩∞

      run (⟦ t₁ ⟧ (snoc ρ₁ v₂) >>= k)                                    ∎∼) ⟩∎

    run (T.ƛ t₁ ρ₁ ∙ v₂ >>= k)                                      ∎

  ∞⟦⟧-correct :
    ∀ {i n} t {ρ : T.Env n} {c s} {k : T.Value → M ∞ C.Value} →
    (∀ v → Weakly-bisimilar i
             (run (exec ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩))
             (run (k v))) →
    ∞Weakly-bisimilar i
      (run (exec ⟨ comp t c , s , comp-env ρ ⟩))
      (run (⟦ t ⟧ ρ >>= k))
  force (∞⟦⟧-correct t hyp) = ⟦⟧-correct t hyp

-- Note that the equality that is used here is syntactic.

correct :
  ∀ t →
  exec ⟨ comp t [] , [] , empty ⟩ ≈M
  ⟦ t ⟧ empty >>= λ v → return (comp-val v)
correct t =
  run (exec ⟨ comp t [] , [] , empty ⟩)            ≡⟨ cong (λ ρ → run (exec ⟨ comp t [] , [] , ρ ⟩)) $ sym comp-empty ⟩≈
  run (exec ⟨ comp t [] , [] , comp-env empty ⟩)   ≈⟨ ⟦⟧-correct t (λ v → return (just (comp-val v)) ∎≈) ⟩∎
  run (⟦ t ⟧ empty >>= λ v → return (comp-val v))  ∎


==> anc/partiality-monad/src/Lambda/Delay-monad/Interpreter.agda <==
------------------------------------------------------------------------
-- A definitional interpreter
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Delay-monad.Interpreter where

open import Equality.Propositional
open import Prelude

open import Maybe equality-with-J
open import Monad equality-with-J

open import Delay-monad
open import Delay-monad.Monad
open import Delay-monad.Strong-bisimilarity
open import Delay-monad.Weak-bisimilarity

open import Lambda.Syntax hiding ([_])

open Closure Tm

------------------------------------------------------------------------
-- An interpreter monad

-- The interpreter monad.

M : ∀ {ℓ} → Size → Set ℓ → Set ℓ
M i = MaybeT (λ A → Delay A i)

-- A variant of the interpreter monad.

∞M : ∀ {ℓ} → Size → Set ℓ → Set ℓ
∞M i = MaybeT (λ A → ∞Delay A i)

-- A lifted variant of later.

laterM : ∀ {i a} {A : Set a} → ∞M i A → M i A
run (laterM x) = later (run x)

-- A lifted variant of weak bisimilarity.

infix 4 _≈M_

_≈M_ : ∀ {a} {A : Set a} → M ∞ A → M ∞ A → Set a
x ≈M y = run x ≈ run y

------------------------------------------------------------------------
-- The interpreter

infix 10 _∙_

mutual

  ⟦_⟧ : ∀ {i n} → Tm n → Env n → M i Value
  ⟦ con i ⟧   ρ = return (con i)
  ⟦ var x ⟧   ρ = return (ρ x)
  ⟦ ƛ t ⟧     ρ = return (ƛ t ρ)
  ⟦ t₁ · t₂ ⟧ ρ = ⟦ t₁ ⟧ ρ >>= λ v₁ →
                  ⟦ t₂ ⟧ ρ >>= λ v₂ →
                  v₁ ∙ v₂

  _∙_ : ∀ {i} → Value → Value → M i Value
  con i  ∙ v₂ = fail
  ƛ t₁ ρ ∙ v₂ = laterM (∞⟦ t₁ ⟧ (snoc ρ v₂))

  ∞⟦_⟧ : ∀ {i n} → Tm n → Env n → ∞M i Value
  force (run (∞⟦ t ⟧ ρ)) = run (⟦ t ⟧ ρ)

------------------------------------------------------------------------
-- An example

mutual

  -- The semantics of Ω is the non-terminating computation never.

  Ω-loops : run (⟦ Ω ⟧ empty) ∼ never
  Ω-loops = later-cong ∞Ω-loops

  ∞Ω-loops : run (⟦ Ω ⟧ empty) ∞∼ never
  force ∞Ω-loops = Ω-loops


==> anc/partiality-monad/src/Lambda/Delay-monad/Type-soundness.agda <==
------------------------------------------------------------------------
-- A type soundness result
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Delay-monad.Type-soundness where

open import Equality.Propositional
open import Prelude

open import Function-universe equality-with-J
open import Maybe equality-with-J
open import Monad equality-with-J

open import Delay-monad.Always
open import Delay-monad.Monad
open import Delay-monad.Weak-bisimilarity

open import Lambda.Delay-monad.Interpreter
open import Lambda.Syntax

open Closure Tm

-- If we can prove □ ∞ (WF-MV σ) (run x), then x does not "go wrong".

does-not-go-wrong : ∀ {σ} {x : M ∞ Value} →
                    □ ∞ (WF-MV σ) (run x) → ¬ x ≈M fail
does-not-go-wrong (□-now {x = nothing} ())
does-not-go-wrong (□-now {x = just x} x-wf) ()
does-not-go-wrong (□-later x-wf)            (laterˡ x↯) =
  does-not-go-wrong (force x-wf) x↯

-- A "constructor" for □ i ∘ WF-MV.

_>>=-wf_ :
  ∀ {i σ τ} {x : M ∞ Value} {f : Value → M ∞ Value} →
  □ i (WF-MV σ) (run x) →
  (∀ {v} → WF-Value σ v → □ i (WF-MV τ) (run (f v))) →
  □ i (WF-MV τ) (MaybeT.run (x >>= f))
x-wf >>=-wf f-wf =
  □->>= x-wf λ { {nothing} ()
               ; {just v}  v-wf → f-wf v-wf
               }

-- Well-typed programs do not "go wrong".

mutual

  ⟦⟧-wf : ∀ {i n Γ} (t : Tm n) {σ} → Γ ⊢ t ∈ σ →
          ∀ {ρ} → WF-Env Γ ρ →
          □ i (WF-MV σ) (run (⟦ t ⟧ ρ))
  ⟦⟧-wf (con i)   con             ρ-wf = □-now con
  ⟦⟧-wf (var x)   var             ρ-wf = □-now (ρ-wf x)
  ⟦⟧-wf (ƛ t)     (ƛ t∈)          ρ-wf = □-now (ƛ t∈ ρ-wf)
  ⟦⟧-wf (t₁ · t₂) (t₁∈ · t₂∈) {ρ} ρ-wf =
    ⟦⟧-wf t₁ t₁∈ ρ-wf >>=-wf λ f-wf →
    ⟦⟧-wf t₂ t₂∈ ρ-wf >>=-wf λ v-wf →
    ∙-wf f-wf v-wf

  ∙-wf : ∀ {i σ τ f v} →
         WF-Value (σ ⇾ τ) f → WF-Value (force σ) v →
         □ i (WF-MV (force τ)) (run (f ∙ v))
  ∙-wf (ƛ t₁∈ ρ₁-wf) v₂-wf =
    □-later (∞⟦⟧-wf _ t₁∈ (snoc-wf ρ₁-wf v₂-wf))

  ∞⟦⟧-wf : ∀ {i n Γ} (t : Tm n) {σ} → Γ ⊢ t ∈ σ →
           ∀ {ρ} → WF-Env Γ ρ →
           ∞□ i (WF-MV σ) (run (⟦ t ⟧ ρ))
  force (∞⟦⟧-wf t t∈ ρ-wf) = ⟦⟧-wf t t∈ ρ-wf

type-soundness : ∀ {t : Tm 0} {σ} →
                 empty ⊢ t ∈ σ → ¬ ⟦ t ⟧ empty ≈M fail
type-soundness {t} {σ} =
  empty ⊢ t ∈ σ                      ↝⟨ (λ t∈ → ⟦⟧-wf _ t∈ empty-wf) ⟩
  □ ∞ (WF-MV σ) (run (⟦ t ⟧ empty))  ↝⟨ does-not-go-wrong ⟩□
  ¬ ⟦ t ⟧ empty ≈M fail              □


==> anc/partiality-monad/src/Lambda/Delay-monad/Virtual-machine.agda <==
------------------------------------------------------------------------
-- A virtual machine
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Delay-monad.Virtual-machine where

open import Equality.Propositional

open import Maybe equality-with-J
open import Monad equality-with-J

open import Delay-monad
open import Delay-monad.Monad

open import Lambda.Delay-monad.Interpreter
open import Lambda.Syntax
open import Lambda.Virtual-machine

open Closure Code

mutual

  -- A functional semantics for the VM.

  exec : ∀ {i} → State → M i Value
  exec s with step s
  ... | continue s′ = laterM (∞exec s′)
  ... | done v      = return v
  ... | crash       = fail

  ∞exec : ∀ {i} → State → ∞M i Value
  force (run (∞exec s)) = run (exec s)


==> anc/partiality-monad/src/Lambda/Partiality-monad/Inductive/Compiler-correctness.agda <==
------------------------------------------------------------------------
-- Compiler correctness
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Partiality-monad.Inductive.Compiler-correctness where

open import Equality.Propositional
open import Interval using (ext)
open import Prelude

open import Bijection equality-with-J using (_↔_)
open import Maybe equality-with-J as Maybe
open import Monad equality-with-J

open import Partiality-monad.Inductive
open import Partiality-monad.Inductive.Monad

open import Lambda.Compiler
open import Lambda.Partiality-monad.Inductive.Interpreter
open import Lambda.Partiality-monad.Inductive.Virtual-machine
open import Lambda.Syntax
open import Lambda.Virtual-machine

private
  module C = Closure Code
  module T = Closure Tm

-- Compiler correctness.

mutual

  ⟦⟧-correct :
    ∀ {n} t {ρ : T.Env n} {c s} {k : ℕ → T.Value → M C.Value} {n} →
    (∀ v → steps ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩ ≳[ n ]
           λ n → run (k n v)) →
    steps ⟨ comp t c , s , comp-env ρ ⟩ ≳[ n ]
    λ n → run (⟦ t ⟧′ ρ n >>= k n)
  ⟦⟧-correct (con i) {ρ} {c} {s} {k} hyp =
    steps ⟨ con i ∷ c , s , comp-env ρ ⟩                     ≳⟨ step⇓ ⟩
    steps ⟨ c , val (comp-val (T.con i)) ∷ s , comp-env ρ ⟩  ≳⟨ hyp (T.con i) ⟩
    (λ n → run (k n (T.con i)))                              ≡⟨ sym now->>= ⟩≳
    (λ n → run (⟦ con i ⟧′ ρ n >>= k n))                     ∎≳

  ⟦⟧-correct (var x) {ρ} {c} {s} {k} hyp =
    steps ⟨ var x ∷ c , s , comp-env ρ ⟩                 ≳⟨ step⇓ ⟩
    steps ⟨ c , val (comp-val (ρ x)) ∷ s , comp-env ρ ⟩  ≳⟨ hyp (ρ x) ⟩
    (λ n → run (k n (ρ x)))                              ≡⟨ sym now->>= ⟩≳
    (λ n → run (⟦ var x ⟧′ ρ n >>= k n))                 ∎≳

  ⟦⟧-correct (ƛ t) {ρ} {c} {s} {k} hyp =
    steps ⟨ clo (comp t (ret ∷ [])) ∷ c , s , comp-env ρ ⟩   ≳⟨ step⇓ ⟩
    steps ⟨ c , val (comp-val (T.ƛ t ρ)) ∷ s , comp-env ρ ⟩  ≳⟨ hyp (T.ƛ t ρ) ⟩
    (λ n → run (k n (T.ƛ t ρ)))                              ≡⟨ sym now->>= ⟩≳
    (λ n → run (⟦ ƛ t ⟧′ ρ n >>= k n))                       ∎≳

  ⟦⟧-correct (t₁ · t₂) {ρ} {c} {s} {k} {n} hyp =
    steps ⟨ comp t₁ (comp t₂ (app ∷ c)) , s , comp-env ρ ⟩     ≳⟨ (⟦⟧-correct t₁ λ v₁ → ⟦⟧-correct t₂ λ v₂ → ∙-correct v₁ v₂ hyp) ⟩

    (λ n → run (⟦ t₁ ⟧′ ρ n >>= λ v₁ →
                ⟦ t₂ ⟧′ ρ n >>= λ v₂ →
                (v₁ ∙ v₂) n >>= k n))                          ≡⟨ cong (λ f → run (⟦ t₁ ⟧′ ρ n >>= f))
                                                                       (ext λ v₁ → Monad.associativity tr (⟦ t₂ ⟧′ ρ n) _ _) ⟩≳
    (λ n → run (⟦ t₁ ⟧′ ρ n >>= λ v₁ →
               (⟦ t₂ ⟧′ ρ n >>= λ v₂ → (v₁ ∙ v₂) n) >>= k n))  ≡⟨ cong MaybeT.run $ Monad.associativity tr (⟦ t₁ ⟧′ ρ n) _ _ ⟩≳

    (λ n → run (⟦ t₁ · t₂ ⟧′ ρ n >>= k n))                     ∎≳
    where
    tr = Monad-transformer.transform (Maybe.monad-transformer ext)

  ∙-correct :
    ∀ {n} v₁ v₂ {ρ : T.Env n} {c s} {k : ℕ → T.Value → M C.Value} {n} →
    (∀ v → steps ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩ ≳[ n ]
           λ n → run (k n v)) →
    steps ⟨ app ∷ c
          , val (comp-val v₂) ∷ val (comp-val v₁) ∷ s
          , comp-env ρ
          ⟩ ≳[ n ]
    λ n → run ((v₁ ∙ v₂) n >>= k n)
  ∙-correct (T.con i) v₂ {ρ} {c} {s} {k} hyp =
    steps ⟨ app ∷ c
          , val (comp-val v₂) ∷ val (C.con i) ∷ s
          , comp-env ρ
          ⟩                                        ≳⟨⟩

    const (run fail)                               ≡⟨ sym now->>= ⟩≳

    (λ n → run ((T.con i ∙ v₂) n >>= k n))         ∎≳

  ∙-correct (T.ƛ t₁ ρ₁) v₂ {ρ} {c} {s} {k} {zero} hyp =
    steps ⟨ app ∷ c
          , val (comp-val v₂) ∷ val (comp-val (T.ƛ t₁ ρ₁)) ∷ s
          , comp-env ρ
          ⟩                                   ≡⟨ refl ⟩≳

    const never                               ≡⟨ sym never->>= ⟩≳

    const (never >>= _)                       ≡⟨ cong (_>>= maybe (MaybeT.run ∘ k 0) (return nothing)) (sym never->>=) ⟩≳

    (λ n → run ((T.ƛ t₁ ρ₁ ∙ v₂) n >>= k n))  ∎≳

  ∙-correct (T.ƛ t₁ ρ₁) v₂ {ρ} {c} {s} {k} {suc n} hyp = later (
    steps ⟨ app ∷ c
          , val (comp-val v₂) ∷
            val (comp-val (T.ƛ t₁ ρ₁)) ∷ s
          , comp-env ρ
          ⟩ ∘ suc                                         ≳⟨⟩

    steps ⟨ comp t₁ (ret ∷ [])
          , ret c (comp-env ρ) ∷ s
          , snoc (comp-env ρ₁) (comp-val v₂)
          ⟩                                               ∀≡⟨ (λ n → cong (λ ρ′ → steps ⟨ comp t₁ (ret ∷ []) , ret c (comp-env ρ) ∷ s , ρ′ ⟩ n) $
                                                                          sym comp-snoc) ⟩≳
    steps ⟨ comp t₁ (ret ∷ [])
          , ret c (comp-env ρ) ∷ s
          , comp-env (snoc ρ₁ v₂)
          ⟩                                               ≳⟨ (⟦⟧-correct t₁ λ v →

        steps ⟨ ret ∷ []
              , val (comp-val v) ∷ ret c (comp-env ρ) ∷ s
              , comp-env (snoc ρ₁ v₂)
              ⟩                                                ≳⟨ step⇓ ⟩

        steps ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩        ≳⟨ hyp v ⟩

        (λ n → run (k n v))                                    ≳⟨ step⇓ ⟩

        (λ n → run (k (suc n) v))                              ∎≳) ⟩

    (λ n → run (⟦ t₁ ⟧′ (snoc ρ₁ v₂) n >>= k (suc n)))    ≳⟨⟩

    (λ n → run ((T.ƛ t₁ ρ₁ ∙ v₂) (suc n) >>= k (suc n)))  ∎≳)

-- Note that the equality that is used here is syntactic.

correct :
  ∀ t →
  wrap (exec ⟨ comp t [] , [] , empty ⟩) ≡
  (⟦ t ⟧ empty >>= λ v → return (comp-val v))
correct t =
  wrap (exec ⟨ comp t [] , [] , empty ⟩)                   ≡⟨ cong (λ ρ → wrap (exec ⟨ comp t [] , [] , ρ ⟩)) $ sym comp-empty ⟩

  wrap (exec ⟨ comp t [] , [] , comp-env empty ⟩)          ≡⟨⟩

  wrap (⨆ (stepsˢ ⟨ comp t [] , [] , comp-env empty ⟩))    ≡⟨ cong wrap (≳→⨆≡⨆ 0 $ ⟦⟧-correct t λ v →
                                                                                     const (MaybeT.run (return (comp-val v))) ∎≳) ⟩
  wrap (⨆ (⟦ t ⟧ˢ empty >>=ˢ λ v →
           constˢ (MaybeT.run (return (comp-val v)))))     ≡⟨ cong (λ s → wrap (⨆ s))
                                                                   (_↔_.to equality-characterisation-increasing (λ _ → refl)) ⟩
  wrap (⨆ (maybe (λ v → MaybeT.run (return (comp-val v)))
                 (return nothing)
             ∗-inc
           ⟦ t ⟧ˢ empty))                                  ≡⟨ cong wrap (sym ⨆->>=) ⟩∎

  (⟦ t ⟧ empty >>= λ v → return (comp-val v))              ∎


==> anc/partiality-monad/src/Lambda/Partiality-monad/Inductive/Interpreter.agda <==
------------------------------------------------------------------------
-- A definitional interpreter
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Partiality-monad.Inductive.Interpreter where

open import Equality.Propositional
open import Interval using (ext)
open import Prelude hiding (⊥)

open import Bijection equality-with-J using (_↔_)
open import Function-universe equality-with-J hiding (id; _∘_)
open import Maybe equality-with-J
open import Monad equality-with-J

open import Partiality-monad.Inductive
open import Partiality-monad.Inductive.Fixpoints
open import Partiality-monad.Inductive.Monad

open import Lambda.Syntax hiding ([_])

open Closure Tm

------------------------------------------------------------------------
-- An interpreter monad

-- The interpreter monad.

M : ∀ {ℓ} → Set ℓ → Set ℓ
M = MaybeT _⊥

-- Information ordering.

infix 4 _⊑M_

_⊑M_ : ∀ {a} {A : Set a} → M A → M A → Set a
x ⊑M y = run x ⊑ run y

-- Bind is monotone.

_>>=ᵐ-mono_ :
  ∀ {ℓ} {A B : Set ℓ} {x y : M A} {f g : A → M B} →
  x ⊑M y → (∀ z → f z ⊑M g z) → x >>= f ⊑M y >>= g
_>>=ᵐ-mono_ {x = x} {y} {f} {g} x⊑y f⊑g =
  run x >>= maybe (MaybeT.run ∘ f) (return nothing)  ⊑⟨ x⊑y >>=-mono maybe f⊑g (run fail ■) ⟩■
  run y >>= maybe (MaybeT.run ∘ g) (return nothing)  ■

-- A variant of bind for sequences.

infix 5 _>>=ˢ_

_>>=ˢ_ : {A B : Set} →
         Increasing-sequence (Maybe A) →
         (A → Increasing-sequence (Maybe B)) →
         Increasing-sequence (Maybe B)
s >>=ˢ f =
    (λ n → MaybeT.run (wrap (s [ n ]) >>= λ x → wrap (f x [ n ])))
  , (λ n → increasing s n >>=ᵐ-mono λ x → increasing (f x) n)

------------------------------------------------------------------------
-- One interpreter

module Interpreter₁ where

  -- This interpreter is defined as the least upper bound of a
  -- sequence of increasingly defined interpreters.

  infix 10 _∙_

  mutual

    ⟦_⟧′ : ∀ {n} → Tm n → Env n → ℕ → M Value
    ⟦ con i ⟧′   ρ n = return (con i)
    ⟦ var x ⟧′   ρ n = return (ρ x)
    ⟦ ƛ t ⟧′     ρ n = return (ƛ t ρ)
    ⟦ t₁ · t₂ ⟧′ ρ n = ⟦ t₁ ⟧′ ρ n >>= λ v₁ →
                       ⟦ t₂ ⟧′ ρ n >>= λ v₂ →
                       (v₁ ∙ v₂) n

    _∙_ : Value → Value → ℕ → M Value
    (con i  ∙ v₂) n       = fail
    (ƛ t₁ ρ ∙ v₂) zero    = liftʳ never
    (ƛ t₁ ρ ∙ v₂) (suc n) = ⟦ t₁ ⟧′ (snoc ρ v₂) n

  mutual

    ⟦⟧′-increasing :
      ∀ {n} (t : Tm n) ρ n → ⟦ t ⟧′ ρ n ⊑M ⟦ t ⟧′ ρ (suc n)
    ⟦⟧′-increasing (con i)   ρ n = MaybeT.run (return (con i)) ■
    ⟦⟧′-increasing (var x)   ρ n = MaybeT.run (return (ρ x))   ■
    ⟦⟧′-increasing (ƛ t)     ρ n = MaybeT.run (return (ƛ t ρ)) ■
    ⟦⟧′-increasing (t₁ · t₂) ρ n =
      ⟦⟧′-increasing t₁ ρ n >>=ᵐ-mono λ v₁ →
      ⟦⟧′-increasing t₂ ρ n >>=ᵐ-mono λ v₂ →
      ∙-increasing v₁ v₂ n

    ∙-increasing : ∀ v₁ v₂ n → (v₁ ∙ v₂) n ⊑M (v₁ ∙ v₂) (suc n)
    ∙-increasing (con i)  v₂ n       = run fail ■
    ∙-increasing (ƛ t₁ ρ) v₂ (suc n) = ⟦⟧′-increasing t₁ (snoc ρ v₂) n
    ∙-increasing (ƛ t₁ ρ) v₂ zero    =
      never >>= return ∘ just      ≡⟨ never->>= ⟩⊑
      never                        ⊑⟨ never⊑ _ ⟩■
      run (⟦ t₁ ⟧′ (snoc ρ v₂) 0)  ■

  ⟦_⟧ˢ : ∀ {n} → Tm n → Env n → Increasing-sequence (Maybe Value)
  ⟦ t ⟧ˢ ρ = MaybeT.run ∘ ⟦ t ⟧′ ρ , ⟦⟧′-increasing t ρ

  ⟦_⟧ : ∀ {n} → Tm n → Env n → M Value
  run (⟦ t ⟧ ρ) = ⨆ (⟦ t ⟧ˢ ρ)

------------------------------------------------------------------------
-- Another interpreter

module Interpreter₂ where

  -- This interpreter is defined using a fixpoint combinator.

  M′ : Set → Set₁
  M′ = MaybeT (Partial (∃ λ n → Tm n × Env n) (λ _ → Maybe Value))

  infix 10 _∙_

  _∙_ : Value → Value → M′ Value
  con i  ∙ v₂ = fail
  ƛ t₁ ρ ∙ v₂ = wrap (rec (_ , t₁ , snoc ρ v₂))

  ⟦_⟧′ : ∀ {n} → Tm n → Env n → M′ Value
  ⟦ con i ⟧′   ρ = return (con i)
  ⟦ var x ⟧′   ρ = return (ρ x)
  ⟦ ƛ t ⟧′     ρ = return (ƛ t ρ)
  ⟦ t₁ · t₂ ⟧′ ρ = ⟦ t₁ ⟧′ ρ >>= λ v₁ →
                   ⟦ t₂ ⟧′ ρ >>= λ v₂ →
                   v₁ ∙ v₂

  ⟦_⟧ : ∀ {n} → Tm n → Env n → M Value
  run (⟦ t ⟧ ρ) =
    fixP (λ { (_ , t , ρ) → run (⟦ t ⟧′ ρ) }) (_ , t , ρ)

------------------------------------------------------------------------
-- The two interpreters are pointwise equal

interpreters-equal :
  ∀ {n} (t : Tm n) ρ →
  Interpreter₁.⟦ t ⟧ ρ ≡ Interpreter₂.⟦ t ⟧ ρ
interpreters-equal = λ t ρ →
                                                           $⟨ ⟦⟧-lemma t ρ ⟩
  (∀ n → run (Interpreter₁.⟦ t ⟧′ ρ n) ≡
         app→ step₂ (suc n) (_ , t , ρ))                   ↝⟨ cong ⨆ ∘ _↔_.to equality-characterisation-increasing ⟩

  ⨆ (Interpreter₁.⟦ t ⟧ˢ ρ) ≡
  ⨆ (tailˢ (at (fix→-sequence step₂) (_ , t , ρ)))         ↝⟨ flip trans (⨆tail≡⨆ _) ⟩

  ⨆ (Interpreter₁.⟦ t ⟧ˢ ρ) ≡
  ⨆ (at (fix→-sequence step₂) (_ , t , ρ))                 ↝⟨ id ⟩

  run (Interpreter₁.⟦ t ⟧ ρ) ≡ run (Interpreter₂.⟦ t ⟧ ρ)  ↝⟨ cong wrap ⟩□

  Interpreter₁.⟦ t ⟧ ρ ≡ Interpreter₂.⟦ t ⟧ ρ              □
  where
  open Partial
  open Trans-⊑

  step₂ : Trans-⊑ (∃ λ n → Tm n × Env n) (λ _ → Maybe Value)
  step₂ = transformer λ { (_ , t , ρ) → run (Interpreter₂.⟦ t ⟧′ ρ) }

  mutual

    ⟦⟧-lemma :
      ∀ {n} (t : Tm n) ρ n →
      run (Interpreter₁.⟦ t ⟧′ ρ n) ≡
      function (run (Interpreter₂.⟦ t ⟧′ ρ)) (app→ step₂ n)
    ⟦⟧-lemma (con i)   ρ n = refl
    ⟦⟧-lemma (var x)   ρ n = refl
    ⟦⟧-lemma (ƛ t)     ρ n = refl
    ⟦⟧-lemma (t₁ · t₂) ρ n =
      cong₂ _>>=_ (⟦⟧-lemma t₁ ρ n) $ ext $ flip maybe refl λ v₁ →
      cong₂ _>>=_ (⟦⟧-lemma t₂ ρ n) $ ext $ flip maybe refl λ v₂ →
      ∙-lemma v₁ v₂ n

    ∙-lemma :
      ∀ v₁ v₂ n →
      run ((v₁ Interpreter₁.∙ v₂) n) ≡
      function (run (v₁ Interpreter₂.∙ v₂)) (app→ step₂ n)
    ∙-lemma (con i)  v₂ n       = refl
    ∙-lemma (ƛ t₁ ρ) v₂ zero    = never >>= return ∘ just  ≡⟨ never->>= ⟩∎
                                  never                    ∎
    ∙-lemma (ƛ t₁ ρ) v₂ (suc n) = ⟦⟧-lemma t₁ (snoc ρ v₂) n

-- Let us use Interpreter₁ as the default interpreter.

open Interpreter₁ public

------------------------------------------------------------------------
-- An example

-- The semantics of Ω is the non-terminating computation never.

Ω-loops : run (⟦ Ω ⟧ empty) ≡ never
Ω-loops =
  antisymmetry (least-upper-bound _ _ lemma) (never⊑ _)
  where
  ω-empty = ƛ (var fzero · var fzero) empty

  reduce-twice :
    ∀ n → run (⟦ Ω ⟧′ empty n) ≡ run ((ω-empty ∙ ω-empty) n)
  reduce-twice n =
    run (⟦ Ω ⟧′ empty n)                              ≡⟨ now->>= ⟩
    run (⟦ ω ⟧′ empty n >>= λ v₂ → (ω-empty ∙ v₂) n)  ≡⟨ now->>= ⟩∎
    run ((ω-empty ∙ ω-empty) n)                       ∎

  lemma : ∀ n → run (⟦ Ω ⟧′ empty n) ⊑ never
  lemma zero    =
    run (⟦ Ω ⟧′ empty zero)         ≡⟨ reduce-twice zero ⟩⊑
    run ((ω-empty ∙ ω-empty) zero)  ≡⟨ never->>= ⟩⊑
    never                           ■
  lemma (suc n) =
    run (⟦ Ω ⟧′ empty (suc n))  ≡⟨ reduce-twice (suc n) ⟩⊑
    run (⟦ Ω ⟧′ empty n)        ⊑⟨ lemma n ⟩■
    never                       ■


==> anc/partiality-monad/src/Lambda/Partiality-monad/Inductive/Type-soundness.agda <==
------------------------------------------------------------------------
-- A type soundness result
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Partiality-monad.Inductive.Type-soundness where

open import Equality.Propositional
open import H-level.Truncation.Propositional as Trunc
open import Prelude hiding (⊥)

open import Bijection equality-with-J using (_↔_)
open import Equality.Decision-procedures equality-with-J
open import Equivalence equality-with-J using (_≃_)
open import Function-universe equality-with-J hiding (id; _∘_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J
open import Maybe equality-with-J
open import Monad equality-with-J
open import Univalence-axiom equality-with-J

open import Partiality-monad.Inductive
open import Partiality-monad.Inductive.Alternative-order
open import Partiality-monad.Inductive.Monad

open import Lambda.Partiality-monad.Inductive.Interpreter
open import Lambda.Syntax

open Closure Tm

-- A propositionally truncated variant of WF-MV.

∥WF-MV∥ : Ty → Maybe Value → Set
∥WF-MV∥ σ x = ∥ WF-MV σ x ∥

-- If we can prove □ (∥WF-MV∥ σ) (run x), then x does not "go wrong".

does-not-go-wrong : ∀ {σ} {x : M Value} →
                    □ (∥WF-MV∥ σ) (run x) → ¬ x ≡ fail
does-not-go-wrong {σ} {x} always =
  x ≡ fail             ↝⟨ cong MaybeT.run ⟩
  run x ≡ now nothing  ↝⟨ always _ ⟩
  ∥WF-MV∥ σ nothing    ↝⟨ id ⟩
  ∥ ⊥₀ ∥               ↝⟨ _↔_.to (not-inhabited⇒∥∥↔⊥ id) ⟩□
  ⊥₀                   □

-- Well-typed programs do not "go wrong" (assuming propositional
-- extensionality).

module _ (prop-ext : Propositional-extensionality lzero) where

  -- Some "constructors" for □ ∘ ∥WF-MV∥.

  return-wf :
    ∀ {σ v} →
    WF-Value σ v →
    □ (∥WF-MV∥ σ) (MaybeT.run (return v))
  return-wf v-wf = □-now prop-ext truncation-is-proposition ∣ v-wf ∣

  _>>=-wf_ :
    ∀ {σ τ} {x : M Value} {f : Value → M Value} →
    □ (∥WF-MV∥ σ) (run x) →
    (∀ {v} → WF-Value σ v → □ (∥WF-MV∥ τ) (run (f v))) →
    □ (∥WF-MV∥ τ) (MaybeT.run (x >>= f))
  _>>=-wf_ {σ} {τ} {f = f} x-wf f-wf =
    □->>= prop-ext prop-ext (λ _ → truncation-is-proposition) x-wf
      λ { {nothing} → Trunc.rec prop ⊥-elim
        ; {just v}  → Trunc.rec prop f-wf
        }
    where
    prop : ∀ {x} → Is-proposition (□ (∥WF-MV∥ τ) x)
    prop = □-closure 1 (λ _ → truncation-is-proposition)

  -- Type soundness.

  mutual

    ⟦⟧′-wf : ∀ {n Γ} (t : Tm n) {σ} → Γ ⊢ t ∈ σ →
             ∀ {ρ} → WF-Env Γ ρ →
             ∀ n → □ (∥WF-MV∥ σ) (run (⟦ t ⟧′ ρ n))
    ⟦⟧′-wf (con i)   con             ρ-wf n = return-wf con
    ⟦⟧′-wf (var x)   var             ρ-wf n = return-wf (ρ-wf x)
    ⟦⟧′-wf (ƛ t)     (ƛ t∈)          ρ-wf n = return-wf (ƛ t∈ ρ-wf)
    ⟦⟧′-wf (t₁ · t₂) (t₁∈ · t₂∈) {ρ} ρ-wf n =
       ⟦⟧′-wf t₁ t₁∈ ρ-wf n >>=-wf λ f-wf →
       ⟦⟧′-wf t₂ t₂∈ ρ-wf n >>=-wf λ v-wf →
       ∙-wf f-wf v-wf n

    ∙-wf : ∀ {σ τ f v} →
           WF-Value (σ ⇾ τ) f → WF-Value (force σ) v →
           ∀ n → □ (∥WF-MV∥ (force τ)) (run ((f ∙ v) n))
    ∙-wf (ƛ t₁∈ ρ₁-wf) v₂-wf (suc n) = ⟦⟧′-wf _ t₁∈ (snoc-wf ρ₁-wf v₂-wf) n
    ∙-wf (ƛ t₁∈ ρ₁-wf) v₂-wf zero    =         $⟨ □-never prop-ext ⟩
      □ (∥WF-MV∥ _) never                      ↝⟨ ≡⇒↝ bijection $ cong (□ (∥WF-MV∥ _)) (sym never->>=) ⟩□
      □ (∥WF-MV∥ _) (never >>= return ∘ just)  □

  type-soundness : ∀ {t : Tm 0} {σ} →
                   empty ⊢ t ∈ σ → ¬ ⟦ t ⟧ empty ≡ fail
  type-soundness {t} {σ} =
    empty ⊢ t ∈ σ                                 ↝⟨ (λ t∈ → ⟦⟧′-wf _ t∈ empty-wf) ⟩
    (∀ n → □ (∥WF-MV∥ σ) (run (⟦ t ⟧′ empty n)))  ↝⟨ □-⨆ prop-ext (λ _ → truncation-is-proposition) ⟩
    □ (∥WF-MV∥ σ) (run (⟦ t ⟧ empty))             ↝⟨ does-not-go-wrong ⟩□
    ¬ ⟦ t ⟧ empty ≡ fail                          □


==> anc/partiality-monad/src/Lambda/Partiality-monad/Inductive/Virtual-machine.agda <==
------------------------------------------------------------------------
-- A virtual machine
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Partiality-monad.Inductive.Virtual-machine where

open import Prelude hiding (⊥)

open import Partiality-monad.Inductive

open import Lambda.Syntax
open import Lambda.Virtual-machine

open Closure Code

-- A functional semantics for the VM.
--
-- For an alternative definition, see the semantics in
-- Lambda.Simplified.Partiality-monad.Inductive.Virtual-machine, which
-- is defined using a fixpoint combinator.

steps : State → ℕ → Maybe Value ⊥
steps s n       with step s
steps s zero    | continue s′ = never
steps s (suc n) | continue s′ = steps s′ n
steps s n       | done v      = now (just v)
steps s n       | crash       = now nothing

steps-increasing : ∀ s n → steps s n ⊑ steps s (suc n)
steps-increasing s n       with step s
steps-increasing s zero    | continue s′ = never⊑ _
steps-increasing s (suc n) | continue s′ = steps-increasing s′ n
steps-increasing s n       | done v      = ⊑-refl _
steps-increasing s n       | crash       = ⊑-refl _

stepsˢ : State → Increasing-sequence (Maybe Value)
stepsˢ s = (steps s , steps-increasing s)

exec : State → Maybe Value ⊥
exec s = ⨆ (stepsˢ s)


==> anc/partiality-monad/src/Lambda/Simplified/Compiler.agda <==
------------------------------------------------------------------------
-- A compiler
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Simplified.Compiler where

open import Equality.Propositional
open import Interval using (ext)
open import Prelude

open import Lambda.Simplified.Syntax
open import Lambda.Simplified.Virtual-machine

private
  module C = Closure Code
  module T = Closure Tm

-- The compiler (which takes a code continuation).

comp : ∀ {n} → Tm n → Code n → Code n
comp (var x)   c = var x ∷ c
comp (ƛ t)     c = clo (comp t (ret ∷ [])) ∷ c
comp (t₁ · t₂) c = comp t₁ (comp t₂ (app ∷ c))

-- Environments and values can also be compiled.

mutual

  comp-env : ∀ {n} → T.Env n → C.Env n
  comp-env ρ n = comp-val (ρ n)

  comp-val : T.Value → C.Value
  comp-val (T.ƛ t ρ) = C.ƛ (comp t (ret ∷ [])) (comp-env ρ)

-- Compilation takes empty environments to empty environments.

comp-empty : comp-env empty ≡ empty
comp-empty = ext (λ ())

-- Compilation commutes with snoc.

comp-snoc : ∀ {n} {ρ : T.Env n} {v} →
            comp-env (snoc ρ v) ≡ snoc (comp-env ρ) (comp-val v)
comp-snoc = ext [ (λ _ → refl) , (λ _ → refl) ]


==> anc/partiality-monad/src/Lambda/Simplified/Delay-monad/Compiler-correctness.agda <==
------------------------------------------------------------------------
-- Compiler correctness
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Simplified.Delay-monad.Compiler-correctness where

open import Equality.Propositional
open import Prelude

open import Monad equality-with-J

open import Delay-monad
open import Delay-monad.Monad
open import Delay-monad.Strong-bisimilarity
open import Delay-monad.Weak-bisimilarity

open import Lambda.Simplified.Compiler
open import Lambda.Simplified.Delay-monad.Interpreter
open import Lambda.Simplified.Delay-monad.Virtual-machine
open import Lambda.Simplified.Syntax
open import Lambda.Simplified.Virtual-machine

private
  module C = Closure Code
  module T = Closure Tm

-- Compiler correctness.

mutual

  ⟦⟧-correct :
    ∀ {i n} t {ρ : T.Env n} {c s}
      {k : T.Value → Delay (Maybe C.Value) ∞} →
    (∀ v → Weakly-bisimilar i
             (exec ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩)
             (k v)) →
    Weakly-bisimilar i
      (exec ⟨ comp t c , s , comp-env ρ ⟩)
      (⟦ t ⟧ ρ >>= k)

  ⟦⟧-correct (var x) {ρ} {c} {s} {k} hyp =
    exec ⟨ var x ∷ c , s , comp-env ρ ⟩                 ≳⟨⟩
    exec ⟨ c , val (comp-val (ρ x)) ∷ s , comp-env ρ ⟩  ≈⟨ hyp (ρ x) ⟩
    k (ρ x)                                             ∼⟨⟩
    ⟦ var x ⟧ ρ >>= k                                   ∎∼

  ⟦⟧-correct (ƛ t) {ρ} {c} {s} {k} hyp =
    exec ⟨ clo (comp t (ret ∷ [])) ∷ c , s , comp-env ρ ⟩   ≳⟨⟩
    exec ⟨ c , val (comp-val (T.ƛ t ρ)) ∷ s , comp-env ρ ⟩  ≈⟨ hyp (T.ƛ t ρ) ⟩
    k (T.ƛ t ρ)                                             ∼⟨⟩
    ⟦ ƛ t ⟧ ρ >>= k                                         ∎∼

  ⟦⟧-correct (t₁ · t₂) {ρ} {c} {s} {k} hyp =
    exec ⟨ comp t₁ (comp t₂ (app ∷ c)) , s , comp-env ρ ⟩      ≈⟨ (⟦⟧-correct t₁ λ v₁ → ⟦⟧-correct t₂ λ v₂ → ∙-correct v₁ v₂ hyp) ⟩

    (⟦ t₁ ⟧ ρ >>= λ v₁ → ⟦ t₂ ⟧ ρ >>= λ v₂ → v₁ ∙ v₂ >>= k)    ∼⟨ (⟦ t₁ ⟧ ρ ∎∼) >>=-cong-∼ (λ _ → associativity′ (⟦ t₂ ⟧ ρ) _ _) ⟩

    (⟦ t₁ ⟧ ρ >>= λ v₁ → (⟦ t₂ ⟧ ρ >>= λ v₂ → v₁ ∙ v₂) >>= k)  ∼⟨ associativity′ (⟦ t₁ ⟧ ρ) _ _ ⟩

    ⟦ t₁ · t₂ ⟧ ρ >>= k                                        ∎∼

  ∙-correct :
    ∀ {i n} v₁ v₂ {ρ : T.Env n} {c s}
      {k : T.Value → Delay (Maybe C.Value) ∞} →
    (∀ v → Weakly-bisimilar i
             (exec ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩)
             (k v)) →
    Weakly-bisimilar i
      (exec ⟨ app ∷ c
            , val (comp-val v₂) ∷ val (comp-val v₁) ∷ s
            , comp-env ρ
            ⟩)
      (v₁ ∙ v₂ >>= k)
  ∙-correct (T.ƛ t₁ ρ₁) v₂ {ρ} {c} {s} {k} hyp =
    exec ⟨ app ∷ c
         , val (comp-val v₂) ∷ val (comp-val (T.ƛ t₁ ρ₁)) ∷ s
         , comp-env ρ
         ⟩                                                     ≈⟨ later-cong (

      exec ⟨ comp t₁ (ret ∷ [])
           , ret c (comp-env ρ) ∷ s
           , snoc (comp-env ρ₁) (comp-val v₂)
           ⟩                                                        ≡⟨ cong (λ ρ′ →
                                                                               exec ⟨ comp t₁ (ret ∷ []) , ret c (comp-env ρ) ∷ s , ρ′ ⟩) $
                                                                            sym comp-snoc ⟩∞≈
      exec ⟨ comp t₁ (ret ∷ [])
           , ret c (comp-env ρ) ∷ s
           , comp-env (snoc ρ₁ v₂)
           ⟩                                                        ≈⟨ ∞⟦⟧-correct t₁ (λ v →

        exec ⟨ ret ∷ []
             , val (comp-val v) ∷ ret c (comp-env ρ) ∷ s
             , comp-env (snoc ρ₁ v₂)
             ⟩                                                           ≳⟨⟩

        exec ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩                   ≈⟨ hyp v ⟩∎

        k v                                                              ∎) ⟩∞

      ⟦ t₁ ⟧ (snoc ρ₁ v₂) >>= k                                     ∎∼) ⟩∎

    T.ƛ t₁ ρ₁ ∙ v₂ >>= k                                       ∎

  ∞⟦⟧-correct :
    ∀ {i n} t {ρ : T.Env n} {c s}
      {k : T.Value → Delay (Maybe C.Value) ∞} →
    (∀ v → Weakly-bisimilar i
             (exec ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩)
             (k v)) →
    ∞Weakly-bisimilar i
      (exec ⟨ comp t c , s , comp-env ρ ⟩)
      (⟦ t ⟧ ρ >>= k)
  force (∞⟦⟧-correct t hyp) = ⟦⟧-correct t hyp

-- Note that the equality that is used here is syntactic.

correct :
  ∀ t →
  exec ⟨ comp t [] , [] , empty ⟩ ≈
  ⟦ t ⟧ empty >>= λ v → return (just (comp-val v))
correct t =
  exec ⟨ comp t [] , [] , empty ⟩                     ≡⟨ cong (λ ρ → exec ⟨ comp t [] , [] , ρ ⟩) $ sym comp-empty ⟩≈
  exec ⟨ comp t [] , [] , comp-env empty ⟩            ≈⟨ ⟦⟧-correct t (λ v → return (just (comp-val v)) ∎≈) ⟩∎
  (⟦ t ⟧ empty >>= λ v → return (just (comp-val v)))  ∎


==> anc/partiality-monad/src/Lambda/Simplified/Delay-monad/Interpreter.agda <==
------------------------------------------------------------------------
-- A definitional interpreter
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Simplified.Delay-monad.Interpreter where

open import Equality.Propositional
open import Prelude

open import Monad equality-with-J

open import Delay-monad
open import Delay-monad.Monad
open import Delay-monad.Strong-bisimilarity
open import Delay-monad.Weak-bisimilarity

open import Lambda.Simplified.Syntax

open Closure Tm

------------------------------------------------------------------------
-- The interpreter

infix 10 _∙_

mutual

  ⟦_⟧ : ∀ {i n} → Tm n → Env n → Delay Value i
  ⟦ var x ⟧   ρ = return (ρ x)
  ⟦ ƛ t ⟧     ρ = return (ƛ t ρ)
  ⟦ t₁ · t₂ ⟧ ρ = ⟦ t₁ ⟧ ρ >>= λ v₁ →
                  ⟦ t₂ ⟧ ρ >>= λ v₂ →
                  v₁ ∙ v₂

  _∙_ : ∀ {i} → Value → Value → Delay Value i
  ƛ t₁ ρ ∙ v₂ = later (∞⟦ t₁ ⟧ (snoc ρ v₂))

  ∞⟦_⟧ : ∀ {i n} → Tm n → Env n → ∞Delay Value i
  force (∞⟦ t ⟧ ρ) = ⟦ t ⟧ ρ

------------------------------------------------------------------------
-- An example

mutual

  -- The semantics of Ω is the non-terminating computation never.

  Ω-loops : ⟦ Ω ⟧ empty ∼ never
  Ω-loops = later-cong ∞Ω-loops

  ∞Ω-loops : ⟦ Ω ⟧ empty ∞∼ never
  force ∞Ω-loops = Ω-loops


==> anc/partiality-monad/src/Lambda/Simplified/Delay-monad/Virtual-machine.agda <==
------------------------------------------------------------------------
-- A virtual machine
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Simplified.Delay-monad.Virtual-machine where

open import Equality.Propositional
open import Prelude

open import Monad equality-with-J

open import Delay-monad
open import Delay-monad.Monad

open import Lambda.Simplified.Delay-monad.Interpreter
open import Lambda.Simplified.Syntax
open import Lambda.Simplified.Virtual-machine

open Closure Code

mutual

  -- A functional semantics for the VM.

  exec : ∀ {i} → State → Delay (Maybe Value) i
  exec s with step s
  ... | continue s′ = later (∞exec s′)
  ... | done v      = return (just v)
  ... | crash       = return nothing

  ∞exec : ∀ {i} → State → ∞Delay (Maybe Value) i
  force (∞exec s) = exec s


==> anc/partiality-monad/src/Lambda/Simplified/Partiality-monad/Inductive/Compiler-correctness.agda <==
------------------------------------------------------------------------
-- Compiler correctness
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Simplified.Partiality-monad.Inductive.Compiler-correctness
  where

open import Equality.Propositional
open import Interval using (ext)
open import Prelude hiding (⊥)

open import Monad equality-with-J

open import Partiality-monad.Inductive
open import Partiality-monad.Inductive.Fixpoints hiding (comp; app)
open import Partiality-monad.Inductive.Monad

open import Lambda.Simplified.Compiler
open import Lambda.Simplified.Partiality-monad.Inductive.Interpreter
open import Lambda.Simplified.Partiality-monad.Inductive.Virtual-machine
open import Lambda.Simplified.Syntax
open import Lambda.Simplified.Virtual-machine

private
  module C = Closure Code
  module T = Closure Tm

open Partial
open Trans-⊑

-- Some abbreviations.

evalⁿ : ∀ {n} → Tm n → T.Env n → ℕ → T.Value ⊥
evalⁿ t ρ n = app→ eval n (_ , t , ρ)

_∙ⁿ_ : T.Value → T.Value → ℕ → T.Value ⊥
(v₁ ∙ⁿ v₂) n = function (v₁ ∙ v₂) (app→ eval n)

execⁿ : State → ℕ → Maybe C.Value ⊥
execⁿ s n = app→ (transformer execP) n s

-- Compiler correctness.

mutual

  ⟦⟧-correct :
    ∀ {n} t {ρ : T.Env n} {c s}
      {k : ℕ → T.Value → Maybe C.Value ⊥} {n} →
    (∀ v → execⁿ ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩ ≳[ n ]
           λ n → k n v) →
    execⁿ ⟨ comp t c , s , comp-env ρ ⟩ ≳[ n ]
    λ n → evalⁿ t ρ (suc n) >>= k n
  ⟦⟧-correct (var x) {ρ} {c} {s} {k} hyp =
    execⁿ ⟨ var x ∷ c , s , comp-env ρ ⟩                 ≳⟨ step⇓ ⟩
    execⁿ ⟨ c , val (comp-val (ρ x)) ∷ s , comp-env ρ ⟩  ≳⟨ hyp (ρ x) ⟩
    (λ n → k n (ρ x))                                    ≡⟨ sym now->>= ⟩≳
    (λ n → evalⁿ (var x) ρ (suc n) >>= k n)              ∎≳

  ⟦⟧-correct (ƛ t) {ρ} {c} {s} {k} hyp =
    execⁿ ⟨ clo (comp t (ret ∷ [])) ∷ c , s , comp-env ρ ⟩   ≳⟨ step⇓ ⟩
    execⁿ ⟨ c , val (comp-val (T.ƛ t ρ)) ∷ s , comp-env ρ ⟩  ≳⟨ hyp (T.ƛ t ρ) ⟩
    (λ n → k n (T.ƛ t ρ))                                    ≡⟨ sym now->>= ⟩≳
    (λ n → evalⁿ (ƛ t) ρ (suc n) >>= k n)                    ∎≳

  ⟦⟧-correct (t₁ · t₂) {ρ} {c} {s} {k} {n} hyp =
    execⁿ ⟨ comp t₁ (comp t₂ (app ∷ c)) , s , comp-env ρ ⟩    ≳⟨ (⟦⟧-correct t₁ λ v₁ → ⟦⟧-correct t₂ λ v₂ → ∙-correct v₁ v₂ hyp) ⟩

    (λ n → evalⁿ t₁ ρ (suc n) >>=′ λ v₁ →
           evalⁿ t₂ ρ (suc n) >>=′ λ v₂ →
           (v₁ ∙ⁿ v₂) n >>=
           k n)                                               ≡⟨ cong (evalⁿ t₁ ρ (suc n) >>=′_)
                                                                      (ext λ _ → associativity (evalⁿ t₂ ρ (suc n)) _ _) ⟩≳
    (λ n → evalⁿ t₁ ρ (suc n) >>=′ λ v₁ →
           (evalⁿ t₂ ρ (suc n) >>=′ λ v₂ → (v₁ ∙ⁿ v₂) n) >>=
           k n)                                               ≡⟨ associativity (evalⁿ t₁ ρ (suc n)) _ _ ⟩≳

    (λ n → evalⁿ (t₁ · t₂) ρ (suc n) >>= k n)                 ∎≳

  ∙-correct :
    ∀ {n} v₁ v₂ {ρ : T.Env n} {c s}
      {k : ℕ → T.Value → Maybe C.Value ⊥} {n} →
    (∀ v → execⁿ ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩ ≳[ n ]
           λ n → k n v) →
    execⁿ ⟨ app ∷ c
          , val (comp-val v₂) ∷ val (comp-val v₁) ∷ s
          , comp-env ρ
          ⟩ ≳[ n ]
    λ n → (v₁ ∙ⁿ v₂) n >>= k n

  ∙-correct (T.ƛ t₁ ρ₁) v₂ {ρ} {c} {s} {k} {zero} hyp =
    execⁿ ⟨ app ∷ c
          , val (comp-val v₂) ∷ val (comp-val (T.ƛ t₁ ρ₁)) ∷ s
          , comp-env ρ
          ⟩                                                     ≡⟨ refl ⟩≳

    const never                                                 ≡⟨ sym never->>= ⟩≳

    (λ n → (T.ƛ t₁ ρ₁ ∙ⁿ v₂) n >>= k n)                         ∎≳

  ∙-correct (T.ƛ t₁ ρ₁) v₂ {ρ} {c} {s} {k} {suc n} hyp = later (
    execⁿ ⟨ app ∷ c
          , val (comp-val v₂) ∷ val (comp-val (T.ƛ t₁ ρ₁)) ∷ s
          , comp-env ρ
          ⟩ ∘ suc                                               ≳⟨⟩

    execⁿ ⟨ comp t₁ (ret ∷ [])
          , ret c (comp-env ρ) ∷ s
          , snoc (comp-env ρ₁) (comp-val v₂)
          ⟩                                                     ∀≡⟨ (λ n → cong (λ ρ′ → execⁿ ⟨ comp t₁ (ret ∷ []) , ret c (comp-env ρ) ∷ s , ρ′ ⟩ n)
                                                                                (sym comp-snoc)) ⟩≳
    execⁿ ⟨ comp t₁ (ret ∷ [])
          , ret c (comp-env ρ) ∷ s
          , comp-env (snoc ρ₁ v₂)
          ⟩                                                     ≳⟨ (⟦⟧-correct t₁ λ v →

        execⁿ ⟨ ret ∷ []
              , val (comp-val v) ∷ ret c (comp-env ρ) ∷ s
              , comp-env (snoc ρ₁ v₂)
              ⟩                                                       ≳⟨ step⇓ ⟩

        execⁿ ⟨ c , val (comp-val v) ∷ s , comp-env ρ ⟩               ≳⟨ hyp v ⟩

        (λ n → k n v)                                                 ≳⟨ step⇓ ⟩

        (λ n → k (suc n) v)                                           ∎≳) ⟩

    (λ n → evalⁿ t₁ (snoc ρ₁ v₂) (suc n) >>= k (suc n))         ≳⟨⟩

    (λ n → (T.ƛ t₁ ρ₁ ∙ⁿ v₂) (suc n) >>= k (suc n))             ∎≳)

-- Note that the equality that is used here is syntactic.

correct :
  ∀ t →
  exec ⟨ comp t [] , [] , empty ⟩ ≡
  (⟦ t ⟧ empty >>= λ v → return (just (comp-val v)))
correct t =
  exec ⟨ comp t [] , [] , empty ⟩                            ≡⟨ cong (λ ρ → exec ⟨ comp t [] , [] , ρ ⟩) $ sym comp-empty ⟩

  exec ⟨ comp t [] , [] , comp-env empty ⟩                   ≡⟨⟩

  ⨆ ( execⁿ ⟨ comp t [] , [] , comp-env empty ⟩
    , _
    )                                                        ≡⟨ ≳→⨆≡⨆ 1 (⟦⟧-correct t $ λ v →

      execⁿ ⟨ [] , val (comp-val v) ∷ [] , comp-env empty ⟩       ≳⟨ step⇓ ⟩
      const (return (just (comp-val v)))                          ∎≳) ⟩

  ⨆ ( (λ n → evalⁿ t empty n >>= λ v →
             return (just (comp-val v)))
    , _
    )                                                        ≡⟨ sym ⨆->>= ⟩

  (⟦ t ⟧ empty >>= λ v → return (just (comp-val v)))         ∎


==> anc/partiality-monad/src/Lambda/Simplified/Partiality-monad/Inductive/Interpreter.agda <==
------------------------------------------------------------------------
-- A definitional interpreter
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Simplified.Partiality-monad.Inductive.Interpreter where

open import Equality.Propositional
open import Interval using (ext)
open import Prelude hiding (⊥)

open import Bijection equality-with-J using (_↔_)
open import Function-universe equality-with-J hiding (id; _∘_)
open import Monad equality-with-J
open import Univalence-axiom equality-with-J

open import Partiality-monad.Inductive
open import Partiality-monad.Inductive.Fixpoints
open import Partiality-monad.Inductive.Monad

open import Lambda.Simplified.Syntax

open Closure Tm

------------------------------------------------------------------------
-- One interpreter

module Interpreter₁ where

  -- This interpreter is defined as the least upper bound of a
  -- sequence of increasingly defined interpreters.

  infix 10 _∙_

  mutual

    ⟦_⟧′ : ∀ {n} → Tm n → Env n → ℕ → Value ⊥
    ⟦ var x ⟧′   ρ n = return (ρ x)
    ⟦ ƛ t ⟧′     ρ n = return (ƛ t ρ)
    ⟦ t₁ · t₂ ⟧′ ρ n = ⟦ t₁ ⟧′ ρ n >>= λ v₁ →
                       ⟦ t₂ ⟧′ ρ n >>= λ v₂ →
                       (v₁ ∙ v₂) n

    _∙_ : Value → Value → ℕ → Value ⊥
    (ƛ t₁ ρ ∙ v₂) zero    = never
    (ƛ t₁ ρ ∙ v₂) (suc n) = ⟦ t₁ ⟧′ (snoc ρ v₂) n

  mutual

    ⟦⟧′-increasing :
      ∀ {n} (t : Tm n) ρ n → ⟦ t ⟧′ ρ n ⊑ ⟦ t ⟧′ ρ (suc n)
    ⟦⟧′-increasing (var x)   ρ n = return (ρ x)   ■
    ⟦⟧′-increasing (ƛ t)     ρ n = return (ƛ t ρ) ■
    ⟦⟧′-increasing (t₁ · t₂) ρ n =
      ⟦⟧′-increasing t₁ ρ n >>=-mono λ v₁ →
      ⟦⟧′-increasing t₂ ρ n >>=-mono λ v₂ →
      ∙-increasing v₁ v₂ n

    ∙-increasing : ∀ v₁ v₂ n → (v₁ ∙ v₂) n ⊑ (v₁ ∙ v₂) (suc n)
    ∙-increasing (ƛ t₁ ρ) v₂ (suc n) = ⟦⟧′-increasing t₁ (snoc ρ v₂) n
    ∙-increasing (ƛ t₁ ρ) v₂ zero    =
      never                  ⊑⟨ never⊑ _ ⟩■
      ⟦ t₁ ⟧′ (snoc ρ v₂) 0  ■

  ⟦_⟧ˢ : ∀ {n} → Tm n → Env n → Increasing-sequence Value
  ⟦ t ⟧ˢ ρ = ⟦ t ⟧′ ρ , ⟦⟧′-increasing t ρ

  ⟦_⟧ : ∀ {n} → Tm n → Env n → Value ⊥
  ⟦ t ⟧ ρ = ⨆ (⟦ t ⟧ˢ ρ)

------------------------------------------------------------------------
-- Another interpreter

module Interpreter₂ where

  -- This interpreter is defined using a fixpoint combinator.

  M : Set → Set₁
  M = Partial (∃ λ n → Tm n × Env n) (λ _ → Value)

  infix 10 _∙_

  _∙_ : Value → Value → M Value
  ƛ t₁ ρ ∙ v₂ = rec (_ , t₁ , snoc ρ v₂)

  ⟦_⟧′ : ∀ {n} → Tm n → Env n → M Value
  ⟦ var x ⟧′   ρ = return (ρ x)
  ⟦ ƛ t ⟧′     ρ = return (ƛ t ρ)
  ⟦ t₁ · t₂ ⟧′ ρ = ⟦ t₁ ⟧′ ρ >>= λ v₁ →
                   ⟦ t₂ ⟧′ ρ >>= λ v₂ →
                   v₁ ∙ v₂

  evalP : (∃ λ n → Tm n × Env n) → M Value
  evalP (_ , t , ρ) = ⟦ t ⟧′ ρ

  eval : Trans-⊑ (∃ λ n → Tm n × Env n) (λ _ → Value)
  eval = transformer evalP

  ⟦_⟧ : ∀ {n} → Tm n → Env n → Value ⊥
  ⟦ t ⟧ ρ = fixP evalP (_ , t , ρ)

------------------------------------------------------------------------
-- The two interpreters are pointwise equal

-- Both interpreters' bodies have the form ⨆ s for some sequences s,
-- and element n in the first interpreter's sequence is equal to
-- element 1 + n in the second interpreter's sequence (when the
-- arguments are equal).

interpreters-equal :
  ∀ {n} (t : Tm n) ρ →
  Interpreter₁.⟦ t ⟧ ρ ≡ Interpreter₂.⟦ t ⟧ ρ
interpreters-equal = λ t ρ →
                                                                $⟨ ⟦⟧-lemma t ρ ⟩
  (∀ n → Interpreter₁.⟦ t ⟧′ ρ n ≡
         app→ Interpreter₂.eval (suc n) (_ , t , ρ))            ↝⟨ cong ⨆ ∘ _↔_.to equality-characterisation-increasing ⟩

  ⨆ (Interpreter₁.⟦ t ⟧ˢ ρ) ≡
  ⨆ (tailˢ (at (fix→-sequence Interpreter₂.eval) (_ , t , ρ)))  ↝⟨ flip trans (⨆tail≡⨆ _) ⟩

  ⨆ (Interpreter₁.⟦ t ⟧ˢ ρ) ≡
  ⨆ (at (fix→-sequence Interpreter₂.eval) (_ , t , ρ))          ↝⟨ id ⟩□

  Interpreter₁.⟦ t ⟧ ρ ≡ Interpreter₂.⟦ t ⟧ ρ                   □
  where
  open Partial
  open Trans-⊑

  mutual

    ⟦⟧-lemma :
      ∀ {n} (t : Tm n) ρ n →
      Interpreter₁.⟦ t ⟧′ ρ n ≡
      function (Interpreter₂.⟦ t ⟧′ ρ)
               (app→ Interpreter₂.eval n)
    ⟦⟧-lemma (var x)   ρ n = refl
    ⟦⟧-lemma (ƛ t)     ρ n = refl
    ⟦⟧-lemma (t₁ · t₂) ρ n =
      cong₂ _>>=_ (⟦⟧-lemma t₁ ρ n) $ ext λ v₁ →
      cong₂ _>>=_ (⟦⟧-lemma t₂ ρ n) $ ext λ v₂ →
      ∙-lemma v₁ v₂ n

    ∙-lemma :
      ∀ v₁ v₂ n →
      (v₁ Interpreter₁.∙ v₂) n ≡
      function (v₁ Interpreter₂.∙ v₂)
               (app→ Interpreter₂.eval n)
    ∙-lemma (ƛ t₁ ρ) v₂ zero    = refl
    ∙-lemma (ƛ t₁ ρ) v₂ (suc n) = ⟦⟧-lemma t₁ (snoc ρ v₂) n

------------------------------------------------------------------------
-- An example

-- The semantics of Ω is the non-terminating computation never.

-- A proof for Interpreter₁.

Ω-loops₁ : Interpreter₁.⟦ Ω ⟧ empty ≡ never
Ω-loops₁ =
  antisymmetry (least-upper-bound _ _ lemma) (never⊑ _)
  where
  open Interpreter₁

  ω-empty = ƛ (var fzero · var fzero) empty

  reduce-twice :
    ∀ n → ⟦ Ω ⟧′ empty n ≡ (ω-empty ∙ ω-empty) n
  reduce-twice n =
    ⟦ Ω ⟧′ empty n                                ≡⟨ now->>= ⟩
    (⟦ ω ⟧′ empty n >>= λ v₂ → (ω-empty ∙ v₂) n)  ≡⟨ now->>= ⟩∎
    (ω-empty ∙ ω-empty) n                         ∎

  lemma : ∀ n → ⟦ Ω ⟧′ empty n ⊑ never
  lemma zero    =
    ⟦ Ω ⟧′ empty zero         ≡⟨ reduce-twice zero ⟩⊑
    (ω-empty ∙ ω-empty) zero  ⊑⟨⟩
    never                     ■
  lemma (suc n) =
    ⟦ Ω ⟧′ empty (suc n)  ≡⟨ reduce-twice (suc n) ⟩⊑
    ⟦ Ω ⟧′ empty n        ⊑⟨ lemma n ⟩■
    never                 ■

-- A direct proof for Interpreter₂.

Ω-loops₂ : Interpreter₂.⟦ Ω ⟧ empty ≡ never
Ω-loops₂ = antisymmetry (least-upper-bound _ _ lemma) (never⊑ _)
  module Ω-loops₂ where
  open Interpreter₂
  open Trans-⊑
  open Partial

  ω-empty = ƛ (var fzero · var fzero) empty

  reduce-twice :
    ∀ f →
    function eval f (_ , Ω , empty) ≡
    f (_ , var fzero · var fzero , snoc empty ω-empty)
  reduce-twice f =
    function eval f (_ , Ω , empty)                     ≡⟨⟩
    function (⟦ Ω ⟧′ empty) f                           ≡⟨ cong (_$ f) {x = function (⟦ Ω ⟧′ empty)}                (ext λ _ → now->>=) ⟩
    function (⟦ ω ⟧′ empty >>= λ v₂ → ω-empty ∙ v₂) f   ≡⟨ cong (_$ f) {x = function (⟦ ω ⟧′ empty >>= ω-empty ∙_)} (ext λ _ → now->>=) ⟩
    function (ω-empty ∙ ω-empty) f                      ≡⟨⟩
    f (_ , var fzero · var fzero , snoc empty ω-empty)  ∎

  lemma : ∀ n → app→ eval n (_ , Ω , empty) ⊑ never
  lemma zero       = never⊑ never
  lemma (suc zero) =
    app→ eval 1 (_ , Ω , empty)  ≡⟨ reduce-twice _ ⟩⊑
    app→ eval 0 (_ , Ω , empty)  ⊑⟨⟩
    never                        ■
  lemma (suc (suc n)) =
    app→ eval (suc (suc n)) (_ , Ω , empty)  ≡⟨ reduce-twice _ ⟩⊑
    app→ eval (suc n) (_ , Ω , empty)        ⊑⟨ lemma (suc n) ⟩■
    never                                    ■

-- Another proof for Interpreter₂. This proof uses Scott induction
-- (and propositional extensionality).

Ω-loops₂′ : Propositional-extensionality lzero →
            Interpreter₂.⟦ Ω ⟧ empty ≡ never
Ω-loops₂′ prop-ext = antisymmetry lemma (never⊑ _)
  where
  open Interpreter₂
  open Trans-⊑
  open Partial

  lemma =
    ⟦ Ω ⟧ empty                                              ⊑⟨⟩

    fixP evalP (_ , Ω , empty)                               ≡⟨ cong (_$ (_ , Ω , empty)) $
                                                                  fixP-is-fixpoint-combinator prop-ext evalP ⟩⊑
    function eval (fixP evalP) (_ , Ω , empty)               ⊑⟨ fixP-induction₁
                                                                  (λ f → function eval f (_ , Ω , empty) ⊑ never) (
        function eval (const never) (_ , Ω , empty)                  ≡⟨ Ω-loops₂.reduce-twice _ ⟩⊑
        never                                                        ■)
                                                                  (λ s hyp →
        function eval (⨆ ∘ s) (_ , Ω , empty)                        ≡⟨ Ω-loops₂.reduce-twice _ ⟩⊑
        ⨆ (s _)                                                      ⊑⟨ least-upper-bound _ _ (λ n →

            s _ [ n ]                                                     ≡⟨ sym $ Ω-loops₂.reduce-twice _ ⟩⊑
            function eval (λ x → s x [ n ]) (_ , Ω , empty)               ⊑⟨ hyp n ⟩■
            never                                                         ■) ⟩

        never                                                        ■)
                                                                  evalP
                                                                  (λ g hyp →
        function eval (function eval g) (_ , Ω , empty)              ≡⟨ Ω-loops₂.reduce-twice _ ⟩⊑
        function eval g (_ , Ω , empty)                              ⊑⟨ hyp ⟩■
        never                                                        ■) ⟩■

    never                                                    ■

------------------------------------------------------------------------
-- Setup

-- Let us use Interpreter₂ as the default interpreter.

open Interpreter₂ public


==> anc/partiality-monad/src/Lambda/Simplified/Partiality-monad/Inductive/Virtual-machine.agda <==
------------------------------------------------------------------------
-- A virtual machine
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Simplified.Partiality-monad.Inductive.Virtual-machine
  where

open import Equality.Propositional
open import Prelude hiding (⊥)

open import Monad equality-with-J

open import Partiality-monad.Inductive
open import Partiality-monad.Inductive.Fixpoints

open import Lambda.Simplified.Syntax
open import Lambda.Simplified.Virtual-machine

open Closure Code

-- A functional semantics for the VM.
--
-- For an alternative definition, see the semantics in
-- Lambda.Partiality-monad.Inductive.Virtual-machine, which is defined
-- without using a fixpoint combinator.

execP : State → Partial State (λ _ → Maybe Value) (Maybe Value)
execP s with step s
... | continue s′ = rec s′
... | done v      = return (just v)
... | crash       = return nothing

exec : State → Maybe Value ⊥
exec s = fixP execP s


==> anc/partiality-monad/src/Lambda/Simplified/Syntax.agda <==
------------------------------------------------------------------------
-- The syntax of the untyped λ-calculus
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Simplified.Syntax where

open import Prelude hiding (Vec)

open import Lambda.Syntax public using (Vec; empty; snoc)

------------------------------------------------------------------------
-- Terms

-- Variables are represented using de Bruijn indices.

infixl 9 _·_

data Tm (n : ℕ) : Set where
  var : (x : Fin n) → Tm n
  ƛ   : Tm (suc n) → Tm n
  _·_ : Tm n → Tm n → Tm n

------------------------------------------------------------------------
-- Closure-based definition of values

-- Environments and values. Defined in a module parametrised by the
-- type of terms.

module Closure (Tm : ℕ → Set) where

  mutual

    -- Environments.

    Env : ℕ → Set
    Env n = Vec Value n

    -- Values. Lambdas are represented using closures, so values do
    -- not contain any free variables.

    data Value : Set where
      ƛ : ∀ {n} (t : Tm (suc n)) (ρ : Env n) → Value

------------------------------------------------------------------------
-- Example

-- A non-terminating term.

ω : Tm 0
ω = ƛ (var fzero · var fzero)

Ω : Tm 0
Ω = ω · ω

-- A call-by-value fixpoint combinator.

Z : Tm 0
Z = ƛ (t · t)
  where
  t = ƛ (var (fsuc fzero) ·
         ƛ (var (fsuc fzero) · var (fsuc fzero) · var fzero))


==> anc/partiality-monad/src/Lambda/Simplified/Virtual-machine.agda <==
------------------------------------------------------------------------
-- Most of a virtual machine
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Simplified.Virtual-machine where

open import Prelude

open import Lambda.Simplified.Syntax

------------------------------------------------------------------------
-- Instruction set

mutual

  -- Instructions.

  data Instr (n : ℕ) : Set where
    var : (x : Fin n) → Instr n
    clo : (c : Code (suc n)) → Instr n
    app : Instr n
    ret : Instr n

  -- Code.

  Code : ℕ → Set
  Code n = List (Instr n)

-- Environments and values.

open Closure Code

------------------------------------------------------------------------
-- Stacks and states

-- Stacks.

data StackElement : Set where
  val : (v : Value) → StackElement
  ret : ∀ {n} (c : Code n) (ρ : Env n) → StackElement

Stack : Set
Stack = List StackElement

-- States.

data State : Set where
  ⟨_,_,_⟩ : ∀ {n} (c : Code n) (s : Stack) (ρ : Env n) → State

pattern ⟨_∣_,_,_⟩ n c s ρ = ⟨_,_,_⟩ {n} c s ρ

------------------------------------------------------------------------
-- A kind of small-step semantics for the virtual machine

-- The result of running the VM one step.

data Result : Set where
  continue : (s : State) → Result
  done     : (v : Value) → Result
  crash    : Result

-- A single step of the computation.

step : State → Result
step ⟨ var x  ∷ c ,                          s , ρ ⟩ = continue ⟨ c  , val (ρ x)    ∷ s ,      ρ    ⟩
step ⟨ clo c′ ∷ c ,                          s , ρ ⟩ = continue ⟨ c  , val (ƛ c′ ρ) ∷ s ,      ρ    ⟩
step ⟨ app    ∷ c , val v ∷ val (ƛ c′ ρ′) ∷  s , ρ ⟩ = continue ⟨ c′ , ret c ρ      ∷ s , snoc ρ′ v ⟩
step ⟨ ret    ∷ c , val v ∷ ret c′ ρ′     ∷  s , ρ ⟩ = continue ⟨ c′ , val v        ∷ s ,      ρ′   ⟩
step ⟨ zero ∣ []  ,                 val v ∷ [] , ρ ⟩ = done v
step _                                               = crash


==> anc/partiality-monad/src/Lambda/Syntax.agda <==
------------------------------------------------------------------------
-- The syntax of, and a type system for, the untyped λ-calculus with
-- constants
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Syntax where

open import Equality.Propositional
open import Prelude hiding (Vec)

open import Maybe equality-with-J

------------------------------------------------------------------------
-- Terms

-- Variables are represented using de Bruijn indices.

infixl 9 _·_

data Tm (n : ℕ) : Set where
  con : (i : ℕ) → Tm n
  var : (x : Fin n) → Tm n
  ƛ   : Tm (suc n) → Tm n
  _·_ : Tm n → Tm n → Tm n

------------------------------------------------------------------------
-- Vectors

-- Vectors.

Vec : ∀ {a} → Set a → ℕ → Set a
Vec A n = Fin n → A

-- An empty vector.

empty : ∀ {a} {A : Set a} → Vec A 0
empty ()

-- Adds one element to a vector.

snoc : ∀ {a} {A : Set a} {n} → Vec A n → A → Vec A (suc n)
snoc xs x = [ const x , xs ]

------------------------------------------------------------------------
-- Closure-based definition of values

-- Environments and values. Defined in a module parametrised by the
-- type of terms.

module Closure (Tm : ℕ → Set) where

  mutual

    -- Environments.

    Env : ℕ → Set
    Env n = Vec Value n

    -- Values. Lambdas are represented using closures, so values do
    -- not contain any free variables.

    data Value : Set where
      con : (i : ℕ) → Value
      ƛ   : ∀ {n} (t : Tm (suc n)) (ρ : Env n) → Value

------------------------------------------------------------------------
-- Type system

-- Recursive, simple types, defined coinductively.

infixr 8 _⇾_

mutual

  data Ty : Set where
    nat : Ty
    _⇾_ : (σ τ : ∞Ty) → Ty

  record ∞Ty : Set where
    coinductive
    constructor [_]
    field
      force : Ty

open ∞Ty public

-- Contexts.

Ctxt : ℕ → Set
Ctxt n = Vec Ty n

-- Type system.

infix 4 _⊢_∈_

data _⊢_∈_ {n} (Γ : Ctxt n) : Tm n → Ty → Set where
  con : ∀ {i} → Γ ⊢ con i ∈ nat
  var : ∀ {x} → Γ ⊢ var x ∈ Γ x
  ƛ   : ∀ {t σ τ} →
        snoc Γ (force σ) ⊢ t ∈ force τ → Γ ⊢ ƛ t ∈ σ ⇾ τ
  _·_ : ∀ {t₁ t₂ σ τ} →
        Γ ⊢ t₁ ∈ σ ⇾ τ → Γ ⊢ t₂ ∈ force σ →
        Γ ⊢ t₁ · t₂ ∈ force τ

------------------------------------------------------------------------
-- Some definitions used in several type soundness proofs

open Closure Tm

-- WF-Value, WF-Env and WF-MV specify when a
-- value/environment/potential value is well-formed with respect to a
-- given context (and type).

mutual

  data WF-Value : Ty → Value → Set where
    con : ∀ {i} → WF-Value nat (con i)
    ƛ   : ∀ {n Γ σ τ} {t : Tm (1 + n)} {ρ} →
          snoc Γ (force σ) ⊢ t ∈ force τ →
          WF-Env Γ ρ →
          WF-Value (σ ⇾ τ) (ƛ t ρ)

  WF-Env : ∀ {n} → Ctxt n → Env n → Set
  WF-Env Γ ρ = ∀ x → WF-Value (Γ x) (ρ x)

WF-MV : Ty → Maybe Value → Set
WF-MV σ v = maybe (WF-Value σ) Prelude.⊥ v

-- Some "constructors" for WF-Env.

empty-wf : WF-Env empty empty
empty-wf ()

snoc-wf : ∀ {n} {Γ : Ctxt n} {ρ σ v} →
          WF-Env Γ ρ → WF-Value σ v → WF-Env (snoc Γ σ) (snoc ρ v)
snoc-wf ρ-wf v-wf fzero    = v-wf
snoc-wf ρ-wf v-wf (fsuc x) = ρ-wf x

------------------------------------------------------------------------
-- Example

-- A non-terminating term.

ω : Tm 0
ω = ƛ (var fzero · var fzero)

Ω : Tm 0
Ω = ω · ω

-- Ω is well-typed.

Ω-well-typed : (τ : Ty) → empty ⊢ Ω ∈ τ
Ω-well-typed τ =
  _·_ {σ = σ} {τ = [ τ ]} (ƛ (var · var)) (ƛ (var · var))
  where
  σ : ∞Ty
  force σ = σ ⇾ [ τ ]

-- A call-by-value fixpoint combinator.

Z : Tm 0
Z = ƛ (t · t)
  where
  t = ƛ (var (fsuc fzero) ·
         ƛ (var (fsuc fzero) · var (fsuc fzero) · var fzero))

-- This combinator is also well-typed.

Z-well-typed :
  ∀ {σ τ} →
  empty ⊢ Z ∈ [ [ [ σ ] ⇾ [ τ ] ] ⇾ [ [ σ ] ⇾ [ τ ] ] ] ⇾
              [ [ σ ] ⇾ [ τ ] ]
Z-well-typed {σ = σ} {τ = τ} =
  ƛ (_·_ {σ = υ} {τ = [ _ ]}
         (ƛ (var · ƛ (var · var · var)))
         (ƛ (var · ƛ (var · var · var))))
  where
  υ : ∞Ty
  force υ = υ ⇾ [ [ σ ] ⇾ [ τ ] ]


==> anc/partiality-monad/src/Lambda/Virtual-machine.agda <==
------------------------------------------------------------------------
-- Most of a virtual machine
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Lambda.Virtual-machine where

open import Prelude

open import Lambda.Syntax

------------------------------------------------------------------------
-- Instruction set

mutual

  -- Instructions.

  data Instr (n : ℕ) : Set where
    var : (x : Fin n) → Instr n
    con : (i : ℕ) → Instr n
    clo : (c : Code (suc n)) → Instr n
    app : Instr n
    ret : Instr n

  -- Code.

  Code : ℕ → Set
  Code n = List (Instr n)

-- Environments and values.

open Closure Code

------------------------------------------------------------------------
-- Stacks and states

-- Stacks.

data StackElement : Set where
  val : (v : Value) → StackElement
  ret : ∀ {n} (c : Code n) (ρ : Env n) → StackElement

Stack : Set
Stack = List StackElement

-- States.

data State : Set where
  ⟨_,_,_⟩ : ∀ {n} (c : Code n) (s : Stack) (ρ : Env n) → State

pattern ⟨_∣_,_,_⟩ n c s ρ = ⟨_,_,_⟩ {n} c s ρ

------------------------------------------------------------------------
-- A kind of small-step semantics for the virtual machine

-- The result of running the VM one step.

data Result : Set where
  continue : (s : State) → Result
  done     : (v : Value) → Result
  crash    : Result

-- A single step of the computation.

step : State → Result
step ⟨ var x  ∷ c ,                          s , ρ ⟩ = continue ⟨ c  , val (ρ x)    ∷ s ,      ρ    ⟩
step ⟨ con i  ∷ c ,                          s , ρ ⟩ = continue ⟨ c  , val (con i)  ∷ s ,      ρ    ⟩
step ⟨ clo c′ ∷ c ,                          s , ρ ⟩ = continue ⟨ c  , val (ƛ c′ ρ) ∷ s ,      ρ    ⟩
step ⟨ app    ∷ c , val v ∷ val (ƛ c′ ρ′) ∷  s , ρ ⟩ = continue ⟨ c′ , ret c ρ      ∷ s , snoc ρ′ v ⟩
step ⟨ ret    ∷ c , val v ∷ ret c′ ρ′     ∷  s , ρ ⟩ = continue ⟨ c′ , val v        ∷ s ,      ρ′   ⟩
step ⟨ zero ∣ []  ,                 val v ∷ [] , ρ ⟩ = done v
step _                                               = crash


==> anc/partiality-monad/src/Lifting.agda <==
------------------------------------------------------------------------
-- A quotient inductive-inductive definition of the lifting
-- construction on ω-cpos
------------------------------------------------------------------------

-- The code in this module is based on a suggestion from Paolo
-- Capriotti.

-- Note that this module is experimental: it uses postulates to encode
-- a quotient inductive-inductive type.

{-# OPTIONS --without-K #-}

open import Omega-cpo

module Lifting {ℓ} (cpo : ω-cpo ℓ ℓ) where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (⊥)

open import Bijection equality-with-J using (_↔_)
open import Equivalence equality-with-J as Eq using (_≃_)
open import Function-universe equality-with-J hiding (_∘_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J

private
  module CPO = ω-cpo cpo

------------------------------------------------------------------------
-- An ω-cppo

-- The carrier type (Carrier) and the information ordering (_⊑_) are
-- defined simultaneously.

infix 4 _⊑_ _⊒_

postulate
  Carrier : Set ℓ
  _⊑_     : Carrier → Carrier → Set ℓ

_⊒_ : Carrier → Carrier → Set ℓ
x ⊒ y = y ⊑ x

-- Increasing sequences.

Increasing-sequence : Set ℓ
Increasing-sequence = ∃ λ (f : ℕ → Carrier) → ∀ n → f n ⊑ f (suc n)

-- Projection functions for Increasing-sequence.

infix 30 _[_]

_[_] : Increasing-sequence → ℕ → Carrier
_[_] = proj₁

increasing : (s : Increasing-sequence) →
             ∀ n → s [ n ] ⊑ s [ suc n ]
increasing = proj₂

-- Upper bounds.

Is-upper-bound : Increasing-sequence → Carrier → Set ℓ
Is-upper-bound s x = ∀ n → s [ n ] ⊑ x

postulate

  -- _⊥ "constructors".

  never        : Carrier
  now          : CPO.Carrier → Carrier
  ⨆            : Increasing-sequence → Carrier
  antisymmetry : ∀ {x y} → x ⊑ y → x ⊒ y → x ≡ y

private
  postulate

    -- We have chosen to explicitly make the type set-truncated.
    -- However, this "constructor" is private in order to highlight
    -- that it is not used anywhere in the development.
    ≡-proof-irrelevant : {x y : Carrier} → Proof-irrelevant (x ≡ y)

postulate

  -- _⊑_ "constructors".

  ⊑-refl             : ∀ x → x ⊑ x
  ⊑-trans            : ∀ x y z → x ⊑ y → y ⊑ z → x ⊑ z
  never⊑             : ∀ x → never ⊑ x
  upper-bound        : ∀ s → Is-upper-bound s (⨆ s)
  least-upper-bound  : ∀ s ub → Is-upper-bound s ub → ⨆ s ⊑ ub
  now-mono           : ∀ {x y} → x CPO.⊑ y → now x ⊑ now y
  now-⨆′             : ∀ s →
                       now (CPO.⨆ s) ⊑ ⨆ (Σ-map (now ∘_) (now-mono ∘_) s)
  ⊑-proof-irrelevant : ∀ {x y} → Proof-irrelevant (x ⊑ y)

-- The construction above is an ω-cppo.

cppo : ω-cppo ℓ ℓ
cppo = record
  { cpo = record
    { Carrier            = Carrier
    ; _⊑_                = _⊑_
    ; reflexivity        = ⊑-refl _
    ; antisymmetry       = antisymmetry
    ; transitivity       = ⊑-trans _ _ _
    ; ⊑-proof-irrelevant = ⊑-proof-irrelevant
    ; ⨆                  = ⨆
    ; upper-bound        = upper-bound
    ; least-upper-bound  = least-upper-bound _ _
    }
  ; least  = never
  ; least⊑ = never⊑ _
  }

------------------------------------------------------------------------
-- Dependent eliminators

-- Predicate transformer related to increasing sequences.

Inc : ∀ {p q}
      (P : Carrier → Set p)
      (Q : ∀ {x y} → P x → P y → x ⊑ y → Set q) →
      Increasing-sequence → Set (p ⊔ q)
Inc P Q s =
  ∃ λ (p : ∀ n → P (s [ n ])) →
    ∀ n → Q (p n) (p (suc n)) (increasing s n)

-- Record wrapping up the eliminators' arguments.

record Rec-args
         {p q}
         (P : Carrier → Set p)
         (Q : ∀ {x y} → P x → P y → x ⊑ y → Set q) :
         Set (ℓ ⊔ p ⊔ q) where
  field
    pe : P never
    po : ∀ x → P (now x)
    pl : ∀ s (pq : Inc P Q s) → P (⨆ s)
    pa : ∀ {x y} (x⊑y : x ⊑ y) (x⊒y : x ⊒ y)
         (p-x : P x) (p-y : P y)
         (q-x⊑y : Q p-x p-y x⊑y) (q-x⊒y : Q p-y p-x x⊒y) →
         subst P (antisymmetry x⊑y x⊒y) p-x ≡ p-y
    pp : ∀ {x} {p₁ p₂ : P x} → Proof-irrelevant (p₁ ≡ p₂)
    qr : ∀ x (p : P x) → Q p p (⊑-refl x)
    qt : ∀ {x y z}
         (x⊑y : x ⊑ y) (y⊑z : y ⊑ z)
         (p-x : P x) (p-y : P y) (p-z : P z) →
         Q p-x p-y x⊑y → Q p-y p-z y⊑z →
         Q p-x p-z (⊑-trans x y z x⊑y y⊑z)
    qe : ∀ x (p : P x) → Q pe p (never⊑ x)
    qu : ∀ s (pq : Inc P Q s) n →
         Q (proj₁ pq n) (pl s pq) (upper-bound s n)
    ql : ∀ s ub is-ub (pq : Inc P Q s) (pu : P ub)
         (qu : ∀ n → Q (proj₁ pq n) pu (is-ub n)) →
         Q (pl s pq) pu (least-upper-bound s ub is-ub)
    qm : ∀ {x y} (le : x CPO.⊑ y) →
         Q (po x) (po y) (now-mono le)
    q⨆ : ∀ s →
         Q (po (CPO.⨆ s))
           (pl (Σ-map (now ∘_) (now-mono ∘_) s)
               ( (λ n → po (s CPO.[ n ]))
               , (λ n → qm (CPO.increasing s n))
               ))
           (now-⨆′ s)
    qp : ∀ {x y} (p-x : P x) (p-y : P y) (x⊑y : x ⊑ y) →
         Proof-irrelevant (Q p-x p-y x⊑y)

-- The eliminators.

module _ {p q}
         {P : Carrier → Set p}
         {Q : ∀ {x y} → P x → P y → x ⊑ y → Set q}
         (args : Rec-args P Q) where

  open Rec-args args

  postulate
    ⊥-rec : (x : Carrier) → P x
    ⊑-rec : ∀ {x y} (x⊑y : x ⊑ y) → Q (⊥-rec x) (⊥-rec y) x⊑y

  inc-rec : (s : Increasing-sequence) → Inc P Q s
  inc-rec (s , inc) = ( (λ n → ⊥-rec (s   n))
                      , (λ n → ⊑-rec (inc n))
                      )

  -- Some "computation" rules.

  postulate

    ⊥-rec-never : ⊥-rec never ≡ pe
    ⊥-rec-now   : ∀ x → ⊥-rec (now x) ≡ po x
    ⊥-rec-⨆     : ∀ s → ⊥-rec (⨆ s) ≡ pl s (inc-rec s)

------------------------------------------------------------------------
-- Some lemmas

-- The inequality now-⨆′ can be strengthened to an equality.

now-⨆ : (s : CPO.Increasing-sequence) →
        now (CPO.⨆ s) ≡ ⨆ (Σ-map (now ∘_) (now-mono ∘_) s)
now-⨆ s =
  antisymmetry
    (now-⨆′ s)
    (least-upper-bound _ _ λ n → now-mono (CPO.upper-bound s n))

-- The information ordering is propositional.

⊑-propositional : ∀ {x y} → Is-proposition (x ⊑ y)
⊑-propositional = _⇔_.from propositional⇔irrelevant ⊑-proof-irrelevant

private

  -- A lemma.

  Carrier-is-set-and-equality-characterisation : Is-set Carrier × _
  Carrier-is-set-and-equality-characterisation =
    Eq.propositional-identity≃≡
      (λ x y → x ⊑ y × x ⊒ y)
      (λ _ _ → ×-closure 1 ⊑-propositional ⊑-propositional)
      (λ x → ⊑-refl x , ⊑-refl x)
      (λ x y → uncurry {B = λ _ → x ⊒ y} antisymmetry)

-- Carrier is a set. (This lemma is analogous to Theorem 11.3.9 in
-- "Homotopy Type Theory: Univalent Foundations of Mathematics" (first
-- edition).)

Carrier-is-set : Is-set Carrier
Carrier-is-set = proj₁ Carrier-is-set-and-equality-characterisation

-- Equality characterisation lemma for Carrier.

equality-characterisation-Carrier :
  ∀ {x y} → (x ⊑ y × x ⊒ y) ≃ (x ≡ y)
equality-characterisation-Carrier =
  proj₂ Carrier-is-set-and-equality-characterisation ext

-- Equality characterisation lemma for increasing sequences.

equality-characterisation-increasing :
  {s₁ s₂ : Increasing-sequence} →
  (∀ n → s₁ [ n ] ≡ s₂ [ n ]) ↔ s₁ ≡ s₂
equality-characterisation-increasing {s₁} {s₂} =
  (∀ n → s₁ [ n ] ≡ s₂ [ n ])  ↔⟨ Eq.extensionality-isomorphism ext ⟩
  proj₁ s₁ ≡ proj₁ s₂          ↝⟨ ignore-propositional-component
                                    (Π-closure ext 1 λ _ →
                                     ⊑-propositional) ⟩□
  s₁ ≡ s₂                      □


==> anc/partiality-monad/src/Lifting/Partiality-monad.agda <==
------------------------------------------------------------------------
-- An alternative but equivalent definition of the partiality monad
-- (but only for sets), based on the lifting construction in Lifting
------------------------------------------------------------------------

-- The code in this module is based on a suggestion from Paolo
-- Capriotti.

{-# OPTIONS --without-K #-}

open import Prelude hiding (⊥)

module Lifting.Partiality-monad {a : Level} where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)

open import Bijection equality-with-J using (_↔_)
open import Equivalence equality-with-J as Eq using (_≃_)
open import Function-universe equality-with-J hiding (⊥↔⊥)
open import H-level equality-with-J

import Lifting
open import Omega-cpo
import Partiality-monad.Inductive as I
import Partiality-monad.Inductive.Eliminators as IE

private
  module L {A : SET a} = Lifting (Set→ω-cpo A)

-- The partiality monad as an ω-cppo.

partiality-monad : SET a → ω-cppo a a
partiality-monad A = L.cppo {A = A}

-- The partiality monad.

infix 10 _⊥
infix  4 _⊑_

_⊥ : SET a → Set a
A ⊥ = ω-cppo.Carrier (partiality-monad A)

_⊑_ : ∀ {A} → A ⊥ → A ⊥ → Set a
_⊑_ {A = A} = ω-cppo._⊑_ (partiality-monad A)

-- This definition of the partiality monad is isomorphic to the
-- definition in Partiality-monad.Inductive.

private

  argsL : ∀ {A} → L.Rec-args (λ (_ : A ⊥) → Type A I.⊥) (λ x y _ → x I.⊑ y)
  argsL = record
    { pe = I.never
    ; po = I.now
    ; pl = λ _ → I.⨆
    ; pa = λ x⊑y y⊑x p-x p-y p-x⊑p-y p-y⊑p-x →
             subst (const _) (L.antisymmetry x⊑y y⊑x) p-x  ≡⟨ subst-const (L.antisymmetry x⊑y y⊑x) ⟩
             p-x                                           ≡⟨ I.antisymmetry p-x⊑p-y p-y⊑p-x ⟩∎
             p-y                                           ∎
    ; pp = _⇔_.to set⇔UIP I.⊥-is-set
    ; qr = λ _ → I.⊑-refl
    ; qt = λ _ _ _ _ _ → I.⊑-trans
    ; qe = λ _ → I.never⊑
    ; qu = λ _ → I.upper-bound
    ; ql = λ _ _ _ → I.least-upper-bound
    ; qm = λ { refl → I.⊑-refl _ }
    ; q⨆ = λ s →
             I.now (proj₁ s 0)                    I.⊑⟨ I.upper-bound _ 0 ⟩■
             I.⨆ ((λ n → I.now (proj₁ s n)) , _)  ■
    ; qp = λ _ _ _ → I.⊑-proof-irrelevant
    }

  argsI : ∀ {A} → IE.Arguments-nd a a (Type A)
  argsI {A} = record
    { P  = A ⊥
    ; Q  = _⊑_
    ; pe = L.never
    ; po = L.now
    ; pl = λ _ → L.⨆
    ; pa = λ _ _ → L.antisymmetry
    ; ps = L.Carrier-is-set
    ; qr = λ _ → L.⊑-refl
    ; qt = λ _ _ → L.⊑-trans
    ; qe = λ _ → L.never⊑
    ; qu = λ _ → L.upper-bound
    ; ql = λ _ _ _ → L.least-upper-bound
    ; qp = λ _ _ → L.⊑-propositional
    }

⊥↔⊥ : ∀ {A} → A ⊥ ↔ Type A I.⊥
⊥↔⊥ = record
  { surjection = record
    { logical-equivalence = record
      { to   = L.⊥-rec argsL
      ; from = IE.⊥-rec-nd argsI
      }
    ; right-inverse-of = IE.⊥-rec-⊥ (record
        { pe = L.⊥-rec argsL (IE.⊥-rec-nd argsI I.never)  ≡⟨ cong (L.⊥-rec argsL) (IE.⊥-rec-nd-never argsI) ⟩
               L.⊥-rec argsL L.never                      ≡⟨ L.⊥-rec-never _ ⟩∎
               I.never                                    ∎
        ; po = λ x →
                 L.⊥-rec argsL (IE.⊥-rec-nd argsI (I.now x))  ≡⟨ cong (L.⊥-rec argsL) (IE.⊥-rec-nd-now argsI _) ⟩
                 L.⊥-rec argsL (L.now x)                      ≡⟨ L.⊥-rec-now _ _ ⟩∎
                 I.now x ∎
        ; pl = λ s ih →
                 L.⊥-rec argsL (IE.⊥-rec-nd argsI (I.⨆ s))      ≡⟨ cong (L.⊥-rec argsL) (IE.⊥-rec-nd-⨆ argsI _) ⟩
                 L.⊥-rec argsL (L.⨆ (IE.inc-rec-nd argsI s))    ≡⟨ L.⊥-rec-⨆ _ _ ⟩
                 I.⨆ (L.inc-rec argsL (IE.inc-rec-nd argsI s))  ≡⟨ cong I.⨆ $ _↔_.to I.equality-characterisation-increasing ih ⟩∎
                 I.⨆ s                                          ∎
        ; pp = λ _ → I.⊥-is-set _ _
        })
    }
  ; left-inverse-of = L.⊥-rec {Q = λ _ _ _ → ⊤} (record
      { pe = IE.⊥-rec-nd argsI (L.⊥-rec argsL L.never)  ≡⟨ cong (IE.⊥-rec-nd argsI) (L.⊥-rec-never _) ⟩
             IE.⊥-rec-nd argsI I.never                  ≡⟨ IE.⊥-rec-nd-never argsI ⟩∎
             L.never                                    ∎
      ; po = λ x →
               IE.⊥-rec-nd argsI (L.⊥-rec argsL (L.now x))  ≡⟨ cong (IE.⊥-rec-nd argsI) (L.⊥-rec-now _ _) ⟩
               IE.⊥-rec-nd argsI (I.now x)                  ≡⟨ IE.⊥-rec-nd-now argsI _ ⟩∎
               L.now x                                      ∎
      ; pl = λ s ih →
                 IE.⊥-rec-nd argsI (L.⊥-rec argsL (L.⨆ s))      ≡⟨ cong (IE.⊥-rec-nd argsI) (L.⊥-rec-⨆ _ _) ⟩
                 IE.⊥-rec-nd argsI (I.⨆ (L.inc-rec argsL s))    ≡⟨ IE.⊥-rec-nd-⨆ argsI _ ⟩
                 L.⨆ (IE.inc-rec-nd argsI (L.inc-rec argsL s))  ≡⟨ cong L.⨆ $ _↔_.to L.equality-characterisation-increasing (proj₁ ih) ⟩∎
                 L.⨆ s                                          ∎
      ; pa = λ _ _ _ _ _ _ →
               _⇔_.to set⇔UIP L.Carrier-is-set _ _
      ; pp = _⇔_.to set⇔UIP (mono₁ 1 (L.Carrier-is-set _ _))
      ; qp = λ _ _ _ _ _ → refl
      })
  }

⊑≃⊑ : ∀ {A} {x y : A ⊥} →
      (x ⊑ y) ≃ (_↔_.to ⊥↔⊥ x I.⊑ _↔_.to ⊥↔⊥ y)
⊑≃⊑ {x = x} {y} =
  _↔_.to (Eq.⇔↔≃ ext L.⊑-propositional I.⊑-propositional)
    (record
       { to   = L.⊑-rec argsL
       ; from =
                _↔_.to ⊥↔⊥ x I.⊑ _↔_.to ⊥↔⊥ y  ↝⟨ IE.⊑-rec-nd argsI ⟩

                _↔_.from ⊥↔⊥ (_↔_.to ⊥↔⊥ x) ⊑
                _↔_.from ⊥↔⊥ (_↔_.to ⊥↔⊥ y)    ↝⟨ ≡⇒↝ _ (cong₂ _⊑_ (_↔_.left-inverse-of ⊥↔⊥ _)
                                                                   (_↔_.left-inverse-of ⊥↔⊥ _)) ⟩□
                x ⊑ y                          □
       })


==> anc/partiality-monad/src/Lifting/Preliminary-sketch.agda <==
------------------------------------------------------------------------
-- A partial inductive-recursive definition of the lifting
-- construction on ω-cpos, without path or truncation constructors, in
-- order to get the basics right
------------------------------------------------------------------------

-- The code in this module is based on a suggestion from Paolo
-- Capriotti.

{-# OPTIONS --without-K #-}

open import Omega-cpo

module Lifting.Preliminary-sketch {ℓ} (cpo : ω-cpo ℓ ℓ) where

open import Prelude hiding (⊥)

private
  module CPO = ω-cpo cpo

-- The carrier type (Carrier) and the information ordering (_⊑_) are
-- defined as a single inductive family D. A boolean index is used to
-- separate the two types. I (NAD) think that Conor McBride once
-- pointed out that inductive-inductive types can be encoded as
-- inductive-recursive types in (roughly) the following way.

I : Bool → Set ℓ

data D : (b : Bool) → I b → Set ℓ

infix 4 _⊑_

Carrier : Set ℓ
_⊑_     : Carrier → Carrier → Set ℓ

-- Carrier is not indexed, but _⊑_ is indexed by two values of type
-- Carrier.

I true  = ↑ _ ⊤
I false = Carrier × Carrier

Carrier = D true _

x ⊑ y = D false (x , y)

-- Increasing sequences.

Increasing-sequence : Set ℓ
Increasing-sequence = ∃ λ (f : ℕ → Carrier) → ∀ n → f n ⊑ f (suc n)

-- Projection functions for Increasing-sequence.

infix 30 _[_]

_[_] : Increasing-sequence → ℕ → Carrier
_[_] = proj₁

increasing : (s : Increasing-sequence) → ∀ n → s [ n ] ⊑ s [ suc n ]
increasing = proj₂

-- Upper bounds.

Is-upper-bound : Increasing-sequence → Carrier → Set ℓ
Is-upper-bound s x = ∀ n → s [ n ] ⊑ x

-- _⊥ and _⊑_.

data D where
  never : Carrier
  now   : CPO.Carrier → Carrier
  ⨆     : Increasing-sequence → Carrier

  ⊑-refl            : ∀ x → x ⊑ x
  ⊑-trans           : ∀ x y z → x ⊑ y → y ⊑ z → x ⊑ z
  never⊑            : ∀ x → never ⊑ x
  upper-bound       : ∀ s → Is-upper-bound s (⨆ s)
  least-upper-bound : ∀ s ub → (is-ub : Is-upper-bound s ub) → ⨆ s ⊑ ub
  now-mono          : ∀ {x y} → x CPO.⊑ y → now x ⊑ now y
  now-⨆′            : ∀ s →
                      now (CPO.⨆ s) ⊑ ⨆ (Σ-map (now ∘_) (now-mono ∘_) s)

-- Predicate transformer related to increasing sequences.

Inc : ∀ {p q}
      (P : Carrier → Set p) →
      (∀ {x y} → P x → P y → x ⊑ y → Set q) →
      Increasing-sequence → Set (p ⊔ q)
Inc P Q s =
  ∃ λ (p : ∀ n → P (s [ n ])) →
    ∀ n → Q (p n) (p (suc n)) (increasing s n)

-- Record wrapping up the eliminators' arguments.

record Rec-args
         {p q}
         (P : Carrier → Set p)
         (Q : ∀ {x y} → P x → P y → x ⊑ y → Set q) :
         Set (ℓ ⊔ p ⊔ q) where
  field
    pe : P never
    po : ∀ x → P (now x)
    pl : ∀ s (pq : Inc P Q s) → P (⨆ s)
    qr : ∀ x (p : P x) → Q p p (⊑-refl x)
    qt : ∀ {x y z}
         (x⊑y : x ⊑ y) (y⊑z : y ⊑ z)
         (p-x : P x) (p-y : P y) (p-z : P z) →
         Q p-x p-y x⊑y → Q p-y p-z y⊑z →
         Q p-x p-z (⊑-trans x y z x⊑y y⊑z)
    qe : ∀ x (p : P x) → Q pe p (never⊑ x)
    qu : ∀ s (pq : Inc P Q s) n →
         Q (proj₁ pq n) (pl s pq) (upper-bound s n)
    ql : ∀ s ub is-ub (pq : Inc P Q s) (pu : P ub)
         (qu : ∀ n → Q (proj₁ pq n) pu (is-ub n)) →
         Q (pl s pq) pu (least-upper-bound s ub is-ub)
    qm : ∀ {x y} (le : x CPO.⊑ y) →
         Q (po x) (po y) (now-mono le)
    q⨆ : ∀ s →
         Q (po (CPO.⨆ s))
           (pl (Σ-map (now ∘_) (now-mono ∘_) s)
               ( (λ n → po (s CPO.[ n ]))
               , (λ n → qm (CPO.increasing s n))
               ))
           (now-⨆′ s)

-- Mutually defined dependent eliminators.

module _
  {p q}
  {P : Carrier → Set p}
  {Q : ∀ {x y} → P x → P y → x ⊑ y → Set q}
  (args : Rec-args P Q)
  where

  open Rec-args args

  ⊥-rec   : (x : Carrier) → P x
  inc-rec : (s : Increasing-sequence) → Inc P Q s
  ⊑-rec   : ∀ {x y} (x⊑y : x ⊑ y) → Q (⊥-rec x) (⊥-rec y) x⊑y

  ⊥-rec never   = pe
  ⊥-rec (now x) = po x
  ⊥-rec (⨆ s)   = pl s (inc-rec s)

  inc-rec (s , inc) = ( (λ n → ⊥-rec (s   n))
                      , (λ n → ⊑-rec (inc n))
                      )

  ⊑-rec (⊑-refl x)                     = qr x (⊥-rec x)
  ⊑-rec (⊑-trans x y z x⊑y y⊑z)        = qt x⊑y y⊑z
                                            (⊥-rec x) (⊥-rec y) (⊥-rec z)
                                            (⊑-rec x⊑y) (⊑-rec y⊑z)
  ⊑-rec (never⊑ x)                     = qe x (⊥-rec x)
  ⊑-rec (upper-bound s n)              = qu s (inc-rec s) n
  ⊑-rec (least-upper-bound s ub is-ub) = ql s ub is-ub
                                            (inc-rec s) (⊥-rec ub)
                                            (λ n → ⊑-rec (is-ub n))
  ⊑-rec (now-mono le)                  = qm le
  ⊑-rec (now-⨆′ s)                     = q⨆ s


==> anc/partiality-monad/src/Omega-cpo.agda <==
------------------------------------------------------------------------
-- Pointed and non-pointed ω-cpos
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Omega-cpo where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude

open import Equivalence equality-with-J as Eq using (_≃_)
open import H-level equality-with-J hiding (Type)
open import H-level.Closure equality-with-J

open import Partiality-algebra as PA hiding (_∘_)
import Partiality-monad.Inductive.Monad.Adjunction as PA

-- Possibly non-pointed ω-cpos (with propositional ordering
-- relations).

record ω-cpo p q : Set (lsuc (p ⊔ q)) where

  infix 4 _⊑_

  -- Partial order axioms.

  field
    Carrier            : Set p
    _⊑_                : Carrier → Carrier → Set q
    reflexivity        : ∀ {x} → x ⊑ x
    antisymmetry       : ∀ {x y} → x ⊑ y → y ⊑ x → x ≡ y
    transitivity       : ∀ {x y z} → x ⊑ y → y ⊑ z → x ⊑ z
    ⊑-proof-irrelevant : ∀ {x y} → Proof-irrelevant (x ⊑ y)

  -- Increasing sequences.

  Increasing-sequence : Set (p ⊔ q)
  Increasing-sequence = ∃ λ (f : ℕ → Carrier) → ∀ n → f n ⊑ f (suc n)

  -- Projection functions for Increasing-sequence.

  infix 30 _[_]

  _[_] : Increasing-sequence → ℕ → Carrier
  _[_] = proj₁

  increasing : (s : Increasing-sequence) →
               ∀ n → (s [ n ]) ⊑ (s [ suc n ])
  increasing = proj₂

  -- Upper bounds.

  Is-upper-bound : Increasing-sequence → Carrier → Set q
  Is-upper-bound s x = ∀ n → (s [ n ]) ⊑ x

  -- Upper bound axioms.

  field
    ⨆                 : Increasing-sequence → Carrier
    upper-bound       : ∀ s → Is-upper-bound s (⨆ s)
    least-upper-bound : ∀ {s ub} → Is-upper-bound s ub → ⨆ s ⊑ ub

  -- _⊑_ is propositional.

  ⊑-propositional : ∀ {x y} → Is-proposition (x ⊑ y)
  ⊑-propositional =
    _⇔_.from propositional⇔irrelevant ⊑-proof-irrelevant

  -- The carrier type is a set. (This lemma is analogous to
  -- Theorem 11.3.9 in "Homotopy Type Theory: Univalent Foundations of
  -- Mathematics" (first edition).)

  Carrier-is-set : Is-set Carrier
  Carrier-is-set = proj₁ $ Eq.propositional-identity≃≡
    (λ x y → x ⊑ y × y ⊑ x)
    (λ _ _ → ×-closure 1 ⊑-propositional ⊑-propositional)
    (λ _ → reflexivity , reflexivity)
    (λ x y → uncurry {B = λ _ → y ⊑ x} antisymmetry)

-- Every set can be turned into an ω-cpo.

Set→ω-cpo : ∀ {ℓ} → SET ℓ → ω-cpo ℓ ℓ
Set→ω-cpo (A , A-set) = record
  { Carrier            = A
  ; _⊑_                = _≡_
  ; reflexivity        = refl
  ; antisymmetry       = const
  ; transitivity       = trans
  ; ⊑-proof-irrelevant = _⇔_.to set⇔UIP A-set
  ; ⨆                  = (_$ 0) ∘ proj₁
  ; upper-bound        = uncurry upper-bound
  ; least-upper-bound  = _$ 0
  }
  where
  upper-bound : (f : ℕ → A) → (∀ n → f n ≡ f (suc n)) →
                ∀ n → f n ≡ f 0
  upper-bound f inc zero    = refl
  upper-bound f inc (suc n) =
    f (suc n)  ≡⟨ sym (inc n) ⟩
    f n        ≡⟨ upper-bound f inc n ⟩∎
    f 0        ∎

-- Pointed ω-cpos.

record ω-cppo p q : Set (lsuc (p ⊔ q)) where
  field
    cpo : ω-cpo p q

  open ω-cpo cpo public

  field
    least  : Carrier
    least⊑ : ∀ {x} → least ⊑ x

-- A pointed ω-CPO is equivalent to a partiality algebra over the
-- empty type.

ω-cppo≃ω-cppo : ∀ {p q} → ω-cppo p q ≃ PA.ω-cppo p q
ω-cppo≃ω-cppo = Eq.↔⇒≃ record
  { surjection = record
    { logical-equivalence = record
      { to   = λ X → let open ω-cppo X in record
                 { Type                    = Carrier
                 ; partiality-algebra-with = record
                   { _⊑_                = _⊑_
                   ; never              = least
                   ; now                = λ ()
                   ; ⨆                  = ⨆
                   ; antisymmetry       = antisymmetry
                   ; Type-UIP-unused    = _⇔_.to set⇔UIP Carrier-is-set
                   ; ⊑-refl             = λ _ → reflexivity
                   ; ⊑-trans            = transitivity
                   ; never⊑             = λ _ → least⊑
                   ; upper-bound        = upper-bound
                   ; least-upper-bound  = λ _ _ → least-upper-bound
                   ; ⊑-proof-irrelevant = ⊑-proof-irrelevant
                   }
                 }
      ; from = λ P → let open Partiality-algebra P in record
                 { cpo = record
                   { Carrier            = Type
                   ; _⊑_                = _⊑_
                   ; reflexivity        = ⊑-refl _
                   ; antisymmetry       = antisymmetry
                   ; transitivity       = ⊑-trans
                   ; ⊑-proof-irrelevant = ⊑-proof-irrelevant
                   ; ⨆                  = ⨆
                   ; upper-bound        = upper-bound
                   ; least-upper-bound  = least-upper-bound _ _
                   }
                 ; least  = never
                 ; least⊑ = never⊑ _
                 }
      }
    ; right-inverse-of = λ P →
        let open Partiality-algebra P in
        cong₂ (λ now (uip : Uniqueness-of-identity-proofs Type) → record
                 { Type                    = Type
                 ; partiality-algebra-with = record
                   { _⊑_                = _⊑_
                   ; never              = never
                   ; now                = now
                   ; ⨆                  = ⨆
                   ; antisymmetry       = antisymmetry
                   ; Type-UIP-unused    = uip
                   ; ⊑-refl             = ⊑-refl
                   ; ⊑-trans            = ⊑-trans
                   ; never⊑             = never⊑
                   ; upper-bound        = upper-bound
                   ; least-upper-bound  = least-upper-bound
                   ; ⊑-proof-irrelevant = ⊑-proof-irrelevant
                   }
                 })
              (ext λ ())
              (_⇔_.to propositional⇔irrelevant
                 (UIP-propositional ext)
                 _ _)
    }
  ; left-inverse-of = λ _ → refl
  }


==> anc/partiality-monad/src/Partiality-algebra.agda <==
------------------------------------------------------------------------
-- Partiality algebras
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-algebra where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (id) renaming (_∘_ to _⊚_)

open import Bijection equality-with-J as Bijection using (_↔_)
open import Equivalence equality-with-J as Eq using (_≃_)
open import Function-universe equality-with-J as F hiding (id; _∘_)
open import H-level equality-with-J as H-level hiding (Type)
open import H-level.Closure equality-with-J
open import Univalence-axiom equality-with-J

------------------------------------------------------------------------
-- Partiality algebras

-- Partiality algebras for certain universe levels and types, with a
-- certain underlying type.

record Partiality-algebra-with
  {a p} (Type : Set p) q (A : Set a) : Set (a ⊔ p ⊔ lsuc q) where

  -- A binary relation on the type.

  infix 4 _⊑_ _⊒_

  field
    _⊑_ : Type → Type → Set q

  _⊒_ : Type → Type → Set q
  _⊒_ x y = y ⊑ x

  -- Increasing sequences.

  Increasing-sequence : Set (p ⊔ q)
  Increasing-sequence = ∃ λ (f : ℕ → Type) → ∀ n → f n ⊑ f (suc n)

  -- Projection functions for Increasing-sequence.

  infix 30 _[_]

  _[_] : Increasing-sequence → ℕ → Type
  _[_] s n = proj₁ s n

  increasing : (s : Increasing-sequence) →
               ∀ n → (s [ n ]) ⊑ (s [ suc n ])
  increasing = proj₂

  -- Upper bounds.

  Is-upper-bound : Increasing-sequence → Type → Set q
  Is-upper-bound s x = ∀ n → (s [ n ]) ⊑ x

  field
    -- Type "constructors".

    never        : Type
    now          : A → Type
    ⨆            : Increasing-sequence → Type
    antisymmetry : ∀ {x y} → x ⊑ y → y ⊑ x → x ≡ y

    -- We have chosen to explicitly make the type set-truncated.
    -- However, this "constructor" is not used anywhere in the
    -- development (except when partiality algebras are modified, see
    -- for instance equality-characterisation-Partiality-algebra-with₁
    -- or Partiality-algebra.Pi.Π-with).
    Type-UIP-unused : Uniqueness-of-identity-proofs Type

    -- _⊑_ "constructors".

    ⊑-refl             : ∀ x → x ⊑ x
    ⊑-trans            : ∀ {x y z} → x ⊑ y → y ⊑ z → x ⊑ z
    never⊑             : ∀ x → never ⊑ x
    upper-bound        : ∀ s → Is-upper-bound s (⨆ s)
    least-upper-bound  : ∀ s ub → Is-upper-bound s ub → ⨆ s ⊑ ub
    ⊑-proof-irrelevant : ∀ {x y} → Proof-irrelevant (x ⊑ y)

  ----------------------------------------------------------------------
  -- Some simple consequences

  -- _⊑_ is propositional.

  ⊑-propositional : ∀ {x y} → Is-proposition (x ⊑ y)
  ⊑-propositional =
    _⇔_.from propositional⇔irrelevant ⊑-proof-irrelevant

  private

    -- A lemma.

    Type-is-set-and-equality-characterisation : Is-set Type × _
    Type-is-set-and-equality-characterisation =
      Eq.propositional-identity≃≡
        (λ x y → x ⊑ y × y ⊑ x)
        (λ _ _ → ×-closure 1 ⊑-propositional ⊑-propositional)
        (λ x → ⊑-refl x , ⊑-refl x)
        (λ x y → uncurry {B = λ _ → y ⊑ x} antisymmetry)

  -- Type is a set. (This lemma is analogous to Theorem 11.3.9 in
  -- "Homotopy Type Theory: Univalent Foundations of Mathematics"
  -- (first edition).)

  Type-is-set : Is-set Type
  Type-is-set = proj₁ Type-is-set-and-equality-characterisation

  -- Equality characterisation lemma for Type.

  equality-characterisation-Type :
    ∀ {x y} → (x ⊑ y × y ⊑ x) ≃ (x ≡ y)
  equality-characterisation-Type =
    proj₂ Type-is-set-and-equality-characterisation ext

  -- Equality characterisation lemma for increasing sequences.

  equality-characterisation-increasing :
    ∀ {s₁ s₂} → (∀ n → s₁ [ n ] ≡ s₂ [ n ]) ↔ s₁ ≡ s₂
  equality-characterisation-increasing {s₁} {s₂} =
    (∀ n → s₁ [ n ] ≡ s₂ [ n ])  ↔⟨ Eq.extensionality-isomorphism ext ⟩
    proj₁ s₁ ≡ proj₁ s₂          ↝⟨ ignore-propositional-component
                                      (Π-closure ext 1 λ _ →
                                       ⊑-propositional) ⟩□
    s₁ ≡ s₂                      □

-- Partiality algebras for certain universe levels and types.

record Partiality-algebra {a} p q (A : Set a) :
                          Set (a ⊔ lsuc (p ⊔ q)) where
  constructor ⟨_⟩
  field
    -- A type.

    {Type} : Set p

    -- A partiality-algebra with that type as the underlying type.

    partiality-algebra-with : Partiality-algebra-with Type q A

  open Partiality-algebra-with partiality-algebra-with public

------------------------------------------------------------------------
-- Partiality algebra morphisms

-- Morphisms from one partiality algebra to another.

record Morphism {a p₁ p₂ q₁ q₂} {A : Set a}
                (P₁ : Partiality-algebra p₁ q₁ A)
                (P₂ : Partiality-algebra p₂ q₂ A) :
                Set (a ⊔ p₁ ⊔ p₂ ⊔ q₁ ⊔ q₂) where

  private
    module P₁ = Partiality-algebra P₁
    module P₂ = Partiality-algebra P₂

  field
    function : P₁.Type → P₂.Type
    monotone : ∀ {x y} → x P₁.⊑ y → function x P₂.⊑ function y

  sequence-function : P₁.Increasing-sequence → P₂.Increasing-sequence
  sequence-function = Σ-map (function ⊚_) (monotone ⊚_)

  field
    strict       : function P₁.never ≡ P₂.never
    now-to-now   : ∀ x → function (P₁.now x) ≡ P₂.now x
    ω-continuous : ∀ s → function (P₁.⨆ s) ≡ P₂.⨆ (sequence-function s)

-- An identity morphism.

id : ∀ {a p q} {A : Set a} {P : Partiality-algebra p q A} → Morphism P P
id = record
  { function     = Prelude.id
  ; monotone     = Prelude.id
  ; strict       = refl
  ; now-to-now   = λ _ → refl
  ; ω-continuous = λ _ → refl
  }

-- Composition of morphisms.

_∘_ : ∀ {a p₁ p₂ p₃ q₁ q₂ q₃} {A : Set a}
        {P₁ : Partiality-algebra p₁ q₁ A}
        {P₂ : Partiality-algebra p₂ q₂ A}
        {P₃ : Partiality-algebra p₃ q₃ A} →
      Morphism P₂ P₃ → Morphism P₁ P₂ → Morphism P₁ P₃
_∘_ {P₁ = P₁} {P₂} {P₃} m₁ m₂ = record
  { function     = function m₁ ⊚ function m₂
  ; monotone     = monotone m₁ ⊚ monotone m₂
  ; strict       = function m₁ (function m₂ (never P₁))  ≡⟨ cong (function m₁) (strict m₂) ⟩
                   function m₁ (never P₂)                ≡⟨ strict m₁ ⟩∎
                   never P₃                              ∎
  ; now-to-now   = λ x →
                     function m₁ (function m₂ (now P₁ x))  ≡⟨ cong (function m₁) (now-to-now m₂ x) ⟩
                     function m₁ (now P₂ x)                ≡⟨ now-to-now m₁ x ⟩∎
                     now P₃ x                              ∎
  ; ω-continuous = λ s →
      function m₁ (function m₂ (⨆ P₁ s))                    ≡⟨ cong (function m₁) (ω-continuous m₂ s) ⟩
      function m₁ (⨆ P₂ (sequence-function m₂ s))           ≡⟨ ω-continuous m₁ (sequence-function m₂ s) ⟩∎
      ⨆ P₃ (sequence-function m₁ (sequence-function m₂ s))  ∎
  }
  where
  open Morphism
  open Partiality-algebra

-- Is-morphism-with P Q f holds if f is a morphism from P to Q.

Is-morphism-with :
  ∀ {a p₁ p₂ q₁ q₂} {Type₁ : Set p₁} {Type₂ : Set p₂} {A : Set a}
  (P₁ : Partiality-algebra-with Type₁ q₁ A)
  (P₂ : Partiality-algebra-with Type₂ q₂ A) →
  (Type₁ → Type₂) → Set _
Is-morphism-with P₁ P₂ f =
  ∃ λ (m : ∀ {x y} → x P₁.⊑ y → f x P₂.⊑ f y) →
  f P₁.never ≡ P₂.never
    ×
  (∀ x → f (P₁.now x) ≡ P₂.now x)
    ×
  (∀ s → f (P₁.⨆ s) ≡ P₂.⨆ (Σ-map (f ⊚_) (m ⊚_) s))
  where
  module P₁ = Partiality-algebra-with P₁
  module P₂ = Partiality-algebra-with P₂

-- Is-morphism P Q f holds if f is a morphism from P to Q.

Is-morphism :
  let open Partiality-algebra in
  ∀ {a p₁ p₂ q₁ q₂} {A : Set a}
  (P₁ : Partiality-algebra p₁ q₁ A) (P₂ : Partiality-algebra p₂ q₂ A) →
  (Type P₁ → Type P₂) → Set _
Is-morphism P₁ P₂ =
  Is-morphism-with P₁.partiality-algebra-with
                   P₂.partiality-algebra-with
  where
  module P₁ = Partiality-algebra P₁
  module P₂ = Partiality-algebra P₂

-- An alternative definition of morphisms.

Morphism-as-Σ :
  ∀ {a p₁ p₂ q₁ q₂} {A : Set a} →
  Partiality-algebra p₁ q₁ A → Partiality-algebra p₂ q₂ A → Set _
Morphism-as-Σ P₁ P₂ =
  ∃ λ (f : P₁.Type → P₂.Type) → Is-morphism P₁ P₂ f
  where
  module P₁ = Partiality-algebra P₁
  module P₂ = Partiality-algebra P₂

-- The two definitions are isomorphic.

Morphism↔Morphism-as-Σ :
  ∀ {a p₁ p₂ q₁ q₂} {A : Set a}
    {P₁ : Partiality-algebra p₁ q₁ A}
    {P₂ : Partiality-algebra p₂ q₂ A} →
  Morphism P₁ P₂ ↔ Morphism-as-Σ P₁ P₂
Morphism↔Morphism-as-Σ = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ m → function m
                   , monotone m
                   , strict m
                   , now-to-now m
                   , ω-continuous m
      ; from = λ { (f , m , s , n , ω) → record
                   { function     = f
                   ; monotone     = m
                   ; strict       = s
                   ; now-to-now   = n
                   ; ω-continuous = ω
                   }
                 }
      }
    ; right-inverse-of = λ _ → refl
    }
  ; left-inverse-of = λ _ → refl
  }
  where
  open Morphism

abstract

  -- Is-morphism-with is pointwise propositional.

  Is-morphism-with-propositional :
    let open Partiality-algebra in
    ∀ {a p₁ p₂ q₁ q₂} {Type₁ : Set p₁} {Type₂ : Set p₂} {A : Set a}
      (P₁ : Partiality-algebra-with Type₁ q₁ A)
      (P₂ : Partiality-algebra-with Type₂ q₂ A)
      {f : Type₁ → Type₂} →
    Is-proposition (Is-morphism-with P₁ P₂ f)
  Is-morphism-with-propositional _ P₂ =
    Σ-closure 1 (implicit-Π-closure ext 1 λ _ →
                 implicit-Π-closure ext 1 λ _ →
                 Π-closure ext 1 λ _ →
                 P₂.⊑-propositional) λ _ →
    ×-closure 1 (P₂.Type-is-set _ _) $
    ×-closure 1 (Π-closure ext 1 λ _ →
                 P₂.Type-is-set _ _) $
    Π-closure ext 1 λ _ →
    P₂.Type-is-set _ _
    where
    module P₂ = Partiality-algebra-with P₂

  -- Is-morphism is pointwise propositional.

  Is-morphism-propositional :
    let open Partiality-algebra in
    ∀ {a p₁ p₂ q₁ q₂} {A : Set a}
      (P₁ : Partiality-algebra p₁ q₁ A)
      (P₂ : Partiality-algebra p₂ q₂ A)
      {f : Type P₁ → Type P₂} →
    Is-proposition (Is-morphism P₁ P₂ f)
  Is-morphism-propositional P₁ P₂ =
    Is-morphism-with-propositional
      P₁.partiality-algebra-with
      P₂.partiality-algebra-with
    where
    module P₁ = Partiality-algebra P₁
    module P₂ = Partiality-algebra P₂

  -- An equality characterisation lemma for morphisms.

  equality-characterisation-Morphism :
    ∀ {a p₁ p₂ q₁ q₂} {A : Set a}
      {P₁ : Partiality-algebra p₁ q₁ A}
      {P₂ : Partiality-algebra p₂ q₂ A} →
      {m₁ m₂ : Morphism P₁ P₂} →

    Morphism.function m₁ ≡ Morphism.function m₂
      ↔
    m₁ ≡ m₂
  equality-characterisation-Morphism {P₁ = P₁} {P₂} {m₁} {m₂} =
    function m₁ ≡ function m₂                                            ↝⟨ ignore-propositional-component (Is-morphism-propositional P₁ P₂) ⟩
    _↔_.to Morphism↔Morphism-as-Σ m₁ ≡ _↔_.to Morphism↔Morphism-as-Σ m₂  ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ Morphism↔Morphism-as-Σ) ⟩□
    m₁ ≡ m₂                                                              □
    where
    open Morphism

  -- The type of morphisms is a set.

  Morphism-set :
    ∀  {a p₁ p₂ q₁ q₂} {A : Set a}
       {P₁ : Partiality-algebra p₁ q₁ A}
       {P₂ : Partiality-algebra p₂ q₂ A} →
    Is-set (Morphism P₁ P₂)
  Morphism-set {P₂ = P₂} _ _ =
    H-level.respects-surjection
      (_↔_.surjection equality-characterisation-Morphism)
      1
      ((Π-closure ext 2 λ _ → Type-is-set P₂) _ _)
    where
    open Partiality-algebra


==> anc/partiality-monad/src/Partiality-algebra/Category.agda <==
------------------------------------------------------------------------
-- Partiality algebra categories
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-algebra.Category where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude

open import Bijection equality-with-J as Bijection using (_↔_)
open import Category equality-with-J as Category
open import Equivalence equality-with-J as Eq using (_≃_)
open import Function-universe equality-with-J as F hiding (id; _∘_)
open import H-level equality-with-J hiding (Type)
open import H-level.Closure equality-with-J
open import Structure-identity-principle equality-with-J
open import Univalence-axiom equality-with-J

open import Partiality-algebra as PA hiding (id; _∘_)

------------------------------------------------------------------------
-- Equality characterisation lemmas for Partiality-algebra-with

abstract

  -- An equality characterisation lemma for Partiality-algebra-with.

  equality-characterisation-Partiality-algebra-with₁ :
    ∀ {a p q} {A : Set a} {Type : Set p}
      {P₁ P₂ : Partiality-algebra-with Type q A} →
    let module P₁ = Partiality-algebra-with P₁
        module P₂ = Partiality-algebra-with P₂
    in
    (∃ λ (⊑≡⊑ : ∀ x y → (x P₁.⊑ y) ≡ (x P₂.⊑ y)) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡ P₂.⨆ (Σ-map id (≡⇒→ (⊑≡⊑ _ _) ∘_) s))
      ↔
    P₁ ≡ P₂
  equality-characterisation-Partiality-algebra-with₁
    {q = q} {A} {Type} {P₁} {P₂} =

    (∃ λ (⊑≡⊑ : ∀ x y → (x P₁.⊑ y) ≡ (x P₂.⊑ y)) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡ P₂.⨆ (Σ-map id (≡⇒→ (⊑≡⊑ _ _) ∘_) s))              ↔⟨ ∃-cong (λ ⊑≡⊑ → ∃-cong λ _ → ∃-cong λ _ → Eq.∀-preserves ext λ s →
                                                                              ≡⇒↝ _ $ cong (λ (p : {f : ℕ → Type} → _) →
                                                                                              P₁.⨆ s ≡ P₂.⨆ (Σ-map id p s)) $
                                                                                _⇔_.to propositional⇔irrelevant
                                                                                  (implicit-Π-closure ext 1 λ _ →
                                                                                   Π-closure          ext 1 λ _ →
                                                                                   Π-closure          ext 1 λ _ →
                                                                                   P₂.⊑-propositional)
                                                                                  (≡⇒→ (⊑≡⊑ _ _) ∘_)
                                                                                  (λ {f} → ≡⇒→ (cong (λ _⊑_ → ∀ n → f n ⊑ f (suc n))
                                                                                                     (Eq.good-ext ext (Eq.good-ext ext ∘ ⊑≡⊑))))) ⟩
    (∃ λ (⊑≡⊑ : ∀ x y → (x P₁.⊑ y) ≡ (x P₂.⊑ y)) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡
             P₂.⨆ (Σ-map id
                         (λ {f} →
                            ≡⇒→ (cong (λ _⊑_ → ∀ n → f n ⊑ f (suc n))
                                      (Eq.good-ext ext
                                         (Eq.good-ext ext ∘ ⊑≡⊑))))
                         s))                                             ↝⟨ Σ-cong (Eq.∀-preserves ext λ _ →
                                                                                    Eq.extensionality-isomorphism ext) (λ _ → F.id) ⟩
    (∃ λ (⊑≡⊑ : ∀ x → P₁._⊑_ x ≡ P₂._⊑_ x) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡
             P₂.⨆ (Σ-map id
                         (λ {f} →
                            ≡⇒→ (cong (λ _⊑_ → ∀ n → f n ⊑ f (suc n))
                                      (Eq.good-ext ext ⊑≡⊑)))
                         s))                                             ↝⟨ Σ-cong (Eq.extensionality-isomorphism ext) (λ _ → F.id) ⟩

    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡
             P₂.⨆ (Σ-map id
                         (λ {f} →
                            ≡⇒→ (cong (λ _⊑_ → ∀ n → f n ⊑ f (suc n))
                                      ⊑≡⊑))
                         s))                                             ↔⟨⟩

    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡
             P₂.⨆ ( proj₁ s
                  , ≡⇒→ (cong (λ _⊑_ →
                                 ∀ n → proj₁ s n ⊑ proj₁ s (suc n))
                              ⊑≡⊑)
                        (proj₂ s)
                  ))                                                     ↔⟨ ∃-cong (λ ⊑≡⊑ → ∃-cong λ _ → ∃-cong λ _ → Eq.∀-preserves ext λ _ →
                                                                              ≡⇒↝ _ $ cong (λ eq → _ ≡ P₂.⨆ (_ , ≡⇒→ eq _)) $ sym $
                                                                                cong-∘ _ _ ⊑≡⊑) ⟩
    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡
             P₂.⨆ ( proj₁ s
                  , ≡⇒→ (cong (uncurry λ _⊑_ (f : ℕ → Type) →
                                         ∀ n → f n ⊑ f (suc n))
                              (cong (_, _) ⊑≡⊑))
                        (proj₂ s)
                  ))                                                     ↔⟨ ∃-cong (λ ⊑≡⊑ → ∃-cong λ _ → ∃-cong λ _ → Eq.∀-preserves ext λ _ →
                                                                              ≡⇒↝ _ $ cong (λ inc → _ ≡ P₂.⨆ (_ , inc)) $ sym $
                                                                                subst-in-terms-of-≡⇒↝ equivalence (cong (_, _) ⊑≡⊑) _ _) ⟩
    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡
             P₂.⨆ ( proj₁ s
                  , subst (uncurry λ _⊑_ (f : ℕ → Type) →
                                     ∀ n → f n ⊑ f (suc n))
                          (cong (_, _) ⊑≡⊑)
                          (proj₂ s)
                  ))                                                     ↔⟨ ∃-cong (λ ⊑≡⊑ → ∃-cong λ _ → ∃-cong λ _ → Eq.∀-preserves ext λ _ →
                                                                              ≡⇒↝ _ $ cong (λ eq → _ ≡
                                                                                                   P₂.⨆ (_ , subst (uncurry λ _⊑_ (f : ℕ → Type) →
                                                                                                                              ∀ n → f n ⊑ f (suc n))
                                                                                                                   eq _)) $ sym $
                                                                                Σ-≡,≡→≡-subst-const ⊑≡⊑ refl) ⟩
    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡
             P₂.⨆ ( proj₁ s
                  , subst (uncurry λ _⊑_ (f : ℕ → Type) →
                                     ∀ n → f n ⊑ f (suc n))
                          (Σ-≡,≡→≡ ⊑≡⊑ (subst-const ⊑≡⊑))
                          (proj₂ s)
                  ))                                                     ↔⟨ ∃-cong (λ ⊑≡⊑ → ∃-cong λ _ → ∃-cong λ _ → Eq.∀-preserves ext λ _ →
                                                                              ≡⇒↝ _ $ cong (λ s → _ ≡ P₂.⨆ s) $ sym $
                                                                                push-subst-pair′ {y≡z = ⊑≡⊑} _ _ (subst-const ⊑≡⊑)) ⟩
    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡
             P₂.⨆ (subst (λ _⊑_ → ∃ λ f → ∀ n → f n ⊑ f (suc n))
                         ⊑≡⊑ s))                                         ↔⟨ ∃-cong (λ ⊑≡⊑ → ∃-cong λ _ → ∃-cong λ _ → Eq.∀-preserves ext λ _ →
                                                                              ≡⇒↝ _ $ cong (λ eq → _ ≡
                                                                                                   P₂.⨆ (subst (λ _⊑_ → ∃ λ f → ∀ n →
                                                                                                                          f n ⊑ f (suc n)) eq _)) $
                                                                                sym $ sym-sym ⊑≡⊑) ⟩
    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡
             P₂.⨆ (subst (λ _⊑_ → ∃ λ f → ∀ n → f n ⊑ f (suc n))
                         (sym (sym ⊑≡⊑)) s))                             ↔⟨ ∃-cong (λ ⊑≡⊑ → ∃-cong λ _ → ∃-cong λ _ → Eq.∀-preserves ext λ _ →
                                                                              ≡⇒↝ _ $ cong (λ f → _ ≡ f _) $ sym $
                                                                                subst-→-domain _ (sym ⊑≡⊑)) ⟩
    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡
             subst (λ _⊑_ → ∃ (λ f → ∀ n → f n ⊑ f (suc n)) → Type)
                   (sym ⊑≡⊑) P₂.⨆ s)                                     ↔⟨ ∃-cong (λ _ → ∃-cong λ _ →
                                                                              Eq.extensionality-isomorphism ext
                                                                                ×-cong
                                                                              Eq.extensionality-isomorphism ext) ⟩
    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       P₁.never ≡ P₂.never
         ×
       P₁.now ≡ P₂.now
         ×
       P₁.⨆ ≡ subst _ (sym ⊑≡⊑) P₂.⨆)                                    ↝⟨ ∃-cong (λ ⊑≡⊑ → ∃-cong λ _ → ∃-cong λ _ →
                                                                              ≡⇒↝ _ $ elim (λ ⊑≡⊑ → ∀ {⨆₁ ⨆₂} →
                                                                                              (⨆₁ ≡ subst _ (sym ⊑≡⊑) ⨆₂) ≡
                                                                                              (subst _ ⊑≡⊑ ⨆₁ ≡ ⨆₂))
                                                                                           (λ _ → refl) ⊑≡⊑) ⟩
    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       P₁.never ≡ P₂.never
         ×
       P₁.now ≡ P₂.now
         ×
       subst _ ⊑≡⊑ P₁.⨆ ≡ P₂.⨆)                                          ↝⟨ ∃-cong (λ ⊑≡⊑ →
                                                                              ≡⇒↝ _ (cong (_≡ _) $ sym $ subst-const ⊑≡⊑)
                                                                                ×-cong
                                                                              ≡⇒↝ _ (cong (_≡ _) $ sym $ subst-const ⊑≡⊑)
                                                                                ×-cong
                                                                              F.id) ⟩
    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       subst _ ⊑≡⊑ P₁.never ≡ P₂.never
         ×
       subst _ ⊑≡⊑ P₁.now ≡ P₂.now
         ×
       subst _ ⊑≡⊑ P₁.⨆ ≡ P₂.⨆)                                          ↝⟨ ∃-cong (λ _ → ∃-cong λ _ → ≡×≡↔≡) ⟩

    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       subst _ ⊑≡⊑ P₁.never ≡ P₂.never
         ×
       (subst _ ⊑≡⊑ P₁.now , subst _ ⊑≡⊑ P₁.⨆) ≡
       (P₂.now , P₂.⨆))                                                  ↝⟨ ∃-cong (λ _ → ≡×≡↔≡) ⟩

    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       (subst _ ⊑≡⊑ P₁.never , subst _ ⊑≡⊑ P₁.now , subst _ ⊑≡⊑ P₁.⨆) ≡
       (P₂.never , P₂.now , P₂.⨆))                                       ↝⟨ ∃-cong (λ ⊑≡⊑ → ≡⇒↝ _ $ cong (λ x → (subst _ ⊑≡⊑ P₁.never , x) ≡ _) $
                                                                              sym $ push-subst-, {y≡z = ⊑≡⊑} _
                                                                                                 (λ _⊑_ → (∃ λ f → ∀ n → f n ⊑ f (suc n)) → _)) ⟩
    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       (subst _ ⊑≡⊑ P₁.never , subst _ ⊑≡⊑ (P₁.now , P₁.⨆)) ≡
       (P₂.never , P₂.now , P₂.⨆))                                       ↝⟨ ∃-cong (λ ⊑≡⊑ → ≡⇒↝ _ $ cong (_≡ _) $ sym $
                                                                              push-subst-, {y≡z = ⊑≡⊑} _ _) ⟩
    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       subst _ ⊑≡⊑ (P₁.never , P₁.now , P₁.⨆) ≡
       (P₂.never , P₂.now , P₂.⨆))                                       ↔⟨⟩

    (∃ λ (⊑≡⊑ : P₁._⊑_ ≡ P₂._⊑_) →
       subst _ ⊑≡⊑ (proj₂ (proj₁ (_↔_.to rearrange P₁))) ≡
       proj₂ (proj₁ (_↔_.to rearrange P₂)))                              ↝⟨ Bijection.Σ-≡,≡↔≡ ⟩

    proj₁ (_↔_.to rearrange P₁) ≡ proj₁ (_↔_.to rearrange P₂)            ↝⟨ ignore-propositional-component
                                                                              (×-closure 1 (implicit-Π-closure ext 1 λ _ →
                                                                                            implicit-Π-closure ext 1 λ _ →
                                                                                            Π-closure ext 1 λ _ →
                                                                                            Π-closure ext 1 λ _ →
                                                                                            P₂.Type-is-set _ _) $
                                                                               ×-closure 1 (UIP-propositional ext) $
                                                                               ×-closure 1 (Π-closure ext 1 λ _ →
                                                                                            P₂.⊑-propositional) $
                                                                               ×-closure 1 (implicit-Π-closure ext 1 λ _ →
                                                                                            implicit-Π-closure ext 1 λ _ →
                                                                                            implicit-Π-closure ext 1 λ _ →
                                                                                            Π-closure ext 1 λ _ →
                                                                                            Π-closure ext 1 λ _ →
                                                                                            P₂.⊑-propositional) $
                                                                               ×-closure 1 (Π-closure ext 1 λ _ →
                                                                                            P₂.⊑-propositional) $
                                                                               ×-closure 1 (Π-closure ext 1 λ _ →
                                                                                            Π-closure ext 1 λ _ →
                                                                                            P₂.⊑-propositional) $
                                                                               ×-closure 1 (Π-closure ext 1 λ _ →
                                                                                            Π-closure ext 1 λ _ →
                                                                                            Π-closure ext 1 λ _ →
                                                                                            P₂.⊑-propositional)
                                                                                           (implicit-Π-closure ext 1 λ _ →
                                                                                            implicit-Π-closure ext 1 λ _ →
                                                                                            Proof-irrelevant-propositional ext)) ⟩
    _↔_.to rearrange P₁ ≡ _↔_.to rearrange P₂                            ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ rearrange) ⟩□

    P₁ ≡ P₂                                                              □
    where
    module P₁ = Partiality-algebra-with P₁
    module P₂ = Partiality-algebra-with P₂

    rearrange :
      Partiality-algebra-with Type q A
        ↔
      ∃ λ R →
        let _⊑_ : Type → Type → Set q
            _⊑_ = proj₁ R

            never : Type
            never = proj₁ (proj₂ R)

            now : A → Type
            now = proj₁ (proj₂ (proj₂ R))

            ⨆ : (∃ λ (f : ℕ → Type) → ∀ n → f n ⊑ f (suc n)) → Type
            ⨆ = proj₂ (proj₂ (proj₂ R))
        in
        (∀ {x y} → x ⊑ y → y ⊑ x → x ≡ y)
          ×
        Uniqueness-of-identity-proofs Type
          ×
        (∀ x → x ⊑ x)
          ×
        (∀ {x y z} → x ⊑ y → y ⊑ z → x ⊑ z)
          ×
        (∀ x → never ⊑ x)
          ×
        (∀ s → ∀ n → proj₁ s n ⊑ ⨆ s)
          ×
        (∀ s ub → (∀ n → proj₁ s n ⊑ ub) → ⨆ s ⊑ ub)
          ×
        (∀ {x y} → Proof-irrelevant (x ⊑ y))
    rearrange = record
      { surjection = record
        { logical-equivalence = record
          { to   = λ P → let open Partiality-algebra-with P in
                    ( _⊑_
                    , never
                    , now
                    , ⨆
                    )
                  , antisymmetry
                  , Type-UIP-unused
                  , ⊑-refl
                  , ⊑-trans
                  , never⊑
                  , upper-bound
                  , least-upper-bound
                  , ⊑-proof-irrelevant
          ; from = λ where
              ((LE , ne , n , l) , a , u , r , t , le , ub , lub , p) →
                record
                  { _⊑_                = LE
                  ; never              = ne
                  ; now                = n
                  ; ⨆                  = l
                  ; antisymmetry       = a
                  ; Type-UIP-unused    = u
                  ; ⊑-refl             = r
                  ; ⊑-trans            = t
                  ; never⊑             = le
                  ; upper-bound        = ub
                  ; least-upper-bound  = lub
                  ; ⊑-proof-irrelevant = p
                  }
          }
        ; right-inverse-of = λ _ → refl
        }
      ; left-inverse-of = λ _ → refl
      }

  -- Another equality characterisation lemma for
  -- Partiality-algebra-with.

  equality-characterisation-Partiality-algebra-with₂ :
    ∀ {a p q} {A : Set a} {Type : Set p}
      {P₁ P₂ : Partiality-algebra-with Type q A} →

    Propositional-extensionality q →

    let module P₁ = Partiality-algebra-with P₁
        module P₂ = Partiality-algebra-with P₂
    in
    (∃ λ (⊑⇔⊑ : ∀ x y → x P₁.⊑ y ⇔ x P₂.⊑ y) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡ P₂.⨆ (Σ-map id (_⇔_.to (⊑⇔⊑ _ _) ∘_) s))
      ↔
    P₁ ≡ P₂
  equality-characterisation-Partiality-algebra-with₂
    {q = q} {A} {Type} {P₁} {P₂} prop-ext =

    (∃ λ (⊑⇔⊑ : ∀ x y → x P₁.⊑ y ⇔ x P₂.⊑ y) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡ P₂.⨆ (Σ-map id (_⇔_.to (⊑⇔⊑ _ _) ∘_) s))  ↝⟨ Σ-cong (Eq.∀-preserves ext λ _ → Eq.∀-preserves ext λ _ →
                                                                             Eq.↔⇒≃ $ Eq.⇔↔≃ ext P₁.⊑-propositional P₂.⊑-propositional)
                                                                          (λ _ → F.id) ⟩
    (∃ λ (⊑≃⊑ : ∀ x y → (x P₁.⊑ y) ≃ (x P₂.⊑ y)) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡ P₂.⨆ (Σ-map id (_≃_.to (⊑≃⊑ _ _) ∘_) s))  ↝⟨ inverse $ Σ-cong
                                                                     (Eq.∀-preserves ext λ _ → Eq.∀-preserves ext λ _ →
                                                                        ≡≃≃ (_≃_.to
                                                                               (Propositional-extensionality-is-univalence-for-propositions
                                                                                  ext)
                                                                               prop-ext
                                                                               P₁.⊑-propositional
                                                                               P₂.⊑-propositional))
                                                                     (λ _ → F.id) ⟩
    (∃ λ (⊑≡⊑ : ∀ x y → (x P₁.⊑ y) ≡ (x P₂.⊑ y)) →
       P₁.never ≡ P₂.never
         ×
       (∀ x → P₁.now x ≡ P₂.now x)
         ×
       ∀ s → P₁.⨆ s ≡ P₂.⨆ (Σ-map id (≡⇒→ (⊑≡⊑ _ _) ∘_) s))     ↝⟨ equality-characterisation-Partiality-algebra-with₁ ⟩□

    P₁ ≡ P₂                                                     □
    where
    module P₁ = Partiality-algebra-with P₁
    module P₂ = Partiality-algebra-with P₂

------------------------------------------------------------------------
-- Partiality algebra categories

-- Partiality algebras (with fixed levels and types) form
-- precategories.

precategory :
  ∀ {a} p q (A : Set a) → Precategory (a ⊔ lsuc (p ⊔ q)) (a ⊔ p ⊔ q)
Precategory.precategory (precategory p q A) =
    Partiality-algebra p q A
  , (λ P Q → Morphism P Q , Morphism-set)
  , PA.id
  , PA._∘_
  , _↔_.to equality-characterisation-Morphism refl
  , _↔_.to equality-characterisation-Morphism refl
  , _↔_.to equality-characterisation-Morphism refl

-- A "standard notion of structure" built using
-- Partiality-algebra-with (and propositional extensionality).

standard-notion-of-structure :
  ∀ {a} p {q} (A : Set a) →
  Propositional-extensionality q →
  Standard-notion-of-structure _ _ (precategory-Set p ext)
standard-notion-of-structure p {q} A prop-ext = record
  { P               = λ B → Partiality-algebra-with (proj₁ B) q A
  ; H               = Is-morphism-with
  ; H-prop          = λ { {p = P} {q = Q} _ →
                          Is-morphism-with-propositional P Q
                        }
  ; H-id            = λ { {p = P} →
                          proj₂ $
                            _↔_.to Morphism↔Morphism-as-Σ
                              (PA.id {P = ⟨ P ⟩})
                        }
  ; H-∘             = λ { {p = P} {q = Q} {r = R}
                          f-morphism g-morphism →
                          proj₂ $
                            _↔_.to Morphism↔Morphism-as-Σ
                              (_↔_.from
                                 (Morphism↔Morphism-as-Σ
                                    {P₁ = ⟨ Q ⟩} {P₂ = ⟨ R ⟩})
                                 (_ , g-morphism)
                                 PA.∘
                               _↔_.from
                                 (Morphism↔Morphism-as-Σ {P₁ = ⟨ P ⟩})
                                 (_ , f-morphism))
                        }
  ; H-antisymmetric = λ P Q id-morphism-P→Q id-morphism-Q→P →
      _↔_.to
        (equality-characterisation-Partiality-algebra-with₂ prop-ext)
        ( (λ x y → record { to   = proj₁ id-morphism-P→Q
                          ; from = proj₁ id-morphism-Q→P
                          })
        , proj₁ (proj₂ id-morphism-P→Q)
        , proj₁ (proj₂ (proj₂ id-morphism-P→Q))
        , proj₂ (proj₂ (proj₂ id-morphism-P→Q))
        )
  }

abstract

  -- The precategory obtained from the standard notion of structure is
  -- equal to the direct definition above (assuming univalence).

  precategories-equal :
    ∀ {a p q} {A : Set a} →
    Univalence (a ⊔ lsuc (p ⊔ q)) →
    Univalence (a ⊔ p ⊔ q) →
    (prop-ext : Propositional-extensionality q) →
    Standard-notion-of-structure.Str
      (standard-notion-of-structure p A prop-ext)
      ≡
    precategory p q A
  precategories-equal {p = p} {q} {A} univ₁ univ₂ prop-ext =
    _↔_.to (equality-characterisation-Precategory ext univ₁ univ₂)
      ( ≃Partiality-algebra
      , (λ _ _ → Eq.↔⇒≃ $ inverse $ Morphism↔Morphism-as-Σ)
      , (λ _ → refl)
      , (λ _ _ _ _ _ → refl)
      )
    where
    ≃Partiality-algebra :
      (∃ λ (Type : SET p) → Partiality-algebra-with (proj₁ Type) q A)
        ≃
      Partiality-algebra p q A
    ≃Partiality-algebra =
      (∃ λ (Type : SET p) → Partiality-algebra-with (proj₁ Type) q A)  ↔⟨ inverse Σ-assoc ⟩

      (∃ λ (Type : Set p) →
         Is-set Type × Partiality-algebra-with Type q A)               ↔⟨ ∃-cong (λ _ → drop-⊤-left-× λ P → inverse $ _⇔_.to contractible⇔⊤↔ $
                                                                            propositional⇒inhabited⇒contractible
                                                                              (H-level-propositional ext 2)
                                                                              (Partiality-algebra-with.Type-is-set P)) ⟩
      (∃ λ (Type : Set p) → Partiality-algebra-with Type q A)          ↝⟨ Eq.↔⇒≃ record
                                                                            { surjection = record
                                                                              { logical-equivalence = record
                                                                                { to   = uncurry λ _ P → ⟨ P ⟩
                                                                                ; from = λ P → Type P , partiality-algebra-with P
                                                                                }
                                                                              ; right-inverse-of = λ _ → refl
                                                                              }
                                                                            ; left-inverse-of = λ _ → refl
                                                                            } ⟩□
      Partiality-algebra p q A                                         □
      where
      open Partiality-algebra

-- Thus the precategory is a category (assuming univalence and
-- propositional extensionality).

category :
  ∀ {a p q} (A : Set a) →
  Univalence (a ⊔ lsuc (p ⊔ q)) →
  Univalence (a ⊔ p ⊔ q) →
  Univalence p →
  Propositional-extensionality q →
  Category (a ⊔ lsuc (p ⊔ q)) (a ⊔ p ⊔ q)
Category.category (category A univ₁ univ₂ univ₃ prop-ext) =
    precategory _ _ A
  , subst (λ C → ∀ {P Q} → Eq.Is-equivalence
                             (Precategory.≡→≅ C {P} {Q}))
          (precategories-equal univ₁ univ₂ prop-ext)
          (structure-identity-principle
             ext
             (category-Set _ ext (λ _ _ → univ₃))
             (standard-notion-of-structure _ A prop-ext))

private

  precategory-category :
    ∀ {a p} {q} {A : Set a}
      {univ₁ : Univalence (a ⊔ lsuc (p ⊔ q))}
      {univ₂ : Univalence (a ⊔ p ⊔ q)}
      {univ₃ : Univalence p}
      {prop-ext : Propositional-extensionality q} →
    Category.precategory (category A univ₁ univ₂ univ₃ prop-ext) ≡
    precategory p q A
  precategory-category = refl


==> anc/partiality-monad/src/Partiality-algebra/Eliminators.agda <==
------------------------------------------------------------------------
-- Eliminators and initiality
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-algebra.Eliminators where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude

open import Bijection equality-with-J using (_↔_)
import Equivalence equality-with-J as Eq
open import Function-universe equality-with-J hiding (id; _∘_)
open import H-level equality-with-J hiding (Type)
open import H-level.Closure equality-with-J
open import Surjection equality-with-J using (_↠_)

open import Partiality-algebra as PA hiding (id; _∘_)
open import Partiality-algebra.Category

------------------------------------------------------------------------
-- Eliminators

-- I (NAD) have tried to follow the spirit of the rules for HITs
-- specified in the HoTT-Agda library
-- (https://github.com/HoTT/HoTT-Agda/blob/master/core/lib/types/HIT_README.txt).
-- However, at the time of writing those rules don't apply to indexed
-- types.

-- A specification of a given partiality algebra's eliminator
-- arguments (for given motive sizes).

record Arguments {a p′ q′} {A : Set a} p q
                 (PA : Partiality-algebra p′ q′ A) :
                 Set (a ⊔ lsuc (p ⊔ q) ⊔ p′ ⊔ q′) where

  open Partiality-algebra PA

  -- Predicate transformer related to increasing sequences.

  Inc : (P : Type → Set p)
        (Q : ∀ {x y} → P x → P y → x ⊑ y → Set q) →
        Increasing-sequence → Set (p ⊔ q)
  Inc P Q s =
    ∃ λ (p : ∀ n → P (s [ n ])) →
      ∀ n → Q (p n) (p (suc n)) (increasing s n)

  field
    P  : Type → Set p
    Q  : ∀ {x y} → P x → P y → x ⊑ y → Set q
    pe : P never
    po : ∀ x → P (now x)
    pl : ∀ s (pq : Inc P Q s) → P (⨆ s)
    pa : ∀ {x y} (x⊑y : x ⊑ y) (x⊒y : x ⊒ y)
         (p-x : P x) (p-y : P y)
         (q-x⊑y : Q p-x p-y x⊑y) (q-x⊒y : Q p-y p-x x⊒y) →
         subst P (antisymmetry x⊑y x⊒y) p-x ≡ p-y
    pp : ∀ {x} → Uniqueness-of-identity-proofs (P x)
    qr : ∀ x (p : P x) → Q p p (⊑-refl x)
    qt : ∀ {x y z} (x⊑y : x ⊑ y) (y⊑z : y ⊑ z) →
         (px : P x) (py : P y) (pz : P z) →
         Q px py x⊑y → Q py pz y⊑z → Q px pz (⊑-trans x⊑y y⊑z)
    qe : ∀ x (p : P x) → Q pe p (never⊑ x)
    qu : ∀ s (pq : Inc P Q s) n →
         Q (proj₁ pq n) (pl s pq) (upper-bound s n)
    ql : ∀ s ub is-ub (pq : Inc P Q s) (pu : P ub)
         (qu : ∀ n → Q (proj₁ pq n) pu (is-ub n)) →
         Q (pl s pq) pu (least-upper-bound s ub is-ub)
    qp : ∀ {x y} (p-x : P x) (p-y : P y) (x⊑y : x ⊑ y) →
         Proof-irrelevant (Q p-x p-y x⊑y)

-- A specification of a given partiality algebra's eliminators.

record Eliminators {a p q p′ q′} {A : Set a}
                   {PA : Partiality-algebra p′ q′ A}
                   (args : Arguments p q PA) :
                   Set (a ⊔ p ⊔ q ⊔ p′ ⊔ q′) where
  open Partiality-algebra PA
  open Arguments args

  field
    ⊥-rec : (x : Type) → P x
    ⊑-rec : ∀ {x y} (x⊑y : x ⊑ y) → Q (⊥-rec x) (⊥-rec y) x⊑y

  inc-rec : (s : Increasing-sequence) → Inc P Q s
  inc-rec = λ { (s , inc) → ( (λ n → ⊥-rec (s   n))
                            , (λ n → ⊑-rec (inc n))
                            ) }

  field

    -- Some "computation" rules.

    ⊥-rec-never : ⊥-rec never ≡ pe
    ⊥-rec-now   : ∀ x → ⊥-rec (now x) ≡ po x
    ⊥-rec-⨆     : ∀ s → ⊥-rec (⨆ s) ≡ pl s (inc-rec s)

-- A specification of the elimination principle for a given partiality
-- algebra (for motives of certain sizes).

Elimination-principle :
  ∀ {a p′ q′} {A : Set a} →
  ∀ p q → Partiality-algebra p′ q′ A → Set (a ⊔ lsuc (p ⊔ q) ⊔ p′ ⊔ q′)
Elimination-principle p q P =
  (args : Arguments p q P) → Eliminators args

------------------------------------------------------------------------
-- Initiality

-- The statement that a given partiality algebra is homotopy-initial.

Initial : ∀ {a p q} p′ q′ {A : Set a} → Partiality-algebra p q A →
          Set (a ⊔ p ⊔ q ⊔ lsuc (p′ ⊔ q′))
Initial p′ q′ {A} P =
  (P′ : Partiality-algebra p′ q′ A) → Contractible (Morphism P P′)

-- If a partiality algebra is initial at certain sizes, then it is
-- also initial at smaller sizes.

lower-initiality :
  ∀ {a p q p₁ q₁} p₂ q₂ {A : Set a}
  (P : Partiality-algebra p q A)
  (initial : Initial (p₁ ⊔ p₂) (q₁ ⊔ q₂) P) →
  Initial p₁ q₁ P
lower-initiality {p₁ = p₁} {q₁} p₂ q₂ {A} P initial P′ =
  Σ-map lower-morphism lemma (initial P″)
  where
  open Partiality-algebra P′

  P″ : Partiality-algebra (p₁ ⊔ p₂) (q₁ ⊔ q₂) A
  P″ = record
    { Type                    = ↑ p₂ Type
    ; partiality-algebra-with = record
      { _⊑_                = λ x y → ↑ q₂ (lower x ⊑ lower y)
      ; never              = lift never
      ; now                = lift ∘ now
      ; ⨆                  = lift ∘ ⨆ ∘ Σ-map (lower ∘_) (lower ∘_)
      ; antisymmetry       = λ x⊑y y⊑x →
                               cong lift (antisymmetry (lower x⊑y)
                                                       (lower y⊑x))
      ; Type-UIP-unused    = λ _ _ →
                               _⇔_.to set⇔UIP
                                 (↑-closure 2 Type-is-set) _ _
      ; ⊑-refl             = lift ∘ ⊑-refl ∘ lower
      ; ⊑-trans            = λ x⊑y y⊑z →
                               lift (⊑-trans (lower x⊑y)
                                             (lower y⊑z))
      ; never⊑             = lift ∘ never⊑ ∘ lower
      ; upper-bound        = λ _ → lift ∘ upper-bound _
      ; least-upper-bound  = λ _ _ →
                               lift ∘
                               least-upper-bound _ _ ∘
                               (lower ∘_)
      ; ⊑-proof-irrelevant = _⇔_.to propositional⇔irrelevant
                               (↑-closure 1 ⊑-propositional)
      }
    }

  lower-morphism : Morphism P P″ → Morphism P P′
  lower-morphism m = record
    { function     = lower ∘ function
    ; monotone     = lower ∘ monotone
    ; strict       = cong lower strict
    ; now-to-now   = cong lower ∘ now-to-now
    ; ω-continuous = cong lower ∘ ω-continuous
    }
    where
    open Morphism m

  lift-morphism : Morphism P P′ → Morphism P P″
  lift-morphism m = record
    { function     = lift ∘ function
    ; monotone     = lift ∘ monotone
    ; strict       = cong lift strict
    ; now-to-now   = cong lift ∘ now-to-now
    ; ω-continuous = cong lift ∘ ω-continuous
    }
    where
    open Morphism m

  lemma : {m : Morphism P P″} →
          (∀ m′ → m ≡ m′) →
          (∀ m′ → lower-morphism m ≡ m′)
  lemma {m} hyp m′ = _↔_.to equality-characterisation-Morphism
    (lower ∘ Morphism.function m  ≡⟨ cong ((lower ∘_) ∘ Morphism.function) (hyp (lift-morphism m′)) ⟩∎
     Morphism.function m′         ∎)

------------------------------------------------------------------------
-- Specifying the partiality monad using eliminators is logically
-- equivalent (at the meta-level) to specifying it using initiality

-- Any partiality algebra with eliminators (at certain sizes) is
-- initial (at the same sizes).

eliminators→initiality :
  ∀ {a p q p′ q′} {A : Set a} →
  (P : Partiality-algebra p′ q′ A) →
  Elimination-principle p q P →
  Initial p q P
eliminators→initiality {p = p} {q} P elims P′ = morphism , unique
  where
  module P  = Partiality-algebra P
  module P′ = Partiality-algebra P′

  args : Arguments p q P
  args = record
    { P  = λ _ → P′.Type
    ; Q  = λ x y _ → x P′.⊑ y
    ; pe = P′.never
    ; po = P′.now
    ; pl = λ _ → P′.⨆
    ; pa = λ x⊑y y⊑x u v u⊑v v⊑u →
             let eq = Partiality-algebra.antisymmetry P x⊑y y⊑x in

             subst (const P′.Type) eq u  ≡⟨ subst-const eq ⟩
             u                           ≡⟨ P′.antisymmetry u⊑v v⊑u ⟩∎
             v                           ∎
    ; pp = _⇔_.to set⇔UIP P′.Type-is-set
    ; qr = λ _ → P′.⊑-refl
    ; qt = λ _ _ _ _ _ → P′.⊑-trans
    ; qe = λ _ → P′.never⊑
    ; qu = λ _ → P′.upper-bound
    ; ql = λ _ _ _ → P′.least-upper-bound
    ; qp = λ _ _ _ → _⇔_.to propositional⇔irrelevant P′.⊑-propositional
           -- If the expression above is replaced by
           -- P′.⊑-proof-irrelevant, then
           -- Partiality-monad.Inductive.Monad.Adjunction.join-correct
           -- no longer type-checks.
    }

  module E = Eliminators (elims args)

  morphism : Morphism P P′
  morphism = record
    { function     = E.⊥-rec
    ; monotone     = E.⊑-rec
    ; strict       = E.⊥-rec-never
    ; now-to-now   = E.⊥-rec-now
    ; ω-continuous = E.⊥-rec-⨆
    }

  open Morphism

  function-unique : (f : Morphism P P′) →
                    E.⊥-rec ≡ function f
  function-unique f = sym $ ext $ Eliminators.⊥-rec (elims (record
    { Q  = λ _ _ _ → ↑ _ ⊤
    ; pe = function f P.never  ≡⟨ strict f ⟩
           P′.never            ≡⟨ sym $ E.⊥-rec-never ⟩∎
           E.⊥-rec P.never     ∎
    ; po = λ x →
             function f (P.now x)  ≡⟨ now-to-now f x ⟩
             P′.now x              ≡⟨ sym $ E.⊥-rec-now x ⟩∎
             E.⊥-rec (P.now x)     ∎
    ; pl = λ s hyp →
             function f (P.⨆ s)            ≡⟨ ω-continuous f s ⟩
             P′.⨆ (sequence-function f s)  ≡⟨ cong P′.⨆ $ _↔_.to P′.equality-characterisation-increasing (proj₁ hyp) ⟩
             P′.⨆ (E.inc-rec s)            ≡⟨ sym $ E.⊥-rec-⨆ s ⟩
             E.⊥-rec (P.⨆ s)               ∎
    ; pa = λ _ _ _ _ _ _ → _⇔_.to set⇔UIP P′.Type-is-set _ _
    ; pp = λ _ _ → _⇔_.to set⇔UIP (mono₁ 1 (P′.Type-is-set _ _)) _ _
    ; qp = λ _ _ _ _ _ → refl
    }))

  unique : ∀ f → morphism ≡ f
  unique f =
    _↔_.to equality-characterisation-Morphism (function-unique f)

-- Any partiality algebra with initiality (at certain sufficiently
-- large sizes) has eliminators (at certain sizes).

initiality→eliminators :
  ∀ {a p q p′ q′} {A : Set a} {P : Partiality-algebra p′ q′ A}
  (initial : Initial (p ⊔ p′) (q ⊔ q′) P) →
  Elimination-principle p q P
initiality→eliminators {p = p} {q} {p′} {q′} {A} {PA} initial args =
  record
    { ⊥-rec       = ⊥-rec
    ; ⊑-rec       = ⊑-rec
    ; ⊥-rec-never = ⊥-rec-never
    ; ⊥-rec-now   = ⊥-rec-now
    ; ⊥-rec-⨆     = ⊥-rec-⨆
    }
  where
  open Partiality-algebra PA

  open Arguments args

  private

    -- A partiality algebra with ∃ P as the carrier type.

    ∃PA : Partiality-algebra (p ⊔ p′) (q ⊔ q′) A
    ∃PA = record
      { Type                    = ∃ P
      ; partiality-algebra-with = record
        { _⊑_                = λ { (_ , p) (_ , q) → ∃ (Q p q) }
        ; never              = never , pe
        ; now                = λ x → now x , po x
        ; ⨆                  = λ s → ⨆ (Σ-map (proj₁ ∘_) (proj₁ ∘_) s)
                                   , pl _ ( proj₂ ∘ proj₁ s
                                          , proj₂ ∘ proj₂ s
                                          )
        ; antisymmetry       = λ { {x = (x , p)} {y = (y , q)}
                                   (x⊑y , Qx⊑y) (y⊑x , Qy⊑x) →
                                   Σ-≡,≡→≡
                                     (antisymmetry x⊑y y⊑x)
                                     (pa x⊑y y⊑x p q Qx⊑y Qy⊑x)
                                 }
        ; Type-UIP-unused    = _⇔_.to propositional⇔irrelevant
                                 (Σ-closure 2
                                    Type-is-set
                                    (λ _ → _⇔_.from set⇔UIP pp)
                                    _ _)
        ; ⊑-refl             = λ _ → _ , qr _ _
        ; ⊑-trans            = Σ-zip ⊑-trans (qt _ _ _ _ _)
        ; never⊑             = λ _ → _ , qe _ _
        ; upper-bound        = λ _ _ → upper-bound _ _ , qu _ _ _
        ; least-upper-bound  = λ _ _ ⊑qs →
                                   least-upper-bound _ _ (proj₁ ∘ ⊑qs)
                                 , ql _ _ _ _ _ (proj₂ ∘ ⊑qs)
        ; ⊑-proof-irrelevant = _⇔_.to propositional⇔irrelevant
                                 (Σ-closure 1 ⊑-propositional λ _ →
                                    _⇔_.from propositional⇔irrelevant
                                      (qp _ _ _))
        }
      }

    -- Initiality gives us a morphism from PA to ∃PA.

    eliminator-morphism : Morphism PA ∃PA
    eliminator-morphism = proj₁ (initial ∃PA)

    open Morphism eliminator-morphism

    -- We can construct a morphism from ∃PA to PA directly.

    proj₁-morphism : Morphism ∃PA PA
    proj₁-morphism = record
      { function     = proj₁
      ; monotone     = proj₁
      ; strict       = refl
      ; now-to-now   = λ _ → refl
      ; ω-continuous = λ _ → refl
      }

    -- By composing the two morphisms we get an endomorphism on PA.

    id′ : Morphism PA PA
    id′ = proj₁-morphism PA.∘ eliminator-morphism

    -- Due to initiality this morphism must be equal to id.

    id′≡id : id′ ≡ PA.id
    id′≡id =
      let m , unique = lower-initiality p q PA initial PA in

      id′    ≡⟨ sym $ unique id′ ⟩
      m      ≡⟨ unique PA.id ⟩∎
      PA.id  ∎

    abstract

      -- This provides us with a key lemma used to define the
      -- eliminators.

      lemma : ∀ x → proj₁ (function x) ≡ x
      lemma x = cong (λ m → Morphism.function m x) id′≡id

    -- As an aside this means that there is a split surjection from
    -- ∃ P to Type.

    ↠Type : ∃ P ↠ Type
    ↠Type = record
      { logical-equivalence = record
        { to   = Morphism.function proj₁-morphism
        ; from = function
        }
      ; right-inverse-of = lemma
      }

  -- The eliminators.

  ⊥-rec : ∀ x → P x
  ⊥-rec x =                 $⟨ proj₂ (function x) ⟩
    P (proj₁ (function x))  ↝⟨ subst P (lemma x) ⟩□
    P x                     □

  ⊑-rec : ∀ {x y} (x⊑y : x ⊑ y) → Q (⊥-rec x) (⊥-rec y) x⊑y
  ⊑-rec {x} {y} x⊑y =                                                   $⟨ proj₂ (monotone x⊑y) ⟩
    Q (proj₂ (function x)) (proj₂ (function y)) (proj₁ (monotone x⊑y))  ↝⟨ subst Q′ $
                                                                             Σ-≡,≡→≡ (cong₂ _,_ (lemma x) (lemma y)) (
        subst (λ xy → P (proj₁ xy) × P (proj₂ xy) ×
                      proj₁ xy ⊑ proj₂ xy)
              (cong₂ _,_ (lemma x) (lemma y))
              ( proj₂ (function x)
              , proj₂ (function y)
              , proj₁ (monotone x⊑y)
              )                                                                 ≡⟨ push-subst-, {y≡z = cong₂ _,_ (lemma x) (lemma y)}
                                                                                                (λ xy → P (proj₁ xy))
                                                                                                (λ xy → P (proj₂ xy) × proj₁ xy ⊑ proj₂ xy)
                                                                                                {p = ( proj₂ (function x)
                                                                                                     , proj₂ (function y)
                                                                                                     , proj₁ (monotone x⊑y)
                                                                                                     )} ⟩
        ( subst (λ xy → P (proj₁ xy))
                (cong₂ _,_ (lemma x) (lemma y))
                (proj₂ (function x))
        , subst (λ xy → P (proj₂ xy) × proj₁ xy ⊑ proj₂ xy)
                (cong₂ _,_ (lemma x) (lemma y))
                ( proj₂ (function y)
                , proj₁ (monotone x⊑y)
                )
        )                                                                       ≡⟨ cong₂ _,_
                                                                                     (subst-∘ P proj₁ (cong₂ _,_ (lemma x) (lemma y))
                                                                                              {p = proj₂ (function x)})
                                                                                     (push-subst-, {y≡z = cong₂ _,_ (lemma x) (lemma y)}
                                                                                                   (λ xy → P (proj₂ xy))
                                                                                                   (λ xy → proj₁ xy ⊑ proj₂ xy)
                                                                                                   {p = ( proj₂ (function y)
                                                                                                        , proj₁ (monotone x⊑y)
                                                                                                        )}) ⟩
        ( subst P (cong proj₁ $ cong₂ _,_ (lemma x) (lemma y))
                (proj₂ (function x))
        , subst (λ xy → P (proj₂ xy))
                (cong₂ _,_ (lemma x) (lemma y))
                (proj₂ (function y))
        , subst (λ xy → proj₁ xy ⊑ proj₂ xy)
                (cong₂ _,_ (lemma x) (lemma y))
                (proj₁ (monotone x⊑y))
        )                                                                       ≡⟨ cong₂ _,_
                                                                                     (cong (λ p → subst P p (proj₂ (function x))) $
                                                                                        cong-proj₁-cong₂-, (lemma x) (lemma y))
                                                                                     (cong₂ _,_
                                                                                        (subst-∘ P proj₂ (cong₂ _,_ (lemma x) (lemma y))
                                                                                                 {p = proj₂ (function y)})
                                                                                        (_⇔_.to propositional⇔irrelevant
                                                                                           ⊑-propositional
                                                                                           _ _)) ⟩
        ( subst P (lemma x) (proj₂ (function x))
        , subst P (cong proj₂ $ cong₂ _,_ (lemma x) (lemma y))
                (proj₂ (function y))
        , x⊑y
        )                                                                       ≡⟨ cong (λ p → ⊥-rec x , subst P p (proj₂ (function y)) , x⊑y) $
                                                                                     cong-proj₂-cong₂-, (lemma x) (lemma y) ⟩∎
        (⊥-rec x , ⊥-rec y , x⊑y)                                               ∎) ⟩□

    Q (⊥-rec x) (⊥-rec y) x⊑y                                           □
    where
    Q′ :
      (∃ λ xy → P (proj₁ xy) × P (proj₂ xy) × proj₁ xy ⊑ proj₂ xy) →
      Set q
    Q′ (_ , px , py , x⊑y) = Q px py x⊑y

  inc-rec : ∀ s → Inc P Q s
  inc-rec (s , inc) = ⊥-rec ∘ s , ⊑-rec ∘ inc

  -- "Computation" rules.

  private

    -- A lemma.

    ⊥-rec-lemma′ :
      ∀ {a b} {A : Set a} {B : A → Set b} {x y : Σ A B} →
      Is-set A →
      x ≡ y → (p : proj₁ x ≡ proj₁ y) →
      subst B p (proj₂ x) ≡ proj₂ y
    ⊥-rec-lemma′ {B = B} A-set =
      elim (λ {x y} _ → (p : proj₁ x ≡ proj₁ y) →
                        subst B p (proj₂ x) ≡ proj₂ y)
           (λ { (_ , x₂) p →
                subst B p x₂     ≡⟨ cong (λ p → subst B p _) $
                                      _⇔_.to set⇔UIP A-set p refl ⟩
                subst B refl x₂  ≡⟨⟩

                x₂               ∎
              })

    -- A specific instance of the lemma above.

    ⊥-rec-lemma : ∀ {x y} → function x ≡ (x , y) → ⊥-rec x ≡ y
    ⊥-rec-lemma {x} {y} eq =
      ⊥-rec x                                 ≡⟨⟩
      subst P (lemma x) (proj₂ (function x))  ≡⟨ ⊥-rec-lemma′ Type-is-set eq (lemma x) ⟩∎
      y                                       ∎

  ⊥-rec-never : ⊥-rec never ≡ pe
  ⊥-rec-never = ⊥-rec-lemma strict

  ⊥-rec-now : ∀ x → ⊥-rec (now x) ≡ po x
  ⊥-rec-now x = ⊥-rec-lemma (now-to-now x)

  ⊥-rec-⨆ : ∀ s → ⊥-rec (⨆ s) ≡ pl s (inc-rec s)
  ⊥-rec-⨆ s = ⊥-rec-lemma
    (function (⨆ s)                                           ≡⟨ ω-continuous s ⟩

     ⨆ (Σ-map (proj₁ ∘_) (proj₁ ∘_) (sequence-function s)) ,
     pl _ ( proj₂ ∘ proj₁ (sequence-function s)
          , proj₂ ∘ proj₂ (sequence-function s)
          )                                                   ≡⟨⟩

     ⨆ ( proj₁ ∘ function ∘ proj₁ s
       , proj₁ ∘ monotone ∘ proj₂ s
       ) ,
     pl _ ( proj₂ ∘ function ∘ proj₁ s
          , proj₂ ∘ monotone ∘ proj₂ s
          )                                                   ≡⟨ Σ-≡,≡→≡ (cong ⨆ lemma₁) lemma₂ ⟩

     ⨆ s , pl s ( ⊥-rec ∘ proj₁ s
                , ⊑-rec ∘ proj₂ s
                )                                             ≡⟨⟩

     ⨆ s , pl s (inc-rec s)                                   ∎)
     where
     lemma₁ =
       ( proj₁ ∘ function ∘ proj₁ s
       , proj₁ ∘ monotone ∘ proj₂ s
       )                             ≡⟨ _↔_.to equality-characterisation-increasing (λ n →
                                          lemma (s [ n ])) ⟩∎
       s                             ∎

     lemma₂ =
       subst P (cong ⨆ lemma₁)
         (pl _ ( proj₂ ∘ function ∘ proj₁ s
               , proj₂ ∘ monotone ∘ proj₂ s
               ))                                                 ≡⟨ sym $ subst-∘ P ⨆ lemma₁ ⟩

       subst (P ∘ ⨆) lemma₁
         (pl _ ( proj₂ ∘ function ∘ proj₁ s
               , proj₂ ∘ monotone ∘ proj₂ s
               ))                                                 ≡⟨ elim
                                                                       (λ {s′ s} eq → ∀ {i′ i} →
                                                                                      subst (λ s → ∀ n → P (s [ n ])) eq (proj₁ i′) ≡ proj₁ i →
                                                                                      subst (P ∘ ⨆) eq (pl s′ i′) ≡ pl s i)
                                                                       (λ s {i′ i} eq →
                                                                          pl s i′  ≡⟨ cong (pl s) (Σ-≡,≡→≡ eq (ext λ _ → qp _ _ _ _ _)) ⟩∎
                                                                          pl s i   ∎)
                                                                       lemma₁
                                                                       (ext λ n →
           let lemma₃ =
                 cong _[ n ] lemma₁                                       ≡⟨ sym $ cong-∘ (_$ n) proj₁ lemma₁ ⟩

                 cong (_$ n) (cong proj₁ lemma₁)                          ≡⟨ cong (cong (_$ n)) $
                                                                               proj₁-Σ-≡,≡→≡ (Eq.good-ext ext (lemma ∘ proj₁ s)) _ ⟩
                 cong (_$ n) (Eq.good-ext ext (lemma ∘ proj₁ s))          ≡⟨ Eq.cong-good-ext ext (lemma ∘ proj₁ s) ⟩∎

                 lemma (s [ n ])                                          ∎
           in
           subst (λ s → ∀ n → P (s [ n ])) lemma₁
                 (proj₂ ∘ function ∘ proj₁ s) n                           ≡⟨ sym $ push-subst-application lemma₁ (λ s n → P (s [ n ])) ⟩

           subst (λ s → P (s [ n ])) lemma₁
                 (proj₂ (function (s [ n ])))                             ≡⟨ subst-∘ P _[ n ] lemma₁ ⟩

           subst P (cong _[ n ] lemma₁)
                 (proj₂ (function (s [ n ])))                             ≡⟨ cong (λ eq → subst P eq (proj₂ (function (s [ n ])))) lemma₃ ⟩∎

           subst P (lemma (s [ n ]))
                 (proj₂ (function (s [ n ])))                             ∎) ⟩

       pl s ( (λ n → subst P (lemma (s [ n ]))
                           (proj₂ (function (s [ n ]))))
            , ⊑-rec ∘ proj₂ s
            )                                                     ≡⟨⟩

       pl s ( ⊥-rec ∘ proj₁ s
            , ⊑-rec ∘ proj₂ s
            )                                                     ∎

-- For any partiality algebra (with certain levels) initiality (at
-- possibly larger levels) is logically equivalent to having
-- eliminators (at the same possibly larger levels).

initiality⇔eliminators :
  ∀ {a p q p′ q′} {A : Set a} →
  (P : Partiality-algebra p′ q′ A) →
  Initial (p ⊔ p′) (q ⊔ q′) P
    ⇔
  Elimination-principle (p ⊔ p′) (q ⊔ q′) P
initiality⇔eliminators P = record
  { to   = initiality→eliminators
  ; from = eliminators→initiality P
  }

-- For any partiality algebra initiality at all levels is logically
-- equivalent (at the meta-level) to having eliminators at all levels.

∀initiality→∀eliminators :
  ∀ {a p q} {A : Set a} →
  (P : Partiality-algebra p q A) →
  (∀ p q → Initial p q P) →
  (∀ p q → Elimination-principle p q P)
∀initiality→∀eliminators {p = p′} {q = q′} P initial p q =
  initiality→eliminators (initial (p ⊔ p′) (q ⊔ q′))

∀eliminators→∀initiality :
  ∀ {a p q} {A : Set a} →
  (P : Partiality-algebra p q A) →
  (∀ p q → Elimination-principle p q P) →
  (∀ p q → Initial p q P)
∀eliminators→∀initiality P elim p q =
  eliminators→initiality P (elim p q)


==> anc/partiality-monad/src/Partiality-algebra/Fixpoints.agda <==
------------------------------------------------------------------------
-- Fixpoint combinators
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Partiality-algebra as PA hiding (id; _∘_)

module Partiality-algebra.Fixpoints where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (⊥; head; tail)

open import Bijection equality-with-J using (_↔_)
import Equivalence equality-with-J as Eq
open import Function-universe equality-with-J hiding (id; _∘_)
open import H-level equality-with-J hiding (Type)
open import H-level.Closure equality-with-J
open import Monad equality-with-J
open import Univalence-axiom equality-with-J

open import Partiality-algebra.Monotone
open import Partiality-algebra.Omega-continuous
import Partiality-algebra.Properties as PAP

open [_⟶_]⊑

-- The development below, up to fix-is-least, is (very similar to)
-- Kleene's fixed-point theorem.

private
 module Fix₀ {a p q} {A : Set a} {P : Partiality-algebra p q A} where

  open Partiality-algebra P
  open PAP P

  -- Repeated composition of a monotone function with itself.

  comp : [ P ⟶ P ]⊑ → ℕ → [ P ⟶ P ]⊑
  comp f zero    = id⊑
  comp f (suc n) = f ∘⊑ comp f n

  -- Pre-composition with the function is equal to post-composition
  -- with the function.

  pre≡post : ∀ f n → comp f n ∘⊑ f ≡ f ∘⊑ comp f n
  pre≡post f zero    = f  ∎
  pre≡post f (suc n) =
    (f ∘⊑ comp f n) ∘⊑ f  ≡⟨ ∘⊑-assoc f (comp f n) ⟩
    f ∘⊑ (comp f n ∘⊑ f)  ≡⟨ cong (f ∘⊑_) $ pre≡post f n ⟩∎
    f ∘⊑ (f ∘⊑ comp f n)  ∎

  -- Repeated application of a monotone function to never.

  app : [ P ⟶ P ]⊑ → ℕ → Type
  app f n = function (comp f n) never

  -- An increasing sequence consisting of repeated applications of the
  -- given monotone function to never.

  fix-sequence : [ P ⟶ P ]⊑ → Increasing-sequence
  fix-sequence f = app f , fix-sequence-increasing
    where
    abstract
      fix-sequence-increasing :
        ∀ n → function (comp f n) never ⊑ function (f ∘⊑ comp f n) never
      fix-sequence-increasing n =
        function (comp f n) never               ⊑⟨ monotone (comp f n) (never⊑ (function f never)) ⟩
        function (comp f n) (function f never)  ⊑⟨⟩
        function (comp f n ∘⊑ f) never          ≡⟨ cong (λ g → function g never) $ pre≡post f n ⟩⊑
        function (f ∘⊑ comp f n) never          ■

  -- Taking the tail of this sequence amounts to the same thing as
  -- applying the function to each element in the sequence.

  tailˢ-fix-sequence :
    (f : [ P ⟶ P ]⊑) →
    tailˢ (fix-sequence f) ≡ [ f $ fix-sequence f ]-inc
  tailˢ-fix-sequence f =
    _↔_.to equality-characterisation-increasing λ _ → refl

  -- The sequence has the same least upper bound as the sequence you get
  -- if you apply the function to each element of the sequence.

  ⨆-fix-sequence :
    (f : [ P ⟶ P ]⊑) →
    ⨆ (fix-sequence f) ≡ ⨆ [ f $ fix-sequence f ]-inc
  ⨆-fix-sequence f =
    ⨆ (fix-sequence f)            ≡⟨ sym $ ⨆tail≡⨆ _ ⟩
    ⨆ (tailˢ (fix-sequence f))    ≡⟨ cong ⨆ (tailˢ-fix-sequence f) ⟩∎
    ⨆ [ f $ fix-sequence f ]-inc  ∎

  -- A fixpoint combinator.

  fix : [ P ⟶ P ]⊑ → Type
  fix f = ⨆ (fix-sequence f)

  -- The fixpoint combinator produces fixpoints for ω-continuous
  -- arguments.

  fix-is-fixpoint-combinator :
    (fω : [ P ⟶ P ]) →
    let f : [ P ⟶ P ]⊑
        f = [_⟶_].monotone-function fω
    in fix f ≡ function f (fix f)
  fix-is-fixpoint-combinator fω =
    fix f                            ≡⟨⟩
    ⨆ (fix-sequence f)               ≡⟨ ⨆-fix-sequence f ⟩
    ⨆ [ f $ fix-sequence f ]-inc     ≡⟨ sym $ [_⟶_].ω-continuous fω _ ⟩
    function f (⨆ (fix-sequence f))  ≡⟨⟩
    function f (fix f)               ∎
    where
    f : [ P ⟶ P ]⊑
    f = [_⟶_].monotone-function fω

  -- The result of the fixpoint combinator is smaller than or equal to
  -- every post-fixpoint.

  fix-is-least :
    (f : [ P ⟶ P ]⊑) →
    ∀ x → function f x ⊑ x → fix f ⊑ x
  fix-is-least f x fx⊑x = least-upper-bound _ _ lemma
    where
    lemma : ∀ n → function (comp f n) never ⊑ x
    lemma zero    = never⊑ x
    lemma (suc n) =
      function (f ∘⊑ comp f n) never          ⊑⟨⟩
      function f (function (comp f n) never)  ⊑⟨ monotone f (lemma n) ⟩
      function f x                            ⊑⟨ fx⊑x ⟩■
      x                                       ■

  -- A restricted homomorphism property.

  comp-∘ : ∀ f n → comp (f ∘⊑ f) n ≡ comp f n ∘⊑ comp f n
  comp-∘ f zero    = id⊑  ∎
  comp-∘ f (suc n) =
    (f ∘⊑ f) ∘⊑ comp (f ∘⊑ f) n         ≡⟨ cong ((f ∘⊑ f) ∘⊑_) (comp-∘ f n) ⟩
    (f ∘⊑ f) ∘⊑ (comp f n ∘⊑ comp f n)  ≡⟨ lemma f f (comp f n) _ ⟩
    f ∘⊑ ((f ∘⊑ comp f n) ∘⊑ comp f n)  ≡⟨ cong ((_∘⊑ comp f n) ∘ (f ∘⊑_)) $ sym $ pre≡post f n ⟩
    f ∘⊑ ((comp f n ∘⊑ f) ∘⊑ comp f n)  ≡⟨ sym $ lemma f (comp f n) f _ ⟩∎
    (f ∘⊑ comp f n) ∘⊑ (f ∘⊑ comp f n)  ∎
    where
    lemma : (f g h k : [ P ⟶ P ]⊑) →
            (f ∘⊑ g) ∘⊑ (h ∘⊑ k) ≡ f ∘⊑ ((g ∘⊑ h) ∘⊑ k)
    lemma f g h k =
      (f ∘⊑ g) ∘⊑ (h ∘⊑ k)  ≡⟨ ∘⊑-assoc f g ⟩
      f ∘⊑ (g ∘⊑ (h ∘⊑ k))  ≡⟨ cong (f ∘⊑_) $ ∘⊑-assoc g h ⟩∎
      f ∘⊑ ((g ∘⊑ h) ∘⊑ k)  ∎

  -- The function comp f is homomorphic with respect to _+_/_∘⊑_.

  comp-+∘ : ∀ f m {n} → comp f (m + n) ≡ comp f m ∘⊑ comp f n
  comp-+∘ f zero    {n} = comp f n  ∎
  comp-+∘ f (suc m) {n} =
    f ∘⊑ comp f (m + n)          ≡⟨ cong (f ∘⊑_) $ comp-+∘ f m ⟩
    f ∘⊑ (comp f m ∘⊑ comp f n)  ≡⟨ ∘⊑-assoc f (comp f m) ⟩∎
    (f ∘⊑ comp f m) ∘⊑ comp f n  ∎

  -- Taking steps that are "twice as large" does not affect the end
  -- result.

  fix-∘ : (f : [ P ⟶ P ]⊑) → fix (f ∘⊑ f) ≡ fix f
  fix-∘ f = antisymmetry
    (least-upper-bound _ _ λ n →
       function (comp (f ∘⊑ f) n) never       ≡⟨ cong (λ f → function f never) $ comp-∘ f n ⟩⊑
       function (comp f n ∘⊑ comp f n) never  ≡⟨ cong (λ f → function f never) $ sym $ comp-+∘ f n ⟩⊑
       function (comp f (n + n)) never        ⊑⟨ upper-bound (fix-sequence f) (n + n) ⟩■
       ⨆ (fix-sequence f)                     ■)
    (⨆-mono λ n →
       function (comp f n) never                        ⊑⟨ monotone (comp f n) (never⊑ _) ⟩
       function (comp f n) (function (comp f n) never)  ⊑⟨⟩
       function (comp f n ∘⊑ comp f n) never            ≡⟨ cong (λ f → function f never) $ sym $ comp-∘ f n ⟩⊑
       function (comp (f ∘⊑ f) n) never                 ■)

open Fix₀

-- N-ary Scott induction.

module N-ary
  (open Partiality-algebra)
  {a p q r} n
  (As : Fin n → Set a)
  (Ps : ∀ i → Partiality-algebra p q (As i))
  (P : (∀ i → Type (Ps i)) → Set r)
  (P⊥ : P (λ i → never (Ps i)))
  (P⨆ : (ss : ∀ i → Increasing-sequence (Ps i)) →
        (∀ n → P (λ i → _[_] (Ps i) (ss i) n)) →
        P (λ i → ⨆ (Ps i) (ss i)))
  (fs : ∀ i → [ Ps i ⟶ Ps i ]⊑)
  where

  -- Generalised.

  fix-induction′ :
    (∀ n → P (λ i → app (fs i) n) → P (λ i → app (fs i) (suc n))) →
    P (fix ∘ fs)
  fix-induction′ step =                       $⟨ lemma ⟩
    (∀ n → P (λ i → app (fs i) n))            ↝⟨ P⨆ _ ⟩
    P (λ i → ⨆ (Ps i) (fix-sequence (fs i)))  ↝⟨ id ⟩□
    P (fix ∘ fs)                              □
    where
    lemma : ∀ n → P (λ i → function (comp (fs i) n) (never (Ps i)))
    lemma zero    = P⊥
    lemma (suc n) =                             $⟨ lemma n ⟩
      P (λ i → app (fs i) n)                    ↝⟨ step n ⟩□
      P (λ i → function (fs i) (app (fs i) n))  □

  -- Basic.

  fix-induction :
    (∀ xs → P xs → P (λ i → function (fs i) (xs i))) →
    P (fix ∘ fs)
  fix-induction step =
    fix-induction′ (λ n → step (λ i → app (fs i) n))

open N-ary public

module Fix {a p q} {A : Set a} {P : Partiality-algebra p q A} where

  open Partiality-algebra P

  -- Unary Scott induction.

  fix-induction₁ :
    ∀ {r}
    (Q : Type → Set r) →
    Q never →
    (∀ s → (∀ n → Q (s [ n ])) → Q (⨆ s)) →
    (f : [ P ⟶ P ]⊑) →
    (∀ x → Q x → Q (function f x)) →
    Q (fix f)
  fix-induction₁ Q Q⊥ Q⨆ f step =
    fix-induction
      1
      [ const A ,        ⊥-elim    ]
      [ const P , (λ i → ⊥-elim i) ]
      (Q ∘ (_$ fzero))
      Q⊥
      (Q⨆ ∘ (_$ fzero))
      [ const f , (λ x → ⊥-elim x) ]
      (step ∘ (_$ fzero))

  open Fix₀ {P = P} public

open Fix public


==> anc/partiality-monad/src/Partiality-algebra/Monotone.agda <==
------------------------------------------------------------------------
-- Monotone functions
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-algebra.Monotone where

open import Equality.Propositional
open import Interval using (ext)
open import Prelude hiding (⊥)

open import Bijection equality-with-J using (_↔_)
import Equivalence equality-with-J as Eq
open import Function-universe equality-with-J hiding (id; _∘_)
open import H-level.Closure equality-with-J

open import Partiality-algebra as PA hiding (id; _∘_)
import Partiality-algebra.Properties as PAP

-- Definition of monotone functions.

record [_⟶_]⊑
         {a₁ p₁ q₁} {A₁ : Set a₁} (P₁ : Partiality-algebra p₁ q₁ A₁)
         {a₂ p₂ q₂} {A₂ : Set a₂} (P₂ : Partiality-algebra p₂ q₂ A₂) :
         Set (p₁ ⊔ p₂ ⊔ q₁ ⊔ q₂) where
  private
    module P₁ = Partiality-algebra P₁
    module P₂ = Partiality-algebra P₂

  field
    function : P₁.Type → P₂.Type
    monotone : ∀ {x y} → x P₁.⊑ y → function x P₂.⊑ function y

open [_⟶_]⊑

-- Identity.

id⊑ : ∀ {a p q} {A : Set a} {P : Partiality-algebra p q A} →
      [ P ⟶ P ]⊑
function id⊑ = id
monotone id⊑ = id

-- Composition.

infixr 40 _∘⊑_

_∘⊑_ :
  ∀ {a₁ p₁ q₁} {A₁ : Set a₁} {P₁ : Partiality-algebra p₁ q₁ A₁}
    {a₂ p₂ q₂} {A₂ : Set a₂} {P₂ : Partiality-algebra p₂ q₂ A₂}
    {a₃ p₃ q₃} {A₃ : Set a₃} {P₃ : Partiality-algebra p₃ q₃ A₃} →
  [ P₂ ⟶ P₃ ]⊑ → [ P₁ ⟶ P₂ ]⊑ → [ P₁ ⟶ P₃ ]⊑
function (f ∘⊑ g) = function f ∘ function g
monotone (f ∘⊑ g) = monotone f ∘ monotone g

-- Equality characterisation lemma for monotone functions.

equality-characterisation-monotone :
  ∀ {a₁ p₁ q₁} {A₁ : Set a₁} {P₁ : Partiality-algebra p₁ q₁ A₁}
    {a₂ p₂ q₂} {A₂ : Set a₂} {P₂ : Partiality-algebra p₂ q₂ A₂}
    {f g : [ P₁ ⟶ P₂ ]⊑} →
  (∀ x → function f x ≡ function g x) ↔ f ≡ g
equality-characterisation-monotone {P₁ = P₁} {P₂ = P₂} {f} {g} =
  (∀ x → function f x ≡ function g x)                                   ↔⟨ Eq.extensionality-isomorphism ext ⟩

  function f ≡ function g                                               ↝⟨ ignore-propositional-component
                                                                             (implicit-Π-closure ext 1 λ _ →
                                                                              implicit-Π-closure ext 1 λ _ →
                                                                              Π-closure          ext 1 λ _ →
                                                                              P₂.⊑-propositional) ⟩
  _↔_.to rearrange f ≡ _↔_.to rearrange g                               ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ rearrange) ⟩□

  f ≡ g                                                                 □
  where
  module P₁ = Partiality-algebra P₁
  module P₂ = Partiality-algebra P₂

  rearrange :
    [ P₁ ⟶ P₂ ]⊑
      ↔
    ∃ λ (h : P₁.Type → P₂.Type) →
      ∀ {x y} → x P₁.⊑ y → h x P₂.⊑ h y
  rearrange = record
    { surjection = record
      { logical-equivalence = record
        { to   = λ f → function f , monotone f
        ; from = uncurry λ f m → record { function = f; monotone = m }
        }
      ; right-inverse-of = λ _ → refl
      }
    ; left-inverse-of = λ _ → refl
    }
    where
    open Partiality-algebra

-- Composition is associative.

∘⊑-assoc :
  ∀ {a₁ p₁ q₁} {A₁ : Set a₁} {P₁ : Partiality-algebra p₁ q₁ A₁}
    {a₂ p₂ q₂} {A₂ : Set a₂} {P₂ : Partiality-algebra p₂ q₂ A₂}
    {a₃ p₃ q₃} {A₃ : Set a₃} {P₃ : Partiality-algebra p₃ q₃ A₃}
    {a₄ p₄ q₄} {A₄ : Set a₄} {P₄ : Partiality-algebra p₄ q₄ A₄}
  (f : [ P₃ ⟶ P₄ ]⊑) (g : [ P₂ ⟶ P₃ ]⊑) {h : [ P₁ ⟶ P₂ ]⊑} →
  f ∘⊑ (g ∘⊑ h) ≡ (f ∘⊑ g) ∘⊑ h
∘⊑-assoc _ _ =
  _↔_.to equality-characterisation-monotone λ _ → refl

module _
  {a₁ p₁ q₁} {A₁ : Set a₁} {P₁ : Partiality-algebra p₁ q₁ A₁}
  {a₂ p₂ q₂} {A₂ : Set a₂} {P₂ : Partiality-algebra p₂ q₂ A₂} where

  private
    module P₁   = Partiality-algebra P₁
    module P₂   = Partiality-algebra P₂
    module PAP₁ = PAP P₁
    module PAP₂ = PAP P₂

  -- If a monotone function is applied to an increasing sequence,
  -- then the result is another increasing sequence.

  [_$_]-inc :
    [ P₁ ⟶ P₂ ]⊑ → P₁.Increasing-sequence → P₂.Increasing-sequence
  [ f $ s ]-inc = (λ n → function f (s P₁.[ n ]))
                , (λ n → monotone f (P₁.increasing s n))

  -- A lemma relating monotone functions and least upper bounds.

  ⨆$⊑$⨆ : (f : [ P₁ ⟶ P₂ ]⊑) →
          ∀ s → P₂.⨆ [ f $ s ]-inc P₂.⊑ function f (P₁.⨆ s)
  ⨆$⊑$⨆ f s = P₂.least-upper-bound _ _ λ n →

    [ f $ s ]-inc P₂.[ n ]  PAP₂.⊑⟨ monotone f (

        s P₁.[ n ]                    PAP₁.⊑⟨ P₁.upper-bound _ _ ⟩■
        P₁.⨆ s                        ■) ⟩■

    function f (P₁.⨆ s)     ■


==> anc/partiality-monad/src/Partiality-algebra/Omega-continuous.agda <==
------------------------------------------------------------------------
-- ω-continuous functions
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-algebra.Omega-continuous where

open import Equality.Propositional
open import Interval using (ext)
open import Prelude

open import Bijection equality-with-J using (_↔_)
import Equivalence equality-with-J as Eq
open import Function-universe equality-with-J
open import H-level.Closure equality-with-J

open import Partiality-algebra as PA
open import Partiality-algebra.Monotone

-- Definition of ω-continuous functions.

record [_⟶_]
         {a₁ p₁ q₁} {A₁ : Set a₁} (P₁ : Partiality-algebra p₁ q₁ A₁)
         {a₂ p₂ q₂} {A₂ : Set a₂} (P₂ : Partiality-algebra p₂ q₂ A₂) :
         Set (p₁ ⊔ p₂ ⊔ q₁ ⊔ q₂) where
  private
    module P₁ = Partiality-algebra P₁
    module P₂ = Partiality-algebra P₂

  field
    monotone-function : [ P₁ ⟶ P₂ ]⊑

  open [_⟶_]⊑ monotone-function public

  field
    ω-continuous :
      ∀ s → function (P₁.⨆ s) ≡ P₂.⨆ [ monotone-function $ s ]-inc

open [_⟶_]

-- Identity.

idω : ∀ {a p q} {A : Set a} {P : Partiality-algebra p q A} →
      [ P ⟶ P ]
monotone-function idω   = id⊑
ω-continuous      idω _ = refl

-- Composition.

infixr 40 _∘ω_

_∘ω_ :
  ∀ {a₁ p₁ q₁} {A₁ : Set a₁} {P₁ : Partiality-algebra p₁ q₁ A₁}
    {a₂ p₂ q₂} {A₂ : Set a₂} {P₂ : Partiality-algebra p₂ q₂ A₂}
    {a₃ p₃ q₃} {A₃ : Set a₃} {P₃ : Partiality-algebra p₃ q₃ A₃} →
  [ P₂ ⟶ P₃ ] → [ P₁ ⟶ P₂ ] → [ P₁ ⟶ P₃ ]
monotone-function (f ∘ω g) = monotone-function f ∘⊑ monotone-function g

ω-continuous (_∘ω_ {P₁ = P₁} {P₂ = P₂} {P₃ = P₃} f g) s =
  function f (function g (P₁.⨆ s))                             ≡⟨ cong (function f) (ω-continuous g s) ⟩
  function f (P₂.⨆ [ monotone-function g $ s ]-inc)            ≡⟨ ω-continuous f _ ⟩∎
  P₃.⨆ [ monotone-function f ∘⊑ monotone-function g $ s ]-inc  ∎
  where
  module P₁ = Partiality-algebra P₁
  module P₂ = Partiality-algebra P₂
  module P₃ = Partiality-algebra P₃

-- Equality characterisation lemma for ω-continuous functions.

equality-characterisation-continuous :
  ∀ {a₁ p₁ q₁} {A₁ : Set a₁} {P₁ : Partiality-algebra p₁ q₁ A₁}
    {a₂ p₂ q₂} {A₂ : Set a₂} {P₂ : Partiality-algebra p₂ q₂ A₂}
    {f g : [ P₁ ⟶ P₂ ]} →
  (∀ x → function f x ≡ function g x) ↔ f ≡ g
equality-characterisation-continuous {P₁ = P₁} {P₂ = P₂} {f} {g} =
  (∀ x → function f x ≡ function g x)        ↝⟨ equality-characterisation-monotone ⟩
  monotone-function f ≡ monotone-function g  ↝⟨ ignore-propositional-component
                                                  (Π-closure ext 1 λ _ →
                                                   P₂.Type-is-set _ _) ⟩
  _↔_.to rearrange f ≡ _↔_.to rearrange g    ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ rearrange) ⟩□
  f ≡ g                                      □
  where
  module P₁ = Partiality-algebra P₁
  module P₂ = Partiality-algebra P₂

  rearrange :
    [ P₁ ⟶ P₂ ]
      ↔
    ∃ λ (h : [ P₁ ⟶ P₂ ]⊑) →
      ∀ s → [_⟶_]⊑.function h (P₁.⨆ s) ≡ P₂.⨆ [ h $ s ]-inc
  rearrange = record
    { surjection = record
      { logical-equivalence = record
        { to   = λ f → monotone-function f , ω-continuous f
        ; from = uncurry λ f c → record { monotone-function = f
                                        ; ω-continuous      = c
                                        }
        }
      ; right-inverse-of = λ _ → refl
      }
    ; left-inverse-of = λ _ → refl
    }
    where
    open Partiality-algebra

-- Composition is associative.

∘ω-assoc :
  ∀ {a₁ p₁ q₁} {A₁ : Set a₁} {P₁ : Partiality-algebra p₁ q₁ A₁}
    {a₂ p₂ q₂} {A₂ : Set a₂} {P₂ : Partiality-algebra p₂ q₂ A₂}
    {a₃ p₃ q₃} {A₃ : Set a₃} {P₃ : Partiality-algebra p₃ q₃ A₃}
    {a₄ p₄ q₄} {A₄ : Set a₄} {P₄ : Partiality-algebra p₄ q₄ A₄}
  (f : [ P₃ ⟶ P₄ ]) (g : [ P₂ ⟶ P₃ ]) (h : [ P₁ ⟶ P₂ ]) →
  f ∘ω (g ∘ω h) ≡ (f ∘ω g) ∘ω h
∘ω-assoc _ _ _ =
  _↔_.to equality-characterisation-continuous λ _ → refl


==> anc/partiality-monad/src/Partiality-algebra/Pi.agda <==
------------------------------------------------------------------------
-- Pi with partiality algebra families as codomains
------------------------------------------------------------------------

module Partiality-algebra.Pi where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude

open import H-level equality-with-J hiding (Type)
open import H-level.Closure equality-with-J

open import Partiality-algebra as PA hiding (id; _∘_)

open Partiality-algebra-with
open Partiality-algebra

-- Applies an increasing sequence of functions to a value.

at-with :
  ∀ {a b p q} {A : Set a} {Type : A → Set p} {B : A → Set b}
  (P : (x : A) → Partiality-algebra-with (Type x) q (B x)) →
  let module P x = Partiality-algebra-with (P x) in
  (∃ λ (f : ℕ → (x : A) → Type x) →
     ∀ n x → P._⊑_ x (f n x) (f (suc n) x)) →
  (x : A) → ∃ λ (f : ℕ → Type x) →
                ∀ n → P._⊑_ x (f n) (f (suc n))
at-with _ s x = Σ-map (λ f n → f n x) (λ f n → f n x) s

-- Applies an increasing sequence of functions to a value.

at :
  ∀ {a b p q} {A : Set a} {B : A → Set b}
  (P : (x : A) → Partiality-algebra p q (B x)) →
  let module P x = Partiality-algebra (P x) in
  (∃ λ (f : ℕ → (x : A) → P.Type x) →
     ∀ n x → P._⊑_ x (f n x) (f (suc n) x)) →
  (x : A) → ∃ λ (f : ℕ → P.Type x) →
                ∀ n → P._⊑_ x (f n) (f (suc n))
at P = at-with (partiality-algebra-with ∘ P)

-- A kind of dependent function space from types to
-- Partiality-algebra-with families.

Π-with : ∀ {a b p q}
         (A : Set a) {Type : A → Set p} {B : A → Set b} →
         ((x : A) → Partiality-algebra-with (Type x) q (B x)) →
         Partiality-algebra-with
           ((x : A) → Type x) (a ⊔ q) ((x : A) → B x)
_⊑_                (Π-with A P) = λ f g → ∀ x → _⊑_ (P x) (f x) (g x)
never              (Π-with A P) = λ x → never (P x)
now                (Π-with A P) = λ f x → now (P x) (f x)
⨆                  (Π-with A P) = λ s x → ⨆ (P x) (at-with P s x)
antisymmetry       (Π-with A P) = λ p q → ext λ x →
                                    antisymmetry (P x) (p x) (q x)
Type-UIP-unused    (Π-with A P) = _⇔_.to set⇔UIP
                                    (Π-closure ext 2 λ x →
                                     _⇔_.from set⇔UIP
                                       (Type-UIP-unused (P x)))
⊑-refl             (Π-with A P) = λ f x → ⊑-refl (P x) (f x)
⊑-trans            (Π-with A P) = λ f g x → ⊑-trans (P x) (f x) (g x)
never⊑             (Π-with A P) = λ f x → never⊑ (P x) (f x)
upper-bound        (Π-with A P) = λ s n x →
                                    upper-bound (P x) (at-with P s x) n
least-upper-bound  (Π-with A P) = λ s ub is-ub x →
                                    least-upper-bound
                                      (P x) (at-with P s x) (ub x)
                                      (λ n → is-ub n x)
⊑-proof-irrelevant (Π-with A P) = _⇔_.to propositional⇔irrelevant
                                    (Π-closure ext 1 λ x →
                                     _⇔_.from propositional⇔irrelevant
                                       (⊑-proof-irrelevant (P x)))

-- A kind of dependent function space from types to partiality algebra
-- families.

Π : ∀ {a b p q} →
    (A : Set a) {B : A → Set b} →
    ((x : A) → Partiality-algebra p q (B x)) →
    Partiality-algebra (a ⊔ p) (a ⊔ q) ((x : A) → B x)
Type                    (Π A P) = (x : A) → Type (P x)
partiality-algebra-with (Π A P) = Π-with A (partiality-algebra-with ∘ P)


==> anc/partiality-monad/src/Partiality-algebra/Properties.agda <==
------------------------------------------------------------------------
-- Some partiality algebra properties
------------------------------------------------------------------------

open import Partiality-algebra as PA hiding (id; _∘_)

module Partiality-algebra.Properties
  {a p q} {A : Set a} (P : Partiality-algebra p q A) where

open import Equality.Propositional
open import H-level.Truncation.Propositional hiding (elim)
open import Interval using (ext)
open import Prelude

open import Function-universe equality-with-J hiding (id; _∘_)
open import H-level equality-with-J hiding (Type)
open import H-level.Closure equality-with-J
open import Nat equality-with-J as Nat

open Partiality-algebra P

------------------------------------------------------------------------
-- Some predicates

-- A termination predicate: x ⇓ y means that x terminates with the
-- value y.

infix 4 _⇓_ _⇑

_⇓_ : Type → A → Set p
x ⇓ y = x ≡ now y

-- A non-termination predicate.

_⇑ : Type → Set p
x ⇑ = x ≡ never

------------------------------------------------------------------------
-- Preorder reasoning combinators

infix  -1 finally-⊑
infix  -1 _■
infixr -2 _⊑⟨_⟩_ _⊑⟨⟩_ _≡⟨_⟩⊑_

_⊑⟨_⟩_ : (x {y z} : Type) → x ⊑ y → y ⊑ z → x ⊑ z
_ ⊑⟨ x⊑y ⟩ y⊑z = ⊑-trans x⊑y y⊑z

_⊑⟨⟩_ : (x {y} : Type) → x ⊑ y → x ⊑ y
_ ⊑⟨⟩ x⊑y = x⊑y

_≡⟨_⟩⊑_ : (x {y z} : Type) → x ≡ y →
          y ⊑ z → x ⊑ z
_ ≡⟨ refl ⟩⊑ y⊑z = y⊑z

_■ : (x : Type) → x ⊑ x
x ■ = ⊑-refl x

finally-⊑ : (x y : Type) → x ⊑ y → x ⊑ y
finally-⊑ _ _ x⊑y = x⊑y

syntax finally-⊑ x y x⊑y = x ⊑⟨ x⊑y ⟩■ y ■

------------------------------------------------------------------------
-- Some simple lemmas

-- If every element in one increasing sequence is bounded by some
-- element in another, then the least upper bound of the first
-- sequence is bounded by the least upper bound of the second one.

⊑→⨆⊑⨆ : ∀ {s₁ s₂} {f : ℕ → ℕ} →
        (∀ n → s₁ [ n ] ⊑ s₂ [ f n ]) → ⨆ s₁ ⊑ ⨆ s₂
⊑→⨆⊑⨆ {s₁} {s₂} {f} s₁⊑s₂ =
  least-upper-bound _ _ λ n →
    s₁ [ n ]    ⊑⟨ s₁⊑s₂ n ⟩
    s₂ [ f n ]  ⊑⟨ upper-bound _ _ ⟩■
    ⨆ s₂        ■

-- A variant of the previous lemma.

∃⊑→⨆⊑⨆ : ∀ {s₁ s₂} →
         (∀ m → ∃ λ n → s₁ [ m ] ⊑ s₂ [ n ]) → ⨆ s₁ ⊑ ⨆ s₂
∃⊑→⨆⊑⨆ s₁⊑s₂ = ⊑→⨆⊑⨆ (proj₂ ∘ s₁⊑s₂)

-- ⨆ is monotone.

⨆-mono : {s₁ s₂ : Increasing-sequence} →
         (∀ n → s₁ [ n ] ⊑ s₂ [ n ]) → ⨆ s₁ ⊑ ⨆ s₂
⨆-mono = ⊑→⨆⊑⨆

-- Later elements in an increasing sequence are larger.

later-larger : (s : Increasing-sequence) →
               ∀ {m n} → m ≤ n → s [ m ] ⊑ s [ n ]
later-larger s {m} (≤-refl′ refl)           = s [ m ] ■
later-larger s {m} (≤-step′ {k = n} p refl) =
  s [ m ]      ⊑⟨ later-larger s p ⟩
  s [ n ]      ⊑⟨ increasing s n ⟩■
  s [ suc n ]  ■

-- If the final elements of an increasing sequence have an upper
-- bound, then all elements have this upper bound.

upper-bound-≤→upper-bound :
  ∀ (s : Increasing-sequence) {m x} →
  (∀ n → m ≤ n → s [ n ] ⊑ x) →
  ∀ n → s [ n ] ⊑ x
upper-bound-≤→upper-bound s {m} {x} is-ub n with Nat.total m n
... | inj₁ m≤n = is-ub n m≤n
... | inj₂ n≤m =
  s [ n ]  ⊑⟨ later-larger s n≤m ⟩
  s [ m ]  ⊑⟨ is-ub m ≤-refl ⟩■
  x        ■

-- Only never is smaller than or equal to never.

only-never-⊑-never : {x : Type} → x ⊑ never → x ≡ never
only-never-⊑-never x⊑never = antisymmetry x⊑never (never⊑ _)

------------------------------------------------------------------------
-- Tails

-- The tail of an increasing sequence.

tailˢ : Increasing-sequence → Increasing-sequence
tailˢ = Σ-map (_∘ suc) (_∘ suc)

-- The tail has the same least upper bound as the full sequence.

⨆tail≡⨆ : ∀ s → ⨆ (tailˢ s) ≡ ⨆ s
⨆tail≡⨆ s = antisymmetry
  (⊑→⨆⊑⨆ λ n → s [ suc n ]  ⊑⟨⟩
               s [ suc n ]  ■)
  (⨆-mono λ n → s [ n ]      ⊑⟨ increasing s n ⟩■
                s [ suc n ]  ■)

------------------------------------------------------------------------
-- Constant sequences

-- One way to form a constant sequence.

constˢ : Type → Increasing-sequence
constˢ x = const x , const (⊑-refl x)

-- The least upper bound of a constant sequence is equal to the
-- value in the sequence.

⨆-const : ∀ {x : Type} {inc} → ⨆ (const x , inc) ≡ x
⨆-const {x} =
  antisymmetry (least-upper-bound _ _ (λ _ → ⊑-refl x))
               (upper-bound _ 0)

------------------------------------------------------------------------
-- Box and diamond

-- Box.

□ : ∀ {ℓ} → (A → Set ℓ) → Type → Set (a ⊔ p ⊔ ℓ)
□ P x = ∀ y → x ⇓ y → P y

-- Diamond.

◇ : ∀ {ℓ} → (A → Set ℓ) → Type → Set (a ⊔ p ⊔ ℓ)
◇ P x = ∥ (∃ λ y → x ⇓ y × P y) ∥

-- All h-levels are closed under box.

□-closure : ∀ {ℓ} {P : A → Set ℓ} {x} n →
            (∀ x → H-level n (P x)) → H-level n (□ P x)
□-closure n h =
  Π-closure ext n λ y →
  Π-closure ext n λ _ →
  h y

-- A "constructor" for ◇. For more "constructors" for □ and ◇, see
-- Partiality-monad.Inductive.Alternative-order.

◇-now :
  ∀ {ℓ} {P : A → Set ℓ} →
  ∀ {x} → P x → ◇ P (now x)
◇-now p = ∣ _ , refl , p ∣

------------------------------------------------------------------------
-- An alternative characterisation of _⊑_

-- A relation which, /for the partiality monad/, is pointwise
-- equivalent to _⊑_ (assuming propositional extensionality). See
-- Partiality-monad.Inductive.Alternative-order.≼≃⊑ for the proof.

_≼_ : Type → Type → Set (a ⊔ p)
x ≼ y = ∀ z → x ⇓ z → y ⇓ z

-- _≼_ is propositional.

≼-propositional : ∀ {x y} → Is-proposition (x ≼ y)
≼-propositional =
  Π-closure ext 1 λ _ →
  Π-closure ext 1 λ _ →
  Type-is-set _ _

-- _≼_ is transitive.

≼-trans : ∀ {x y z} → x ≼ y → y ≼ z → x ≼ z
≼-trans {x} {y} {z} x≼y y≼z u =
  x ⇓ u  ↝⟨ x≼y u ⟩
  y ⇓ u  ↝⟨ y≼z u ⟩□
  z ⇓ u  □

------------------------------------------------------------------------
-- Combinators that can be used to prove that two least upper bounds
-- are equal

-- For an example of how these combinators can be used, see
-- Lambda.Partiality-monad.Inductive.Compiler-correctness.

-- A relation between sequences.

infix 4 _≳[_]_

record _≳[_]_ (s₁ : ℕ → Type) (n : ℕ) (s₂ : ℕ → Type) : Set p where
  constructor wrap
  field
    run : ∃ λ k → s₁ (k + n) ≡ s₂ n

open _≳[_]_ public

steps-≳ : ∀ {s₁ n s₂} → s₁ ≳[ n ] s₂ → ℕ
steps-≳ = proj₁ ∘ run

-- If two increasing sequences are related in a certain way, then
-- their least upper bounds are equal.

≳→⨆≡⨆ : ∀ {s₁ s₂} k →
        (∀ {n} → proj₁ s₁ ≳[ n ] proj₁ s₂ ∘ (k +_)) →
        ⨆ s₁ ≡ ⨆ s₂
≳→⨆≡⨆ {s₁} {s₂} k s₁≳s₂ = antisymmetry
  (⊑→⨆⊑⨆ λ n →
     let m , s₁[m+n]≡s₂[k+n] = run s₁≳s₂ in

     s₁ [ n ]      ⊑⟨ later-larger s₁ (m≤n+m _ m) ⟩
     s₁ [ m + n ]  ≡⟨ s₁[m+n]≡s₂[k+n] ⟩⊑
     s₂ [ k + n ]  ■)
  (⊑→⨆⊑⨆ λ n →
     let m , s₁[m+n]≡s₂[k+n] = run s₁≳s₂ in

     s₂ [ n ]      ⊑⟨ later-larger s₂ (m≤n+m _ k) ⟩
     s₂ [ k + n ]  ≡⟨ sym s₁[m+n]≡s₂[k+n] ⟩⊑
     s₁ [ m + n ]  ■)

-- Preorder-like reasoning combinators.

infix  -1 _∎≳
infixr -2 _≳⟨⟩_ trans-≳ trans-≡≳ trans-∀≡≳

_∎≳ : ∀ s {n} → s ≳[ n ] s
run (_ ∎≳) = 0 , refl

_≳⟨⟩_ : ∀ {n} s₁ {s₂} → s₁ ≳[ n ] s₂ → s₁ ≳[ n ] s₂
_ ≳⟨⟩ s₁≳s₂ = s₁≳s₂

trans-≳ : ∀ {n} s₁ {s₂ s₃}
          (s₂≳s₃ : s₂ ≳[ n ] s₃) →
          s₁ ≳[ steps-≳ s₂≳s₃ + n ] s₂ →
          s₁ ≳[ n ] s₃
run (trans-≳ {n} s₁ {s₂} {s₃} s₂≳s₃ s₁≳s₂) =
  let k₁ , eq₁ = run s₂≳s₃
      k₂ , eq₂ = run s₁≳s₂
  in
    k₂ + k₁
  , (s₁ ((k₂ + k₁) + n)  ≡⟨ cong s₁ (sym $ +-assoc k₂) ⟩
     s₁ (k₂ + (k₁ + n))  ≡⟨ eq₂ ⟩
     s₂       (k₁ + n)   ≡⟨ eq₁ ⟩∎
     s₃             n    ∎)

trans-≡≳ : ∀ {n} s₁ {s₂ s₃}
           (s₂≳s₃ : s₂ ≳[ n ] s₃) →
           s₁ (steps-≳ s₂≳s₃ + n) ≡ s₂ (steps-≳ s₂≳s₃ + n) →
           s₁ ≳[ n ] s₃
trans-≡≳ _ s₂≳s₃ s₁≡s₂ = _ ≳⟨ wrap (0 , s₁≡s₂) ⟩ s₂≳s₃

trans-∀≡≳ : ∀ {n} s₁ {s₂ s₃} →
            s₂ ≳[ n ] s₃ →
            (∀ n → s₁ n ≡ s₂ n) →
            s₁ ≳[ n ] s₃
trans-∀≡≳ _ s₂≳s₃ s₁≡s₂ = trans-≡≳ _ s₂≳s₃ (s₁≡s₂ _)

syntax trans-≳   s₁ s₂≳s₃ s₁≳s₂ = s₁ ≳⟨  s₁≳s₂ ⟩  s₂≳s₃
syntax trans-≡≳  s₁ s₂≳s₃ s₁≡s₂ = s₁ ≡⟨  s₁≡s₂ ⟩≳ s₂≳s₃
syntax trans-∀≡≳ s₁ s₂≳s₃ s₁≡s₂ = s₁ ∀≡⟨ s₁≡s₂ ⟩≳ s₂≳s₃

-- Some "stepping" combinators.

later : ∀ {n s₁ s₂} →
        s₁ ∘ suc ≳[ n ] s₂ ∘ suc → s₁ ≳[ suc n ] s₂
run (later {n} {s₁} {s₂} s₁≳s₂) =
  let k , eq = run s₁≳s₂
  in
    k
  , (s₁ (k + suc n)  ≡⟨ cong s₁ (sym $ suc+≡+suc k) ⟩
     s₁ (suc k + n)  ≡⟨ eq ⟩∎
     s₂ (suc n)      ∎)

earlier : ∀ {n s₁ s₂} →
          s₁ ≳[ suc n ] s₂ → s₁ ∘ suc ≳[ n ] s₂ ∘ suc
run (earlier {n} {s₁} {s₂} s₁≳s₂) =
  let k , eq = run s₁≳s₂
  in
    k
  , (s₁ (suc k + n)  ≡⟨ cong s₁ (suc+≡+suc k) ⟩
     s₁ (k + suc n)  ≡⟨ eq ⟩∎
     s₂ (suc n)      ∎)

laterˡ : ∀ {n s₁ s₂} → s₁ ∘ suc ≳[ n ] s₂ → s₁ ≳[ n ] s₂
run (laterˡ s₁≳s₂) = Σ-map suc id (run s₁≳s₂)

step⇓ : ∀ {n s} → s ≳[ n ] s ∘ suc
step⇓ = laterˡ (_ ∎≳)


==> anc/partiality-monad/src/Partiality-algebra/Strict-omega-continuous.agda <==
------------------------------------------------------------------------
-- Strict ω-continuous functions
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-algebra.Strict-omega-continuous where

open import Equality.Propositional
open import Interval using (ext)
open import Prelude hiding (⊥)

open import Bijection equality-with-J using (_↔_)
import Equivalence equality-with-J as Eq
open import Function-universe equality-with-J hiding (_∘_)
open import H-level.Closure equality-with-J
open import Monad equality-with-J

open import Partiality-algebra as PA
open import Partiality-algebra.Monotone
open import Partiality-algebra.Omega-continuous

-- Definition of strict ω-continuous functions.

record [_⟶_]⊥
         {a₁ p₁ q₁} {A₁ : Set a₁} (P₁ : Partiality-algebra p₁ q₁ A₁)
         {a₂ p₂ q₂} {A₂ : Set a₂} (P₂ : Partiality-algebra p₂ q₂ A₂) :
         Set (p₁ ⊔ p₂ ⊔ q₁ ⊔ q₂) where
  private
    module P₁ = Partiality-algebra P₁
    module P₂ = Partiality-algebra P₂

  field
    ω-continuous-function : [ P₁ ⟶ P₂ ]

  open [_⟶_] ω-continuous-function public

  field
    strict : function P₁.never ≡ P₂.never

open [_⟶_]⊥

-- Identity.

id⊥ : ∀ {a p q} {A : Set a} {P : Partiality-algebra p q A} →
      [ P ⟶ P ]⊥
ω-continuous-function id⊥ = idω
strict                id⊥ = refl

-- Composition.

infixr 40 _∘⊥_

_∘⊥_ :
  ∀ {a₁ p₁ q₁} {A₁ : Set a₁} {P₁ : Partiality-algebra p₁ q₁ A₁}
    {a₂ p₂ q₂} {A₂ : Set a₂} {P₂ : Partiality-algebra p₂ q₂ A₂}
    {a₃ p₃ q₃} {A₃ : Set a₃} {P₃ : Partiality-algebra p₃ q₃ A₃} →
  [ P₂ ⟶ P₃ ]⊥ → [ P₁ ⟶ P₂ ]⊥ → [ P₁ ⟶ P₃ ]⊥
ω-continuous-function (f ∘⊥ g) =
  ω-continuous-function f ∘ω ω-continuous-function g

strict (_∘⊥_ {P₁ = P₁} {P₂ = P₂} {P₃ = P₃} f g) =
  function f (function g P₁.never)  ≡⟨ cong (function f) (strict g) ⟩
  function f P₂.never               ≡⟨ strict f ⟩∎
  P₃.never                          ∎
  where
  module P₁ = Partiality-algebra P₁
  module P₂ = Partiality-algebra P₂
  module P₃ = Partiality-algebra P₃

-- Equality characterisation lemma for strict ω-continuous functions.

equality-characterisation-strict :
  ∀ {a₁ p₁ q₁} {A₁ : Set a₁} {P₁ : Partiality-algebra p₁ q₁ A₁}
    {a₂ p₂ q₂} {A₂ : Set a₂} {P₂ : Partiality-algebra p₂ q₂ A₂}
    {f g : [ P₁ ⟶ P₂ ]⊥} →
  (∀ x → function f x ≡ function g x) ↔ f ≡ g
equality-characterisation-strict {P₁ = P₁} {P₂ = P₂} {f} {g} =
  (∀ x → function f x ≡ function g x)                ↝⟨ equality-characterisation-continuous ⟩
  ω-continuous-function f ≡ ω-continuous-function g  ↝⟨ ignore-propositional-component
                                                          (P₂.Type-is-set _ _) ⟩
  _↔_.to rearrange f ≡ _↔_.to rearrange g            ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ rearrange) ⟩□
  f ≡ g                                              □
  where
  module P₁ = Partiality-algebra P₁
  module P₂ = Partiality-algebra P₂

  rearrange :
    [ P₁ ⟶ P₂ ]⊥
      ↔
    ∃ λ (h : [ P₁ ⟶ P₂ ]) → [_⟶_].function h P₁.never ≡ P₂.never
  rearrange = record
    { surjection = record
      { logical-equivalence = record
        { to   = λ f → ω-continuous-function f , strict f
        ; from = uncurry λ f c → record { ω-continuous-function = f
                                        ; strict                = c
                                        }
        }
      ; right-inverse-of = λ _ → refl
      }
    ; left-inverse-of = λ _ → refl
    }
    where
    open Partiality-algebra

-- Composition is associative.

∘⊥-assoc :
  ∀ {a₁ p₁ q₁} {A₁ : Set a₁} {P₁ : Partiality-algebra p₁ q₁ A₁}
    {a₂ p₂ q₂} {A₂ : Set a₂} {P₂ : Partiality-algebra p₂ q₂ A₂}
    {a₃ p₃ q₃} {A₃ : Set a₃} {P₃ : Partiality-algebra p₃ q₃ A₃}
    {a₄ p₄ q₄} {A₄ : Set a₄} {P₄ : Partiality-algebra p₄ q₄ A₄}
  (f : [ P₃ ⟶ P₄ ]⊥) (g : [ P₂ ⟶ P₃ ]⊥) (h : [ P₁ ⟶ P₂ ]⊥) →
  f ∘⊥ (g ∘⊥ h) ≡ (f ∘⊥ g) ∘⊥ h
∘⊥-assoc _ _ _ =
  _↔_.to equality-characterisation-strict λ _ → refl


==> anc/partiality-monad/src/Partiality-monad/Coinductive.agda <==
------------------------------------------------------------------------
-- The delay monad quotiented by weak bisimilarity
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-monad.Coinductive where

open import Equality.Propositional
open import H-level.Truncation.Propositional
open import Prelude hiding (⊥)
open import Quotient.HIT

open import H-level equality-with-J

open import Delay-monad
open import Delay-monad.Weak-bisimilarity

-- The partiality monad, defined as the delay monad quotiented by
-- (propositionally truncated) weak bisimilarity.

_⊥ : ∀ {a} → Set a → Set a
A ⊥ = Delay A ∞ / λ x y → ∥ x ≈ y ∥ , truncation-is-proposition

-- The partiality monad is a set.

⊥-is-set : ∀ {a} {A : Set a} → Is-set (A ⊥)
⊥-is-set = /-is-set


==> anc/partiality-monad/src/Partiality-monad/Coinductive/Alternative.agda <==
------------------------------------------------------------------------
-- An alternative definition of the partiality monad: a variant of the
-- delay monad quotiented by a notion of weak bisimilarity
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-monad.Coinductive.Alternative where

open import Equality.Propositional
open import H-level.Truncation.Propositional
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (⊥)
open import Quotient.HIT

open import Bijection equality-with-J using (_↔_)
open import Function-universe equality-with-J hiding (⊥↔⊥)
open import H-level equality-with-J

import Delay-monad.Alternative as A
import Delay-monad.Alternative.Equivalence as A
import Delay-monad.Alternative.Weak-bisimilarity as A
import Delay-monad.Strong-bisimilarity as Strong-bisimilarity
import Delay-monad.Weak-bisimilarity as W
import Partiality-monad.Coinductive as C

-- The partiality monad, defined as the alternative definition of the
-- delay monad quotiented by weak bisimilarity.

_⊥ : ∀ {a} → Set a → Set a
A ⊥ = A.Delay A / λ x y → (x A.≈ y) , A.≈-propositional x y

-- The partiality monad is a set.

⊥-is-set : ∀ {a} {A : Set a} → Is-set (A ⊥)
⊥-is-set = /-is-set

-- This definition of the partiality monad is isomorphic to the one in
-- Partiality-monad.Coinductive, for sets, assuming extensionality.

⊥↔⊥ : ∀ {a} {A : Set a} →
      Is-set A →
      Strong-bisimilarity.Extensionality a →
      A ⊥ ↔ A C.⊥
⊥↔⊥ {A = A} A-set delay-ext = D↔D /-cong lemma
  where
  D↔D = A.Delay↔Delay delay-ext

  lemma : (x y : A.Delay A) →
          x A.≈ y ⇔ ∥ _↔_.to D↔D x W.≈ _↔_.to D↔D y ∥
  lemma x y =
    x A.≈ y                            ↔⟨ inverse $ ∥∥↔ (A.≈-propositional x y) ⟩
    ∥ x A.≈ y ∥                        ↝⟨ ∥∥-cong-⇔ (A.≈⇔≈ A-set x y) ⟩□
    ∥ _↔_.to D↔D x W.≈ _↔_.to D↔D y ∥  □


==> anc/partiality-monad/src/Partiality-monad/Coinductive/Partial-order.agda <==
------------------------------------------------------------------------
-- A partial order
------------------------------------------------------------------------

{-# OPTIONS --without-K --rewriting #-}

open import Equality.Propositional
open import Univalence-axiom equality-with-J

module Partiality-monad.Coinductive.Partial-order
  {a} (prop-ext : Propositional-extensionality a) {A : Set a} where

open import H-level.Truncation.Propositional as Trunc
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (⊥; module W)
open import Quotient.HIT as Quotient

open import Bijection equality-with-J using (_↔_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J

open import Delay-monad
import Delay-monad.Partial-order as PO
open import Delay-monad.Weak-bisimilarity as W using (_≈_)

open import Partiality-monad.Coinductive

-- An ordering relation.

LE : A ⊥ → A ⊥ → Proposition a
LE x y = Quotient.rec
  (λ x → LE″ x y)
  (left-lemma″-∥∥ y)
  is-set
  x
  where
  LE′ : Delay A ∞ → Delay A ∞ → Proposition a
  LE′ x y = ∥ x PO.⊑ y ∥ , truncation-is-proposition

  abstract

    is-set : Is-set (∃ Is-proposition)
    is-set = Is-set-∃-Is-proposition ext prop-ext

    right-lemma : ∀ {x y z} → x ≈ y → LE′ z x ≡ LE′ z y
    right-lemma x≈y =
      _↔_.to (⇔↔≡″ ext prop-ext)
             (record { to   = ∥∥-map (flip PO.transitive-⊑≈ x≈y)
                     ; from = ∥∥-map (flip PO.transitive-⊑≈
                                        (W.symmetric x≈y))
                     })

    right-lemma-∥∥ : ∀ {x y z} → ∥ x ≈ y ∥ → LE′ z x ≡ LE′ z y
    right-lemma-∥∥ = Trunc.rec (is-set _ _) right-lemma

  LE″ : Delay A ∞ → A ⊥ → Proposition a
  LE″ x y = Quotient.rec (LE′ x) right-lemma-∥∥ is-set y

  abstract

    left-lemma : ∀ {x y z} → x ≈ y → LE′ x z ≡ LE′ y z
    left-lemma x≈y =
      _↔_.to (⇔↔≡″ ext prop-ext)
             (record { to   = ∥∥-map (PO.transitive-≈⊑
                                        (W.symmetric x≈y))
                     ; from = ∥∥-map (PO.transitive-≈⊑ x≈y)
                     })

    left-lemma″ : ∀ {x y} z → x ≈ y → LE″ x z ≡ LE″ y z
    left-lemma″ {x} {y} z x≈y = Quotient.elim-Prop
      (λ z → LE″ x z ≡ LE″ y z)
      (λ _ → left-lemma x≈y)
      (λ _ → Is-set-∃-Is-proposition ext prop-ext _ _)
      z

    left-lemma″-∥∥ : ∀ {x y} z → ∥ x ≈ y ∥ → LE″ x z ≡ LE″ y z
    left-lemma″-∥∥ z = Trunc.rec
     (is-set _ _)
     (left-lemma″ z)

infix 4 _⊑_

_⊑_ : A ⊥ → A ⊥ → Set a
x ⊑ y = proj₁ (LE x y)

-- _⊑_ is propositional.

⊑-propositional : ∀ x y → Is-proposition (x ⊑ y)
⊑-propositional x y = proj₂ (LE x y)

-- _⊑_ is reflexive.

reflexive : ∀ x → x ⊑ x
reflexive = Quotient.elim-Prop
  _
  (λ x → ∣ PO.reflexive x ∣)
  (λ x → ⊑-propositional [ x ] [ x ])

-- _⊑_ is antisymmetric.

antisymmetric : ∀ x y → x ⊑ y → y ⊑ x → x ≡ y
antisymmetric = Quotient.elim-Prop
  (λ x → ∀ y → x ⊑ y → y ⊑ x → x ≡ y)
  (λ x → Quotient.elim-Prop
     (λ y → [ x ] ⊑ y → y ⊑ [ x ] → [ x ] ≡ y)
     (λ y ∥x⊑y∥ ∥y⊑x∥ →
        []-respects-relation $
        Trunc.rec truncation-is-proposition
          (λ x⊑y → ∥∥-map (PO.antisymmetric x⊑y) ∥y⊑x∥)
          ∥x⊑y∥)
     (λ _ → Π-closure ext 1 λ _ →
            Π-closure ext 1 λ _ →
            ⊥-is-set _ _))
  (λ _ → Π-closure ext 1 λ _ →
         Π-closure ext 1 λ _ →
         Π-closure ext 1 λ _ →
         ⊥-is-set _ _)

-- _⊑_ is transitive.

transitive : ∀ x y z → x ⊑ y → y ⊑ z → x ⊑ z
transitive = Quotient.elim-Prop
  (λ x → ∀ y z → x ⊑ y → y ⊑ z → x ⊑ z)
  (λ x → Quotient.elim-Prop
    (λ y → ∀ z → [ x ] ⊑ y → y ⊑ z → [ x ] ⊑ z)
    (λ y → Quotient.elim-Prop
       (λ z → ∥ x PO.⊑ y ∥ → [ y ] ⊑ z → [ x ] ⊑ z)
       (λ z ∥x⊑y∥ →
          Trunc.rec truncation-is-proposition
            (λ y⊑z → ∥∥-map (λ x⊑y → PO.transitive x⊑y y⊑z) ∥x⊑y∥))
       (λ _ → Π-closure ext 1 λ _ →
              Π-closure ext 1 λ _ →
              ⊑-propositional [ _ ] [ _ ]))
    (λ _ → Π-closure ext 1 λ z →
           Π-closure ext 1 λ _ →
           Π-closure ext 1 λ _ →
           ⊑-propositional [ _ ] z))
  (λ _ → Π-closure ext 1 λ _ →
         Π-closure ext 1 λ z →
         Π-closure ext 1 λ _ →
         Π-closure ext 1 λ _ →
         ⊑-propositional [ _ ] z)


==> anc/partiality-monad/src/Partiality-monad/Equivalence.agda <==
------------------------------------------------------------------------
-- The partiality monads in Partiality-monad.Inductive and
-- Partiality-monad.Coinductive are pointwise equivalent, for sets,
-- assuming extensionality, propositional extensionality and countable
-- choice
------------------------------------------------------------------------

{-# OPTIONS --without-K --rewriting #-}

module Partiality-monad.Equivalence {a} {A : Set a} where

open import Equality.Propositional
open import H-level.Truncation.Propositional as Trunc
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (⊥; ↑)
open import Quotient.HIT as Quotient hiding ([_])

open import Bijection equality-with-J using (_↔_)
open import Embedding equality-with-J
  using (Is-embedding; Injective≃Is-embedding)
open import Equivalence equality-with-J as Eq
  using (_≃_; Is-equivalence)
open import Function-universe equality-with-J as F hiding (id; _∘_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J
open import Injection equality-with-J using (Injective)
open import Univalence-axiom equality-with-J

import Delay-monad as D
open import Delay-monad.Alternative as A using (_↓_; _↑)
import Delay-monad.Alternative.Equivalence as A
import Delay-monad.Alternative.Partial-order as A
import Delay-monad.Alternative.Termination as A
import Delay-monad.Alternative.Weak-bisimilarity as A
import Delay-monad.Strong-bisimilarity as S
import Delay-monad.Weak-bisimilarity as W
import Partiality-monad.Coinductive as C
import Partiality-monad.Coinductive.Alternative as CA
open import Partiality-monad.Inductive as I
  hiding (_⊥; _⊑_; Increasing-sequence; _⇓_)
open import Partiality-monad.Inductive.Alternative-order
open import Partiality-monad.Inductive.Eliminators

------------------------------------------------------------------------
-- A function from the partiality monad defined in
-- Partiality-monad.Coinductive.Alternative to the inductive
-- partiality monad

-- Turns potential values into partial values.

Maybe→⊥ : Maybe A → A I.⊥
Maybe→⊥ nothing  = never
Maybe→⊥ (just y) = now y

-- Maybe→⊥ is monotone.

Maybe→⊥-mono : ∀ {x y} → A.LE x y → Maybe→⊥ x I.⊑ Maybe→⊥ y
Maybe→⊥-mono (inj₁ refl) = ⊑-refl _
Maybe→⊥-mono (inj₂ (refl , y≢n)) = never⊑ _

-- Maybe→⊥ can be used to turn increasing sequences of one kind into
-- increasing sequences of another kind.

Delay→Inc-seq : A.Delay A → I.Increasing-sequence A
Delay→Inc-seq (f , inc) = Maybe→⊥ ∘ f , Maybe→⊥-mono ∘ inc

-- Turns increasing sequences of potential values into partial values.

Delay→⊥ : A.Delay A → A I.⊥
Delay→⊥ = ⨆ ∘ Delay→Inc-seq

-- Delay→⊥ is monotone (if A is a set).

Delay→⊥-mono :
  Is-set A → ∀ x y → x A.∥⊑∥ y → Delay→⊥ x I.⊑ Delay→⊥ y
Delay→⊥-mono A-set x@(f , _) y@(g , _) x⊑y = ∃⊑→⨆⊑⨆ inc
  where
  inc : ∀ m → ∃ λ n → Maybe→⊥ (f m) I.⊑ Maybe→⊥ (g n)
  inc m with inspect (f m)
  inc m | nothing , fm↑  = 0 , (Maybe→⊥ (f m)  ≡⟨ cong Maybe→⊥ fm↑ ⟩⊑
                                never          ⊑⟨ never⊑ _ ⟩■
                                Maybe→⊥ (g 0)  ■)
  inc m | just z  , fm↓z =
    k , (Maybe→⊥ (f m)     ≡⟨ cong Maybe→⊥ fm↓z ⟩⊑
         Maybe→⊥ (just z)  ≡⟨ cong Maybe→⊥ (sym $ proj₂ y⇓z) ⟩⊑
         Maybe→⊥ (g k)     ■)
    where
    y⇓z =        $⟨ ∣ m , fm↓z ∣ ⟩
      x A.∥⇓∥ z  ↝⟨ x⊑y z ⟩
      y A.∥⇓∥ z  ↝⟨ _⇔_.from (A.⇓⇔∥⇓∥ A-set y) ⟩□
      y A.⇓ z    □

    k : ℕ
    k = proj₁ y⇓z

-- Delay→⊥ maps weakly bisimilar values to equal values (if A is a
-- set).

Delay→⊥-≈→≡ : Is-set A → ∀ x y → x A.≈ y → Delay→⊥ x ≡ Delay→⊥ y
Delay→⊥-≈→≡ A-set x y =
  x A.≈ y                                            ↝⟨ Σ-map (Delay→⊥-mono A-set x y) (Delay→⊥-mono A-set y x) ⟩
  Delay→⊥ x I.⊑ Delay→⊥ y × Delay→⊥ x I.⊒ Delay→⊥ y  ↝⟨ uncurry antisymmetry ⟩□
  Delay→⊥ x ≡ Delay→⊥ y                              □

-- If A is a set, then values in A CA.⊥ can be mapped to values in the
-- inductive partiality monad.

⊥→⊥ : Is-set A → A CA.⊥ → A I.⊥
⊥→⊥ A-set =
  Quotient.rec Delay→⊥ (λ {x y} → Delay→⊥-≈→≡ A-set x y) ⊥-is-set

------------------------------------------------------------------------
-- A lemma

-- I._⇓_ and A._∥⇓∥_ are pointwise logically equivalent (via Delay→⊥),
-- for sets, assuming propositional extensionality.

⇓⇔∥⇓∥ :
  Is-set A → Propositional-extensionality a →
  ∀ x {y} → Delay→⊥ x I.⇓ y ⇔ x A.∥⇓∥ y
⇓⇔∥⇓∥ A-set prop-ext x@(f , _) {y} =
  Delay→⊥ x I.⇓ y                    ↔⟨⟩
  ⨆ (Delay→Inc-seq x) I.⇓ y          ↔⟨ ⨆⇓≃∥∃⇓∥ prop-ext ⟩
  ∥ (∃ λ n → Maybe→⊥ (f n) I.⇓ y) ∥  ↝⟨ ∥∥-cong-⇔ (∃-cong λ _ → record { to = to _; from = cong Maybe→⊥ }) ⟩
  ∥ (∃ λ n → f n ↓ y) ∥              ↝⟨ F.id ⟩□
  x A.∥⇓∥ y                          □
  where
  to : ∀ n → Maybe→⊥ (f n) I.⇓ y → f n ↓ y
  to n f⇓y with f n
  ... | nothing = ⊥-elim $ now≢never prop-ext _ (sym f⇓y)
  ... | just y′ =
    just y′  ≡⟨ cong just y′≡y ⟩∎
    just y   ∎
    where
    y′≡y =            $⟨ f⇓y ⟩
      now y′ ≡ now y  ↔⟨ now≡now≃∥≡∥ prop-ext ⟩
      ∥ y′ ≡ y ∥      ↝⟨ ∥∥↔ (A-set _ _) ⟩□
      y′ ≡ y          □

------------------------------------------------------------------------
-- ⊥→⊥ is injective

-- Delay→⊥ is (kind of) injective (if A is a set, assuming
-- propositional extensionality).

Delay→⊥-injective :
  Is-set A → Propositional-extensionality a →
  ∀ x y → Delay→⊥ x ≡ Delay→⊥ y → x A.≈ y
Delay→⊥-injective A-set prop-ext x y x≡y =
    lemma A-set prop-ext x y (≡→⊑      x≡y)
  , lemma A-set prop-ext y x (≡→⊑ (sym x≡y))
  where
  ≡→⊑ : ∀ {x y} → x ≡ y → x I.⊑ y
  ≡→⊑ refl = ⊑-refl _

  lemma :
    Is-set A → Propositional-extensionality a →
    ∀ x y → Delay→⊥ x I.⊑ Delay→⊥ y → x A.∥⊑∥ y
  lemma A-set prop-ext x y x⊑y z =
    x A.∥⇓∥ z            ↝⟨ _⇔_.from (⇓⇔∥⇓∥ A-set prop-ext x) ⟩
    Delay→⊥ x I.⇓ z      ↔⟨ ⇓≃now⊑ prop-ext ⟩
    now z I.⊑ Delay→⊥ x  ↝⟨ flip ⊑-trans x⊑y ⟩
    now z I.⊑ Delay→⊥ y  ↔⟨ inverse (⇓≃now⊑ prop-ext) ⟩
    Delay→⊥ y I.⇓ z      ↝⟨ _⇔_.to (⇓⇔∥⇓∥ A-set prop-ext y) ⟩□
    y A.∥⇓∥ z            □

-- ⊥→⊥ A-set is injective (assuming propositional extensionality).

⊥→⊥-injective :
  (A-set : Is-set A) → Propositional-extensionality a →
  Injective (⊥→⊥ A-set)
⊥→⊥-injective A-set prop-ext {x} {y} =
  Quotient.elim-Prop
    (λ x → ⊥→⊥ A-set x ≡ ⊥→⊥ A-set y → x ≡ y)
    (λ x → Quotient.elim-Prop
       (λ y → Delay→⊥ x ≡ ⊥→⊥ A-set y → Quotient.[ x ] ≡ y)
       (λ y → []-respects-relation ∘
              Delay→⊥-injective A-set prop-ext x y)
       (λ _ → Π-closure ext 1 λ _ →
              /-is-set _ _)
       y)
    (λ _ → Π-closure ext 1 λ _ →
           /-is-set _ _)
    x

------------------------------------------------------------------------
-- ⊥→⊥ is surjective

-- Delay→⊥ is surjective (if A is a set, assuming propositional
-- extensionality and countable choice).

Delay→⊥-surjective :
  Is-set A →
  Propositional-extensionality a →
  Axiom-of-countable-choice a →
  Surjective Delay→⊥
Delay→⊥-surjective A-set prop-ext cc =
  ⊥-rec-⊥ (record
    { pe = constant-sequence nothing
    ; po = constant-sequence ∘ just
    ; pl = λ s →
             (∀ n → ∥ (∃ λ x → Delay→⊥ x ≡ s [ n ]) ∥)    ↝⟨ cc ⟩
             ∥ (∀ n → ∃ λ x → Delay→⊥ x ≡ s [ n ]) ∥      ↔⟨ ∥∥-cong ΠΣ-comm ⟩
             ∥ (∃ λ f → ∀ n → Delay→⊥ (f n) ≡ s [ n ]) ∥  ↝⟨ ∥∥-map (uncurry $ flip construct s) ⟩□
             ∥ (∃ λ x → Delay→⊥ x ≡ ⨆ s) ∥                □
    ; pp = λ _ → truncation-is-proposition
    })
  where
  -- The increasing sequences (of type A.Delay A) returned by this
  -- function are constant.

  constant-sequence : ∀ x → ∥ (∃ λ y → Delay→⊥ y ≡ Maybe→⊥ x) ∥
  constant-sequence x = ∣ (const x , const (inj₁ refl)) , ⨆-const ∣

  -- Given a sequence and an increasing sequence s that are pointwise
  -- equal (via Delay→⊥) one can construct an increasing sequence that
  -- is equal (via Delay→⊥) to ⨆ s.

  construct :
    (f : ℕ → A.Delay A)
    (s : I.Increasing-sequence A) →
    (∀ n → Delay→⊥ (f n) ≡ s [ n ]) →
    ∃ λ x → Delay→⊥ x ≡ ⨆ s
  construct f s h = x , x-correct
    where
    -- We use f and an isomorphism between ℕ and ℕ × ℕ to construct a
    -- function from ℕ to Maybe A.

    f₂ : ℕ → ℕ → Maybe A
    f₂ m n = proj₁ (f m) n

    f₁ : ℕ → Maybe A
    f₁ =
      ℕ        ↔⟨ ℕ↔ℕ² ⟩
      ℕ × ℕ    ↝⟨ uncurry f₂ ⟩□
      Maybe A  □

    -- All values that this function can terminate with are equal.

    termination-value-unique-f₂ :
      ∀ {m n y m′ n′ y′} →
      f₂ m n ↓ y × f₂ m′ n′ ↓ y′ →
      y ≡ y′
    termination-value-unique-f₂ {m} {n} {y} {m′} {n′} {y′} =
      f₂ m n ↓ y × f₂ m′ n′ ↓ y′  ↝⟨ f₂↓→⨆s⇓ ×-cong f₂↓→⨆s⇓ ⟩
      ⨆ s I.⇓ y × ⨆ s I.⇓ y′      ↝⟨ uncurry (termination-value-merely-unique prop-ext) ⟩
      ∥ y ≡ y′ ∥                  ↔⟨ ∥∥↔ (A-set _ _) ⟩□
      y ≡ y′                      □
      where
      f₂↓→⨆s⇓ : ∀ {y m n} → f₂ m n ↓ y → ⨆ s I.⇓ y
      f₂↓→⨆s⇓ {y} {m} f₂↓ =
        terminating-element-is-⨆ prop-ext s
          (s [ m ]        ≡⟨ sym (h m) ⟩
           Delay→⊥ (f m)  ≡⟨ _⇔_.from (⇓⇔∥⇓∥ A-set prop-ext (f m)) ∣ _ , f₂↓ ∣ ⟩∎
           now y          ∎)

    termination-value-unique-f₁ :
      ∀ {y y′} →
      (∃ λ n → f₁ n ↓ y) →
      (∃ λ n → f₁ n ↓ y′) →
      y ≡ y′
    termination-value-unique-f₁ (_ , ↓y) (_ , ↓y′) =
      termination-value-unique-f₂ (↓y , ↓y′)

    abstract

      -- Thus the function can be completed to an increasing sequence.

      completed-f₁ : ∃ λ x → ∀ {y} → x A.⇓ y ⇔ ∃ λ n → f₁ n ↓ y
      completed-f₁ = A.complete-function f₁ termination-value-unique-f₁

    -- The increasing sequence that is returned above.

    x : A.Delay A
    x = proj₁ completed-f₁

    -- Every potential value in the increasing sequence x is smaller
    -- than or equal to (via Maybe→⊥) some value in s.

    x⊑s : ∀ m → ∃ λ n → Maybe→⊥ (proj₁ x m) I.⊑ s [ n ]
    x⊑s m with inspect (proj₁ x m)
    x⊑s m | nothing , x↑ =
        zero
      , (Maybe→⊥ (proj₁ x m)  ≡⟨ cong Maybe→⊥ x↑ ⟩⊑
         never                ⊑⟨ never⊑ _ ⟩■
         s [ 0 ]              ■)
    x⊑s m | just y , x↓ =
        n₁
      , (Maybe→⊥ (proj₁ x m)  ≡⟨ cong Maybe→⊥ x↓ ⟩⊑
         now y                ≡⟨ sym f⇓ ⟩⊑
         Delay→⊥ (f n₁)       ≡⟨ h n₁ ⟩⊑
         s [ n₁ ]             ■)
      where
      f₁↓ : ∃ λ n → f₁ n ↓ y
      f₁↓ = _⇔_.to (proj₂ completed-f₁) (_ , x↓)

      n  = proj₁ f₁↓
      n₁ = proj₁ (_↔_.to ℕ↔ℕ² n)
      n₂ = proj₂ (_↔_.to ℕ↔ℕ² n)

      f⇓ : Delay→⊥ (f n₁) I.⇓ y
      f⇓ =
        _≃_.from (⇓≃now⊑ prop-ext)
          (now y                        ≡⟨ cong Maybe→⊥ $ sym $ proj₂ f₁↓ ⟩⊑
           Maybe→⊥ (f₁ n)               ⊑⟨⟩
           Maybe→⊥ (f₂ n₁ n₂)           ⊑⟨⟩
           Maybe→⊥ (proj₁ (f n₁) n₂)    ⊑⟨⟩
           Delay→Inc-seq (f n₁) [ n₂ ]  ⊑⟨ upper-bound (Delay→Inc-seq (f n₁)) _ ⟩■
           Delay→⊥ (f n₁)               ■)

    -- Furthermore every potential value in f is smaller than or equal
    -- to x.

    f⊑x : ∀ m → f m A.⊑ x
    f⊑x m y =
      f m A.⇓ y                                                 ↝⟨ Σ-map (_↔_.from ℕ↔ℕ² ∘ (m ,_)) (λ {n} →

          f₂ m n ↓ y                                                 ↝⟨ ≡⇒→ (cong ((_↓ y) ∘ uncurry f₂) $ sym $ _↔_.right-inverse-of ℕ↔ℕ² (m , n)) ⟩
          uncurry f₂ (_↔_.to ℕ↔ℕ² (_↔_.from ℕ↔ℕ² (m , n))) ↓ y       ↝⟨ F.id ⟩□
          f₁ (_↔_.from ℕ↔ℕ² (m , n)) ↓ y                             □) ⟩

      (∃ λ n → f₁ n ↓ y)                                        ↝⟨ _⇔_.from (proj₂ completed-f₁) ⟩□
      x A.⇓ y                                                   □

    -- Thus x is correctly defined.

    x-correct : Delay→⊥ x ≡ ⨆ s
    x-correct = antisymmetry
      (⊑→⨆⊑⨆ λ n →
         Delay→Inc-seq x [ n ]  ⊑⟨ proj₂ (x⊑s n) ⟩■
         s [ proj₁ (x⊑s n) ]    ■)
      (least-upper-bound _ _ λ m →
         s [ m ]        ≡⟨ sym (h m) ⟩⊑
         Delay→⊥ (f m)  ⊑⟨ Delay→⊥-mono A-set (f m) x (∥∥-map ∘ f⊑x m) ⟩■
         Delay→⊥ x      ■)

-- ⊥→⊥ A-set is surjective (assuming propositional extensionality and
-- countable choice).

⊥→⊥-surjective :
  (A-set : Is-set A) →
  Propositional-extensionality a →
  Axiom-of-countable-choice a →
  Surjective (⊥→⊥ A-set)
⊥→⊥-surjective A-set prop-ext cc x =
  ∥∥-map (λ { (pre , can-pre≡x) → Quotient.[ pre ] , can-pre≡x })
         (Delay→⊥-surjective A-set prop-ext cc x)

------------------------------------------------------------------------
-- ⊥→⊥ is an equivalence

-- ⊥→⊥ A-set is an equivalence (assuming propositional extensionality
-- and countable choice).

⊥→⊥-equiv :
  (A-set : Is-set A) →
  Propositional-extensionality a →
  Axiom-of-countable-choice a →
  Is-equivalence (⊥→⊥ A-set)
⊥→⊥-equiv A-set prop-ext cc =                        $⟨ _,_ {B = const _}
                                                            (⊥→⊥-surjective A-set prop-ext cc)
                                                            (λ {_ _} → ⊥→⊥-injective A-set prop-ext) ⟩
  Surjective (⊥→⊥ A-set) × Injective (⊥→⊥ A-set)     ↝⟨ Σ-map id (_≃_.to (Injective≃Is-embedding ext /-is-set ⊥-is-set _)) ⟩
  Surjective (⊥→⊥ A-set) × Is-embedding (⊥→⊥ A-set)  ↝⟨ _≃_.to surjective×embedding≃equivalence ⟩□
  Is-equivalence (⊥→⊥ A-set)                         □

-- Thus the inductive definition of the partiality monad is equivalent
-- to the definition in Partiality-monad.Coinductive.Alternative, for
-- sets, assuming propositional extensionality and countable choice.

⊥≃⊥′ :
  Is-set A →
  Propositional-extensionality a →
  Axiom-of-countable-choice a →
  A CA.⊥ ≃ A I.⊥
⊥≃⊥′ A-set prop-ext choice = Eq.⟨ _ , ⊥→⊥-equiv A-set prop-ext choice ⟩

------------------------------------------------------------------------
-- The two definitions of the partiality monad are equivalent

-- The inductive and coinductive definitions of the partiality monad
-- are pointwise equivalent, for sets, assuming extensionality,
-- propositional extensionality and countable choice.

⊥≃⊥ :
  Is-set A →
  S.Extensionality a →
  Propositional-extensionality a →
  Axiom-of-countable-choice a →
  A I.⊥ ≃ A C.⊥
⊥≃⊥ A-set delay-ext prop-ext choice =
  A I.⊥   ↝⟨ inverse (⊥≃⊥′ A-set prop-ext choice) ⟩
  A CA.⊥  ↔⟨ CA.⊥↔⊥ A-set delay-ext ⟩□
  A C.⊥   □

-- The previous result has a number of preconditions. None of these
-- preconditions are needed to translate from the delay monad to the
-- quotient inductive-inductive partiality monad.

Delay→⊥′ : D.Delay A ∞ → A I.⊥
Delay→⊥′ =
  D.Delay A ∞  ↝⟨ _⇔_.from A.Delay⇔Delay ⟩
  A.Delay A    ↝⟨ Delay→⊥ ⟩□
  A I.⊥        □

-- This translation turns weakly bisimilar computations into equal
-- computations, assuming that the underlying type is a set.

Delay→⊥′-≈→≡ :
  Is-set A →
  ∀ {x y} → x W.≈ y → Delay→⊥′ x ≡ Delay→⊥′ y
Delay→⊥′-≈→≡ A-set {x} {y} =
  x W.≈ y                                                ↝⟨ _⇔_.to (A.≈⇔≈′ A-set) ⟩
  _⇔_.from A.Delay⇔Delay x A.≈ _⇔_.from A.Delay⇔Delay y  ↝⟨ Delay→⊥-≈→≡ A-set (_⇔_.from A.Delay⇔Delay x) (_⇔_.from A.Delay⇔Delay y) ⟩□
  Delay→⊥′ x ≡ Delay→⊥′ y                                □

-- One can also translate from the coinductive to the inductive
-- partiality monad, as long as the underlying type is a set.

⊥→⊥′ : Is-set A → A C.⊥ → A I.⊥
⊥→⊥′ A-set = Quotient.rec
  Delay→⊥′
  (Trunc.rec (I.⊥-is-set _ _) (Delay→⊥′-≈→≡ A-set))
  I.⊥-is-set


==> anc/partiality-monad/src/Partiality-monad/Inductive.agda <==
------------------------------------------------------------------------
-- A quotient inductive-inductive definition of the partiality monad
------------------------------------------------------------------------

-- Note that this module is experimental: it uses postulates to encode
-- a quotient inductive-inductive type.

{-# OPTIONS --without-K #-}

module Partiality-monad.Inductive where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (⊥)

open import Bijection equality-with-J using (_↔_)
open import Equivalence equality-with-J as Eq using (_≃_)
open import Function-universe equality-with-J hiding (id; _∘_)
open import H-level equality-with-J hiding (Type)
open import H-level.Closure equality-with-J

open import Partiality-algebra as PA
open import Partiality-algebra.Eliminators as PAE hiding (Arguments)
import Partiality-algebra.Properties

-- The partiality monad's type formers and constructors.

postulate
  partiality-algebra : ∀ {a} (A : Set a) → Partiality-algebra a a A

module _ {a} {A : Set a} where

  open Partiality-algebra (partiality-algebra A) public
    hiding (Type; Increasing-sequence)
    renaming ( Type-is-set to ⊥-is-set
             ; equality-characterisation-Type to
               equality-characterisation-⊥
             )

  open Partiality-algebra.Properties (partiality-algebra A) public

-- The partiality monad.

infix 10 _⊥

_⊥ : ∀ {a} → Set a → Set a
A ⊥ = Partiality-algebra.Type (partiality-algebra A)

-- Increasing sequences.

Increasing-sequence : ∀ {a} → Set a → Set a
Increasing-sequence A =
  Partiality-algebra.Increasing-sequence (partiality-algebra A)

module _ {a p q} {A : Set a} where

  -- The elimination principle.

  postulate
    eliminators : Elimination-principle p q (partiality-algebra A)

  module _ args where
    open Eliminators (eliminators args) public

  -- Initiality.

  initial : Initial p q (partiality-algebra A)
  initial = eliminators→initiality _ eliminators

-- The eliminators' arguments.

Arguments : ∀ {a} p q (A : Set a) → Set (a ⊔ lsuc (p ⊔ q))
Arguments p q A = PAE.Arguments p q (partiality-algebra A)


==> anc/partiality-monad/src/Partiality-monad/Inductive/Alternative-order.agda <==
------------------------------------------------------------------------
-- An alternative characterisation of the information ordering, along
-- with related results
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

open import Equality.Propositional
open import Univalence-axiom equality-with-J

-- The characterisation uses propositional extensionality.

module Partiality-monad.Inductive.Alternative-order
         {a} (prop-ext : Propositional-extensionality a) {A : Set a}
         where

open import H-level.Truncation.Propositional as Trunc
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (⊥)

open import Bijection equality-with-J using (_↔_)
open import Double-negation equality-with-J as DN
open import Equivalence equality-with-J as Eq using (_≃_)
open import Function-universe equality-with-J as F hiding (id; _∘_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J
open import Monad equality-with-J
open import Nat equality-with-J

open import Partiality-monad.Inductive
open import Partiality-monad.Inductive.Eliminators

------------------------------------------------------------------------
-- An alternative characterisation of λ x y → now x ⊑ y

-- This characterisation uses a technique from the first edition of
-- the HoTT book (Theorems 11.3.16 and 11.3.32).
--
-- The characterisation was developed together with Paolo Capriotti.

-- A binary relation, defined using structural recursion.

private

  now[_]≲-args : A → Arguments-nd (lsuc a) a A
  now[ x ]≲-args = record
    { P  = Proposition a
    ; Q  = λ P Q → proj₁ P → proj₁ Q
    ; pe = Prelude.⊥ , ⊥-propositional
    ; po = λ y → ∥ x ≡ y ∥ , truncation-is-proposition
    ; pl = λ { s (now-x≲s[_] , _) → ∥ ∃ (λ n → proj₁ (now-x≲s[ n ])) ∥
                                  , truncation-is-proposition
             }
    ; pa = λ now-x≲y now-x≲z now-x≲y→now-x≲z now-x≲z→now-x≲y →
                                            $⟨ record { to = now-x≲y→now-x≲z; from = now-x≲z→now-x≲y } ⟩
             proj₁ now-x≲y ⇔ proj₁ now-x≲z  ↝⟨ _↔_.to (⇔↔≡″ ext prop-ext) ⟩□
             now-x≲y ≡ now-x≲z              □
    ; ps = ps
    ; qr = λ { _ (now-x≲y , _) →
               now-x≲y  ↝⟨ id ⟩□
               now-x≲y  □
             }
    ; qt = λ { _ _ (P , _) (Q , _) (R , _) P→Q Q→R →
               P  ↝⟨ P→Q ⟩
               Q  ↝⟨ Q→R ⟩□
               R  □
             }
    ; qe = λ { _ (now-x≲⊥ , _) →
               Prelude.⊥  ↝⟨ ⊥-elim ⟩□
               now-x≲⊥    □
             }
    ; qu = λ { s (now-x≲s[_] , _) n →
               proj₁ now-x≲s[ n ]                ↝⟨ ∣_∣ ∘ (n ,_) ⟩□
               ∥ ∃ (λ n → proj₁ now-x≲s[ n ]) ∥  □
             }
    ; ql = λ { s ub is-ub (now-x≲s[_] , _) now-x≲ub now-x≲s[]→now-x≲ub →
               ∥ ∃ (λ n → proj₁ now-x≲s[ n ]) ∥  ↝⟨ Trunc.rec (proj₂ now-x≲ub) (uncurry now-x≲s[]→now-x≲ub) ⟩□
               proj₁ now-x≲ub                    □
             }
    ; qp = λ _ now-x≲z → Π-closure ext 1 λ _ →
                         proj₂ now-x≲z
    }
    where
    abstract
      ps : Is-set (Proposition a)
      ps =
        Is-set-∃-Is-proposition ext prop-ext

infix 4 now[_]≲_

now[_]≲_ : A → A ⊥ → Set a
now[ x ]≲ y = proj₁ (⊥-rec-nd now[ x ]≲-args y)

-- The relation is propositional.

now[]≲-propositional : ∀ {x y} → Is-proposition (now[ x ]≲ y)
now[]≲-propositional = proj₂ (⊥-rec-nd now[ _ ]≲-args _)

-- If a computation terminates with a certain value, then all larger
-- computations terminate with the same value (according to now[_]≲_).

larger-terminate-with-same-value≲ :
  ∀ {x y} → x ⊑ y → ∀ {z} → now[ z ]≲ x → now[ z ]≲ y
larger-terminate-with-same-value≲ x⊑y =
  ⊑-rec-nd now[ _ ]≲-args x⊑y

-- "Evaluation" lemmas for now[_]≲_.

now[]≲never : ∀ {x} → (now[ x ]≲ never) ≡ Prelude.⊥
now[]≲never {x} =
  now[ x ]≲ never  ≡⟨ cong proj₁ (⊥-rec-nd-never now[ x ]≲-args) ⟩∎
  Prelude.⊥        ∎

now[]≲now : ∀ {x y} → (now[ x ]≲ now y) ≡ ∥ x ≡ y ∥
now[]≲now {x} {y} =
  now[ x ]≲ now y  ≡⟨ cong proj₁ (⊥-rec-nd-now now[ x ]≲-args y) ⟩∎
  ∥ x ≡ y ∥        ∎

now[]≲⨆ : ∀ {x s} → (now[ x ]≲ ⨆ s) ≡ ∥ (∃ λ n → now[ x ]≲ s [ n ]) ∥
now[]≲⨆ {x} {s} =
  now[ x ]≲ ⨆ s                    ≡⟨ cong proj₁ (⊥-rec-nd-⨆ now[ x ]≲-args s) ⟩∎
  ∥ (∃ λ n → now[ x ]≲ s [ n ]) ∥  ∎

-- now[_]≲_ is pointwise equivalent to λ x y → now x ⊑ y.

now⊑≃now[]≲ : ∀ {x y} → (now x ⊑ y) ≃ (now[ x ]≲ y)
now⊑≃now[]≲ {x} {y} =
  _↔_.to (Eq.⇔↔≃ ext ⊑-propositional now[]≲-propositional)
    (record { to   = now x ⊑ y                                ↝⟨ larger-terminate-with-same-value≲ ⟩
                     (∀ {z} → now[ z ]≲ now x → now[ z ]≲ y)  ↝⟨ (λ hyp {_} eq → hyp (≡⇒→ (sym now[]≲now) eq)) ⟩
                     (∀ {z} → ∥ z ≡ x ∥ → now[ z ]≲ y)        ↝⟨ (λ hyp → hyp ∣ refl ∣) ⟩□
                     now[ x ]≲ y                              □
            ; from = ⊥-rec-⊥ from-args _
            })
  where
  from-args : Arguments-⊥ a A
  from-args = record
    { P  = λ y → now[ x ]≲ y → now x ⊑ y
    ; pe = now[ x ]≲ never  ↝⟨ ≡⇒↝ _ now[]≲never ⟩
           Prelude.⊥        ↝⟨ ⊥-elim ⟩□
           now x ⊑ never    □
    ; po = λ y →
             now[ x ]≲ now y  ↝⟨ ≡⇒↝ _ now[]≲now ⟩

             ∥ x ≡ y ∥        ↝⟨ Trunc.rec ⊑-propositional (

               x ≡ y               ↝⟨ cong now ⟩
               now x ≡ now y       ↝⟨ flip (subst (now x ⊑_)) (⊑-refl _) ⟩□
               now x ⊑ now y       □) ⟩□

             now x ⊑ now y    □
    ; pl = λ s now-x≲s→now-x⊑s →
             now[ x ]≲ ⨆ s                    ↝⟨ ≡⇒↝ _ now[]≲⨆ ⟩

             ∥ ∃ (λ n → now[ x ]≲ s [ n ]) ∥  ↝⟨ Trunc.rec ⊑-propositional (uncurry λ n now-x≲s[n] →

               now x                               ⊑⟨ now-x≲s→now-x⊑s n now-x≲s[n] ⟩
               s [ n ]                             ⊑⟨ upper-bound s n ⟩■
               ⨆ s                                 ■) ⟩□

             now x ⊑ ⨆ s                      □
    ; pp = λ _ → Π-closure ext 1 λ _ →
                 ⊑-propositional
    }

------------------------------------------------------------------------
-- Some properties that follow from the equivalence between now[_]≲_
-- and λ x y → now x ⊑ y

-- An equivalence between "now x ⊑ never" and an empty type.
--
-- This lemma was proved together with Paolo Capriotti.

now⊑never≃⊥ : {x : A} → (now x ⊑ never) ≃ Prelude.⊥ {ℓ = a}
now⊑never≃⊥ {x} =
  now x ⊑ never    ↝⟨ now⊑≃now[]≲ ⟩
  now[ x ]≲ never  ↝⟨ ≡⇒↝ _ now[]≲never ⟩□
  Prelude.⊥        □

-- Defined values of the form now x are never smaller than or equal
-- to never (assuming propositional extensionality).
--
-- This lemma was proved together with Paolo Capriotti.

now⋢never : (x : A) → ¬ now x ⊑ never
now⋢never x =
  now x ⊑ never  ↔⟨ now⊑never≃⊥ ⟩
  Prelude.⊥      ↝⟨ ⊥-elim ⟩□
  ⊥₀             □

-- Defined values of the form now x are never equal to never.

now≢never : (x : A) → now x ≢ never
now≢never x =
  now x ≡ never                  ↝⟨ _≃_.from equality-characterisation-⊥ ⟩
  now x ⊑ never × now x ⊒ never  ↝⟨ proj₁ ⟩
  now x ⊑ never                  ↝⟨ now⋢never x ⟩□
  ⊥₀                             □

-- There is an equivalence between "now x is smaller than or equal
-- to now y" and "x is merely equal to y".

now⊑now≃∥≡∥ : {x y : A} → (now x ⊑ now y) ≃ ∥ x ≡ y ∥
now⊑now≃∥≡∥ {x} {y} =
  now x ⊑ now y    ↝⟨ now⊑≃now[]≲ ⟩
  now[ x ]≲ now y  ↝⟨ ≡⇒↝ _ now[]≲now ⟩□
  ∥ x ≡ y ∥        □

-- There is an equivalence between "now x is equal to now y" and "x
-- is merely equal to y".

now≡now≃∥≡∥ : {x y : A} → (now x ≡ now y) ≃ ∥ x ≡ y ∥
now≡now≃∥≡∥ {x} {y} =
  now x ≡ now y                  ↝⟨ inverse equality-characterisation-⊥ ⟩
  now x ⊑ now y × now x ⊒ now y  ↝⟨ now⊑now≃∥≡∥ ×-cong now⊑now≃∥≡∥ ⟩
  ∥ x ≡ y ∥ × ∥ y ≡ x ∥          ↝⟨ _↔_.to (Eq.⇔↔≃ ext (×-closure 1 truncation-is-proposition
                                                                    truncation-is-proposition)
                                                       truncation-is-proposition)
                                           (record { to = proj₁
                                                   ; from = λ ∥x≡y∥ → ∥x≡y∥ , ∥∥-map sym ∥x≡y∥
                                                   }) ⟩□
  ∥ x ≡ y ∥                      □

-- There is an equivalence between "now x is smaller than or equal to
-- now y" and "now x is equal to now y".

now⊑now≃now≡now : {x y : A} → (now x ⊑ now y) ≃ (now x ≡ now y)
now⊑now≃now≡now {x} {y} =
  now x ⊑ now y  ↝⟨ now⊑now≃∥≡∥ ⟩
  ∥ x ≡ y ∥      ↝⟨ inverse now≡now≃∥≡∥ ⟩□
  now x ≡ now y  □

-- A computation can terminate with at most one value.

termination-value-merely-unique :
  ∀ {x y z} → x ⇓ y → x ⇓ z → ∥ y ≡ z ∥
termination-value-merely-unique {x} {y} {z} x⇓y x⇓z =
  _≃_.to now≡now≃∥≡∥ (
    now y  ≡⟨ sym x⇓y ⟩
    x      ≡⟨ x⇓z ⟩∎
    now z  ∎)

-- There is an equivalence between now x ⊑ ⨆ s and
-- ∥ ∃ (λ n → now x ⊑ s [ n ]) ∥.

now⊑⨆≃∥∃now⊑∥ :
  ∀ {s : Increasing-sequence A} {x} →
  (now x ⊑ ⨆ s) ≃ ∥ ∃ (λ n → now x ⊑ s [ n ]) ∥
now⊑⨆≃∥∃now⊑∥ {s} {x} =
  now x ⊑ ⨆ s                      ↝⟨ now⊑≃now[]≲ ⟩
  now[ x ]≲ ⨆ s                    ↝⟨ ≡⇒↝ _ now[]≲⨆ ⟩
  ∥ (∃ λ n → now[ x ]≲ s [ n ]) ∥  ↝⟨ ∥∥-cong (∃-cong λ _ → inverse now⊑≃now[]≲) ⟩□
  ∥ (∃ λ n → now x ⊑ s [ n ]) ∥    □

-- If x is larger than or equal to now y, then x is equal to now y.

now⊑→⇓ : ∀ {x} {y : A} → now y ⊑ x → x ⇓ y
now⊑→⇓ {x} {y} = ⊥-rec-⊥ (record
  { P  = λ x → now y ⊑ x → x ⇓ y
  ; pe = now y ⊑ never  ↝⟨ now⋢never y ⟩
         Prelude.⊥      ↝⟨ ⊥-elim ⟩□
         never ≡ now y  □
  ; po = λ x →
           now y ⊑ now x  ↔⟨ now⊑now≃∥≡∥ ⟩
           ∥ y ≡ x ∥      ↝⟨ ∥∥-map sym ⟩
           ∥ x ≡ y ∥      ↝⟨ Trunc.rec (⊥-is-set _ _) (cong now) ⟩□
           now x ≡ now y  □
  ; pl = λ s hyp →
           now y ⊑ ⨆ s                                  ↝⟨ (λ p → p , _≃_.to now⊑⨆≃∥∃now⊑∥ p) ⟩
           now y ⊑ ⨆ s × ∥ (∃ λ n → now y ⊑ s [ n ]) ∥  ↝⟨ uncurry (λ p → Trunc.rec (⊥-is-set _ _) (uncurry λ n →

               now y ⊑ s [ n ]                               ↝⟨ (λ now⊑ _ n≤m → ⊑-trans now⊑ (later-larger s n≤m)) ⟩
               (∀ m → n ≤ m → now y ⊑ s [ m ])               ↝⟨ (∀-cong-→ λ _ → ∀-cong-→ λ _ → hyp _) ⟩
               (∀ m → n ≤ m → s [ m ] ≡ now y)               ↝⟨ (∀-cong-→ λ _ → ∀-cong-→ λ _ → flip (subst (_ ⊑_)) (⊑-refl _)) ⟩
               (∀ m → n ≤ m → s [ m ] ⊑ now y)               ↝⟨ upper-bound-≤→upper-bound s ⟩
               (∀ n → s [ n ] ⊑ now y)                       ↝⟨ least-upper-bound _ _ ⟩
               ⨆ s ⊑ now y                                   ↝⟨ flip antisymmetry p ⟩□
               ⨆ s ≡ now y                                   □)) ⟩□

           ⨆ s ≡ now y                                  □
  ; pp = λ _ → Π-closure ext 1 λ _ →
               ⊥-is-set _ _
  })
  x

-- If a computation terminates with a certain value, then all larger
-- computations terminate with the same value.
--
-- Capretta proved a similar result in "General Recursion via
-- Coinductive Types".

larger-terminate-with-same-value : {x y : A ⊥} → x ⊑ y → x ≼ y
larger-terminate-with-same-value now-x⊑y _ refl = now⊑→⇓ now-x⊑y

-- If one element in an increasing sequence terminates with a given
-- value, then this value is the sequence's least upper bound.

terminating-element-is-⨆ :
  ∀ (s : Increasing-sequence A) {n x} →
  s [ n ] ⇓ x → ⨆ s ⇓ x
terminating-element-is-⨆ s {n} {x} =
  larger-terminate-with-same-value (upper-bound s n) x

-- The relation _≼_ is contained in _⊑_.
--
-- Capretta proved a similar result in "General Recursion via
-- Coinductive Types".

≼→⊑ : {x y : A ⊥} → x ≼ y → x ⊑ y
≼→⊑ {x} {y} = ⊥-rec-⊥
  (record
     { P  = λ x → x ≼ y → x ⊑ y
     ; pe = never ≼ y  ↝⟨ (λ _ → never⊑ y) ⟩□
            never ⊑ y   □
     ; po = λ x →
              now x ≼ y              ↝⟨ (λ hyp → hyp x refl) ⟩
              y ⇓ x                  ↔⟨ inverse equality-characterisation-⊥ ⟩
              y ⊑ now x × y ⊒ now x  ↝⟨ proj₂ ⟩□
              now x ⊑ y              □
     ; pl = λ s s≼y→s⊑y →
              ⨆ s ≼ y                        ↝⟨ id ⟩
              (∀ z → ⨆ s ⇓ z → y ⇓ z)        ↝⟨ (λ hyp n z →

                s [ n ] ⇓ z                       ↝⟨ larger-terminate-with-same-value (upper-bound s n) z ⟩
                ⨆ s ⇓ z                           ↝⟨ hyp z ⟩□
                y ⇓ z                             □) ⟩

              (∀ n z → s [ n ] ⇓ z → y ⇓ z)  ↝⟨ id ⟩
              (∀ n → s [ n ] ≼ y)            ↝⟨ (λ hyp n → s≼y→s⊑y n (hyp n)) ⟩
              (∀ n → s [ n ] ⊑ y)            ↝⟨ least-upper-bound s y ⟩□
              ⨆ s ⊑ y                        □
     ; pp = λ _ →
              Π-closure ext 1 λ _ →
              ⊑-propositional
     })
  x

-- The two relations _≼_ and _⊑_ are pointwise equivalent.
--
-- Capretta proved a similar result in "General Recursion via
-- Coinductive Types".

≼≃⊑ : {x y : A ⊥} → (x ≼ y) ≃ (x ⊑ y)
≼≃⊑ = _↔_.to (Eq.⇔↔≃ ext ≼-propositional ⊑-propositional)
             (record { to   = ≼→⊑
                     ; from = larger-terminate-with-same-value
                     })

-- An alternative characterisation of _⇓_.

⇓≃now⊑ : ∀ {x} {y : A} → (x ⇓ y) ≃ (now y ⊑ x)
⇓≃now⊑ {x} {y} =
  _↔_.to (Eq.⇔↔≃ ext (⊥-is-set _ _) ⊑-propositional) (record
    { to   = x ≡ now y              ↔⟨ inverse equality-characterisation-⊥ ⟩
             x ⊑ now y × x ⊒ now y  ↝⟨ proj₂ ⟩□
             now y ⊑ x              □
    ; from = now y ⊑ x                  ↝⟨ larger-terminate-with-same-value ⟩
             (∀ z → now y ⇓ z → x ⇓ z)  ↝⟨ (λ hyp → hyp y refl) ⟩□
             x ⇓ y                      □
    })

-- Another alternative characterisation of _⇓_.

⇓≃now[]≲ : ∀ {x y} → (x ⇓ y) ≃ (now[ y ]≲ x)
⇓≃now[]≲ {x} {y} =
  x ⇓ y        ↝⟨ ⇓≃now⊑ ⟩
  now y ⊑ x    ↝⟨ now⊑≃now[]≲ ⟩□
  now[ y ]≲ x  □

-- Two corollaries of ⇓≃now[]≲.

never⇓≃⊥ : {x : A} → (never ⇓ x) ≃ Prelude.⊥ {ℓ = a}
never⇓≃⊥ {x = x} =
  never ≡ now x    ↝⟨ ⇓≃now[]≲ ⟩
  now[ x ]≲ never  ↝⟨ ≡⇒↝ _ now[]≲never ⟩□
  Prelude.⊥        □

⨆⇓≃∥∃⇓∥ :
  ∀ {s : Increasing-sequence A} {x} →
  (⨆ s ⇓ x) ≃ ∥ ∃ (λ n → s [ n ] ⇓ x) ∥
⨆⇓≃∥∃⇓∥ {s} {x} =
  ⨆ s ⇓ x                          ↝⟨ ⇓≃now[]≲ ⟩
  now[ x ]≲ ⨆ s                    ↝⟨ ≡⇒↝ _ now[]≲⨆ ⟩
  ∥ ∃ (λ n → now[ x ]≲ s [ n ]) ∥  ↝⟨ ∥∥-cong (∃-cong λ _ → inverse ⇓≃now[]≲) ⟩□
  ∥ ∃ (λ n → s [ n ] ⇓ x) ∥        □

-- If x does not terminate, then x is equal to never.

¬⇓→⇑ : {x : A ⊥} → ¬ (∃ λ y → x ⇓ y) → x ⇑
¬⇓→⇑ {x} = ⊥-rec-⊥
  (record
     { P  = λ x → ¬ (∃ λ y → x ⇓ y) → x ⇑
     ; pe = ¬ ∃ (never ⇓_)  ↝⟨ const refl ⟩□
            never ⇑         □
     ; po = λ x →
              ¬ ∃ (now x ⇓_) ↝⟨ _$ (x , refl) ⟩
              ⊥₀             ↝⟨ ⊥-elim ⟩□
              now x ⇑        □
     ; pl = λ s ih →
              ¬ ∃ (⨆ s ⇓_)                           ↔⟨ →-cong ext (∃-cong (λ _ → ⨆⇓≃∥∃⇓∥)) F.id ⟩
              ¬ ∃ (λ x → ∥ ∃ (λ n → s [ n ] ⇓ x) ∥)  ↝⟨ (λ { hyp (n , x , s[n]⇓x) → hyp (x , ∣ n , s[n]⇓x ∣) }) ⟩
              ¬ ∃ (λ n → ∃ λ x → s [ n ] ⇓ x)        ↝⟨ (λ hyp n → ih n (hyp ∘ (n ,_))) ⟩
              (∀ n → s [ n ] ⇑)                      ↝⟨ sym ∘ _↔_.to equality-characterisation-increasing ⟩
              constˢ never ≡ s                       ↝⟨ flip (subst (λ s → ⨆ s ⇑)) ⨆-const ⟩□
              ⨆ s ⇑                                  □
     ; pp = λ _ → Π-closure ext 1 λ _ →
                  ⊥-is-set _ _
     })
  x

-- In the double-negation monad a computation is either terminating or
-- non-terminating.

now-or-never : (x : A ⊥) → ¬ ¬ ((∃ λ y → x ⇓ y) ⊎ x ⇑)
now-or-never x = run (map (⊎-map id ¬⇓→⇑) excluded-middle)

-- _⊑_ is a flat order, in the sense that distinct elements that are
-- distinct from never are unrelated.

flat-order : {x y : A ⊥} → x ≢ y → ¬ x ⇑ → ¬ y ⇑ → ¬ (x ⊑ y)
flat-order {x} {y} x≢y never≢x never≢y x⊑y = ¬¬¬⊥ $ DN.map′ ⊥-elim $
  ¬⇑→¬¬⇓ never≢x >>= λ x⇓ →
  ¬⇑→¬¬⇓ never≢y >>= λ y⇓ →
  return (⊥-elim $ ¬x⇓×y⇓ (x⇓ , y⇓))
  where
  -- The computations x and y cannot both terminate.

  ¬x⇓×y⇓ : ¬ ((∃ λ z → x ⇓ z) × (∃ λ z → y ⇓ z))
  ¬x⇓×y⇓ ((xz , refl) , (yz , refl)) = x≢y (
    now xz      ≡⟨ _≃_.to now⊑now≃now≡now (

        now xz       ⊑⟨ x⊑y ⟩■
        now yz       ■) ⟩∎

    now yz      ∎)

  -- Computations that fail to be equal to never do not fail to
  -- terminate.

  ¬⇑→¬¬⇓ : {x : A ⊥} → ¬ x ⇑ → ¬¬ (∃ λ y → x ⇓ y)
  run (¬⇑→¬¬⇓ ¬x⇑) = ¬x⇑ ∘ ¬⇓→⇑

-- Some "constructors" for □.

□-never :
  ∀ {ℓ} {P : A → Set ℓ} →
  □ P never
□-never {P = P} y =
  never ⇓ y        ↔⟨ ⇓≃now[]≲ ⟩
  now[ y ]≲ never  ↔⟨ ≡⇒↝ bijection now[]≲never ⟩
  Prelude.⊥        ↝⟨ ⊥-elim ⟩□
  P y              □

□-now :
  ∀ {ℓ} {P : A → Set ℓ} {x} →
  Is-proposition (P x) →
  P x → □ P (now x)
□-now {P = P} {x} P-prop p y =
  now x ⇓ y  ↔⟨ now≡now≃∥≡∥ ⟩
  ∥ x ≡ y ∥  ↝⟨ (λ ∥x≡y∥ →
                   Trunc.rec (Trunc.rec (H-level-propositional ext 1)
                                        (λ x≡y → subst (Is-proposition ∘ P) x≡y P-prop)
                                        ∥x≡y∥)
                             (λ x≡y → subst P x≡y p)
                             ∥x≡y∥) ⟩□
  P y        □

□-⨆ :
  ∀ {ℓ} {P : A → Set ℓ} →
  (∀ x → Is-proposition (P x)) →
  ∀ {s} → (∀ n → □ P (s [ n ])) → □ P (⨆ s)
□-⨆ {P = P} P-prop {s} p y =
  ⨆ s ⇓ y                    ↔⟨ ⨆⇓≃∥∃⇓∥ ⟩
  ∥ ∃ (λ n → s [ n ] ⇓ y) ∥  ↝⟨ Trunc.rec (P-prop y) (uncurry λ n s[n]⇓y → p n y s[n]⇓y) ⟩□
  P y                        □

-- One "non-constructor" and one "constructor" for ◇.

◇-never :
  ∀ {ℓ} {P : A → Set ℓ} →
  ¬ ◇ P never
◇-never {P = P} =
  ◇ P never                      ↝⟨ id ⟩
  ∥ (∃ λ y → never ⇓ y × P y) ∥  ↝⟨ Trunc.rec ⊥-propositional (now≢never _ ∘ sym ∘ proj₁ ∘ proj₂) ⟩□
  ⊥₀                             □

◇-⨆ :
  ∀ {ℓ} {P : A → Set ℓ} →
  ∀ {s n} → ◇ P (s [ n ]) → ◇ P (⨆ s)
◇-⨆ {P = P} =
  ∥∥-map (Σ-map id (λ {x} → Σ-map {Q = λ _ → P x}
                                  (terminating-element-is-⨆ _) id))

------------------------------------------------------------------------
-- An alternative characterisation of _⊑_

-- This characterisation uses a technique from the first edition of
-- the HoTT book (Theorems 11.3.16 and 11.3.32).
--
-- The characterisation was developed together with Paolo Capriotti.

-- A binary relation, defined using structural recursion.

private

  ≲-args : Arguments-nd (lsuc a) a A
  ≲-args = record
    { P  = A ⊥ → Proposition a
    ; Q  = λ P Q → ∀ z → proj₁ (Q z) → proj₁ (P z)
    ; pe = λ _ → ↑ _ ⊤ , ↑-closure 1 (mono₁ 0 ⊤-contractible)
    ; po = λ x y → ⊥-rec-nd now[ x ]≲-args y
    ; pl = λ { _ (s[_]≲ , _) y → (∀ n → proj₁ (s[ n ]≲ y))
                               , Π-closure ext 1 λ n →
                                 proj₂ (s[ n ]≲ y)
             }
    ; pa = λ x≲ y≲ y≲→x≲ x≲→y≲ → ext λ z →
                                          $⟨ record { to = x≲→y≲ z; from = y≲→x≲ z } ⟩
             proj₁ (x≲ z) ⇔ proj₁ (y≲ z)  ↝⟨ _↔_.to (⇔↔≡″ ext prop-ext) ⟩□
             x≲ z ≡ y≲ z                  □
    ; ps = ps
    ; qr = λ _ x≲ z →
             proj₁ (x≲ z)  ↝⟨ id ⟩□
             proj₁ (x≲ z)  □
    ; qt = λ _ _ P Q R Q→P R→Q z →
             proj₁ (R z)  ↝⟨ R→Q z ⟩
             proj₁ (Q z)  ↝⟨ Q→P z ⟩□
             proj₁ (P z)  □
    ; qe = λ _ ⊥≲ z →
             proj₁ (⊥≲ z)  ↝⟨ _ ⟩□
             ↑ _ ⊤         □
    ; qu = λ { s (s[_]≲ , _) n z →
               (∀ m → proj₁ (s[ m ]≲ z))  ↝⟨ (_$ n) ⟩□
               proj₁ (s[ n ]≲ z)          □
             }
    ; ql = λ { _ _ _ (s[_]≲ , _) ub≲ ub≲→s[]≲ z →
               proj₁ (ub≲ z)              ↝⟨ flip (flip ub≲→s[]≲ z) ⟩□
               (∀ n → proj₁ (s[ n ]≲ z))  □
             }
    ; qp = λ x≲ y≲ → Π-closure ext 1 λ z →
                     Π-closure ext 1 λ _ →
                     proj₂ (x≲ z)
    }
    where
    abstract
      ps : Is-set (A ⊥ → Proposition a)
      ps =
        Π-closure ext 2 λ _ →
        Is-set-∃-Is-proposition ext prop-ext

infix 4 _≲_

_≲_ : A ⊥ → A ⊥ → Set a
x ≲ y = proj₁ (⊥-rec-nd ≲-args x y)

-- The relation is propositional.

≲-propositional : ∀ x y → Is-proposition (x ≲ y)
≲-propositional x y = proj₂ (⊥-rec-nd ≲-args x y)

-- A form of transitivity involving _⊑_ and _≲_.

⊑≲-trans : ∀ {x y} (z : A ⊥) → x ⊑ y → y ≲ z → x ≲ z
⊑≲-trans z x⊑y = ⊑-rec-nd ≲-args x⊑y z

-- "Evaluation" lemmas for _≲_.

never≲ : ∀ {y} → (never ≲ y) ≡ ↑ _ ⊤
never≲ {y} = cong (proj₁ ∘ (_$ _)) (
  ⊥-rec-nd ≲-args never  ≡⟨ ⊥-rec-nd-never ≲-args ⟩∎
  (λ _ → ↑ _ ⊤ , _)      ∎)

⨆≲ : ∀ {s y} → (⨆ s ≲ y) ≡ ∀ n → s [ n ] ≲ y
⨆≲ {s} {y} = cong (proj₁ ∘ (_$ _)) (
  ⊥-rec-nd ≲-args (⨆ s)            ≡⟨ ⊥-rec-nd-⨆ ≲-args s ⟩∎
  (λ y → (∀ n → s [ n ] ≲ y) , _)  ∎)

now≲ : ∀ {x y} → (now x ≲ y) ≡ (now[ x ]≲ y)
now≲ {x} {y} =
  now x ≲ y    ≡⟨ cong (proj₁ ∘ (_$ _)) (⊥-rec-nd-now ≲-args x) ⟩∎
  now[ x ]≲ y  ∎

now≲never : ∀ {x} → (now x ≲ never) ≡ Prelude.⊥
now≲never {x} =
  now x ≲ never    ≡⟨ now≲ ⟩
  now[ x ]≲ never  ≡⟨ now[]≲never ⟩∎
  Prelude.⊥        ∎

now≲now : ∀ {x y} → (now x ≲ now y) ≡ ∥ x ≡ y ∥
now≲now {x} {y} =
  now x ≲ now y    ≡⟨ now≲ ⟩
  now[ x ]≲ now y  ≡⟨ now[]≲now ⟩∎
  ∥ x ≡ y ∥        ∎

now≲⨆ : ∀ {x s} → (now x ≲ ⨆ s) ≡ ∥ (∃ λ n → now x ≲ s [ n ]) ∥
now≲⨆ {x} {s} =
  now x ≲ ⨆ s                      ≡⟨ now≲ ⟩
  now[ x ]≲ ⨆ s                    ≡⟨ now[]≲⨆ ⟩
  ∥ (∃ λ n → now[ x ]≲ s [ n ]) ∥  ≡⟨ cong (∥_∥ ∘ ∃) (ext λ _ → sym now≲) ⟩∎
  ∥ (∃ λ n → now x ≲ s [ n ]) ∥    ∎

-- _≲_ is reflexive.

≲-refl : ∀ x → x ≲ x
≲-refl = ⊥-rec-⊥ (record
  { pe =                $⟨ _ ⟩
         ↑ _ ⊤          ↝⟨ ≡⇒↝ bijection $ sym never≲ ⟩□
         never ≲ never  □
  ; po = λ x →            $⟨ ∣ refl ∣ ⟩
           ∥ x ≡ x ∥      ↝⟨ ≡⇒↝ bijection $ sym now≲now ⟩□
           now x ≲ now x  □
  ; pl = λ s →
           (∀ n → s [ n ] ≲ s [ n ])  ↝⟨ (λ s≲s n → ⨆-lemma s (s [ n ]) n (s≲s n)) ⟩
           (∀ n → s [ n ] ≲ ⨆ s)      ↔⟨ ≡⇒↝ bijection $ sym ⨆≲ ⟩□
           ⨆ s ≲ ⨆ s                  □
  ; pp = λ x → ≲-propositional x x
  })
  where
  ⨆-lemma : ∀ s x n → x ≲ s [ n ] → x ≲ ⨆ s
  ⨆-lemma s = ⊥-rec-⊥
    (record
       { P  = λ x → ∀ n → x ≲ s [ n ] → x ≲ ⨆ s
       ; pe = λ n →
                never ≲ s [ n ]  ↔⟨ ≡⇒↝ bijection $ never≲ ⟩
                ↑ _ ⊤            ↔⟨ ≡⇒↝ bijection $ sym never≲ ⟩□
                never ≲ ⨆ s      □
       ; po = λ x n →
                now x ≲ s [ n ]                ↝⟨ ∣_∣ ∘ (n ,_) ⟩
                ∥ (∃ λ n → now x ≲ s [ n ]) ∥  ↔⟨ ≡⇒↝ bijection $ sym now≲⨆ ⟩□
                now x ≲ ⨆ s                    □
       ; pl = λ s′ →
                (∀ m n → s′ [ m ] ≲ s [ n ] → s′ [ m ] ≲ ⨆ s)  ↝⟨ (λ hyp n s′≲s m → hyp m n (s′≲s m)) ⟩

                (∀ n → (∀ m → s′ [ m ] ≲ s [ n ]) →
                       (∀ m → s′ [ m ] ≲ ⨆ s))                 ↔⟨ Eq.∀-preserves ext (λ _ →
                                                                    ≡⇒↝ _ $ sym $ cong₂ (λ x y → x → y) ⨆≲ ⨆≲) ⟩□
                (∀ n → ⨆ s′ ≲ s [ n ] → ⨆ s′ ≲ ⨆ s)            □
       ; pp = λ x → Π-closure ext 1 λ _ →
                    Π-closure ext 1 λ _ →
                    ≲-propositional x (⨆ s)
       })

-- _⊑_ and _≲_ are pointwise equivalent.

⊑≃≲ : ∀ {x y} → (x ⊑ y) ≃ (x ≲ y)
⊑≃≲ {x} {y} =
  _↔_.to (Eq.⇔↔≃ ext ⊑-propositional (≲-propositional x y))
    (record { to   = λ x⊑y → ⊑≲-trans _ x⊑y (≲-refl y)
            ; from = ⊥-rec-⊥ from-args _ _
            })
  where
  from-args : Arguments-⊥ a A
  from-args = record
    { P  = λ x → ∀ y → x ≲ y → x ⊑ y
    ; pe = λ y _ → never⊑ y
    ; po = λ x y →
             now x ≲ y    ↝⟨ ≡⇒↝ _ now≲ ⟩
             now[ x ]≲ y  ↔⟨ inverse now⊑≃now[]≲ ⟩□
             now x ⊑ y    □
    ; pl = λ s s≲→s⊑ y →
             ⨆ s ≲ y              ↝⟨ ≡⇒↝ _ ⨆≲ ⟩
             (∀ n → s [ n ] ≲ y)  ↝⟨ (λ s[_]≲y n → s≲→s⊑ n y s[ n ]≲y) ⟩
             (∀ n → s [ n ] ⊑ y)  ↝⟨ least-upper-bound s y ⟩□
             ⨆ s ⊑ y              □
    ; pp = λ _ → Π-closure ext 1 λ _ →
                 Π-closure ext 1 λ _ →
                 ⊑-propositional
    }


==> anc/partiality-monad/src/Partiality-monad/Inductive/Approximate.agda <==
------------------------------------------------------------------------
-- A function that runs computations
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-monad.Inductive.Approximate {a} {A : Set a} where

open import H-level.Truncation.Propositional
open import Prelude hiding (⊥)

open import Partiality-monad.Inductive
open import Partiality-monad.Inductive.Eliminators

-- Runs the computation. The given number is used to decide which
-- element to choose in sequences that are encountered.

approximate : A ⊥ → ℕ → ∥ Maybe A ∥
approximate x n = ⊥-rec-⊥
  (record
     { pe = ∣ nothing ∣
     ; po = λ x → ∣ just x ∣
     ; pl = λ _ rec → rec n
     ; pp = λ _ → truncation-is-proposition
     })
  x


==> anc/partiality-monad/src/Partiality-monad/Inductive/Eliminators.agda <==
------------------------------------------------------------------------
-- Specialised eliminators
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-monad.Inductive.Eliminators where

open import Equality.Propositional
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (⊥)

open import H-level equality-with-J
open import H-level.Closure equality-with-J
open import Nat equality-with-J as Nat

open import Partiality-monad.Inductive

------------------------------------------------------------------------
-- Non-dependent eliminators

Inc-nd : ∀ {a p q}
         (A : Set a) (P : Set p)
         (Q : P → P → Set q) → Set (p ⊔ q)
Inc-nd A P Q = ∃ λ (p : ℕ → P) → ∀ n → Q (p n) (p (suc n))

record Arguments-nd {a} p q (A : Set a) : Set (a ⊔ lsuc (p ⊔ q)) where
  field
    P  : Set p
    Q  : P → P → Set q
    pe : P
    po : (x : A) → P
    pl : (s : Increasing-sequence A) (pq : Inc-nd A P Q) → P
    pa : (p₁ p₂ : P) (q₁ : Q p₁ p₂) (q₂ : Q p₂ p₁) → p₁ ≡ p₂
    ps : Is-set P
    qr : (x : A ⊥) (p : P) → Q p p
    qt : {x y z : A ⊥} → x ⊑ y → y ⊑ z →
         (px py pz : P) → Q px py → Q py pz → Q px pz
    qe : (x : A ⊥) (p : P) → Q pe p
    qu : (s : Increasing-sequence A) (pq : Inc-nd A P Q) (n : ℕ) →
         Q (proj₁ pq n) (pl s pq)
    ql : ∀ s (ub : A ⊥) (is-ub : Is-upper-bound s ub) pq (pu : P)
         (qu : ∀ n → Q (proj₁ pq n) pu) →
         Q (pl s pq) pu
    qp : (p₁ p₂ : P) → Is-proposition (Q p₁ p₂)

module _ {a p q} {A : Set a} (args : Arguments-nd p q A) where

  open Arguments-nd args

  private

    args′ : Arguments p q A
    args′ = record
      { P  = λ _ → P
      ; Q  = λ p-x p-y _ → Q p-x p-y
      ; pe = pe
      ; po = po
      ; pl = pl
      ; pa = λ x⊑y x⊒y p₁ p₂ q₁ q₂ →
               subst (const P) (antisymmetry x⊑y x⊒y) p₁  ≡⟨ subst-const (antisymmetry x⊑y x⊒y) ⟩
               p₁                                         ≡⟨ pa p₁ p₂ q₁ q₂ ⟩∎
               p₂                                         ∎
      ; pp = _⇔_.to set⇔UIP ps
      ; qr = qr
      ; qt = qt
      ; qe = qe
      ; qu = qu
      ; ql = ql
      ; qp = λ p-x p-y _ → _⇔_.to propositional⇔irrelevant (qp p-x p-y)
      }

  ⊥-rec-nd : A ⊥ → P
  ⊥-rec-nd = ⊥-rec args′

  ⊑-rec-nd : ∀ {x y} → x ⊑ y → Q (⊥-rec-nd x) (⊥-rec-nd y)
  ⊑-rec-nd = ⊑-rec args′

  inc-rec-nd : Increasing-sequence A → Inc-nd A P Q
  inc-rec-nd = inc-rec args′

  ⊥-rec-nd-never : ⊥-rec-nd never ≡ pe
  ⊥-rec-nd-never = ⊥-rec-never _

  ⊥-rec-nd-now : ∀ x → ⊥-rec-nd (now x) ≡ po x
  ⊥-rec-nd-now = ⊥-rec-now _

  ⊥-rec-nd-⨆ : ∀ s → ⊥-rec-nd (⨆ s) ≡ pl s (inc-rec-nd s)
  ⊥-rec-nd-⨆ = ⊥-rec-⨆ _

------------------------------------------------------------------------
-- Eliminators which are trivial for _⊑_

record Arguments-⊥ {a} p (A : Set a) : Set (a ⊔ lsuc p) where
  field
    P  : A ⊥ → Set p
    pe : P never
    po : ∀ x → P (now x)
    pl : ∀ s (p : ∀ n → P (s [ n ])) → P (⨆ s)
    pp : ∀ x → Is-proposition (P x)

module _ {a p} {A : Set a} (args : Arguments-⊥ p A) where

  open Arguments-⊥ args

  ⊥-rec-⊥ : (x : A ⊥) → P x
  ⊥-rec-⊥ = ⊥-rec (record
    { Q  = λ _ _ _ → ⊤
    ; pe = pe
    ; po = po
    ; pl = λ s pq → pl s (proj₁ pq)
    ; pa = λ _ _ _ _ _ _ →
             _⇔_.to propositional⇔irrelevant (pp _) _ _
    ; pp = _⇔_.to propositional⇔irrelevant (mono₁ 1 (pp _) _ _)
    ; qp = λ _ _ _ _ _ → refl
    })

  inc-rec-⊥ : (s : ℕ → A ⊥) → ∀ n → P (s n)
  inc-rec-⊥ s = ⊥-rec-⊥ ∘ s

  ⊥-rec-⊥-never : ⊥-rec-⊥ never ≡ pe
  ⊥-rec-⊥-never = ⊥-rec-never _

  ⊥-rec-⊥-now : ∀ x → ⊥-rec-⊥ (now x) ≡ po x
  ⊥-rec-⊥-now = ⊥-rec-now _

  ⊥-rec-⊥-⨆ : ∀ s → ⊥-rec-⊥ (⨆ s) ≡ pl s (λ n → ⊥-rec-⊥ (s [ n ]))
  ⊥-rec-⊥-⨆ = ⊥-rec-⨆ _

------------------------------------------------------------------------
-- Eliminators which are trivial for _⊥

record Arguments-⊑ {a} q (A : Set a) : Set (a ⊔ lsuc q) where
  field
    Q  : {x y : A ⊥} → x ⊑ y → Set q
    qr : ∀ x → Q (⊑-refl x)
    qt : ∀ {x y z} (x⊑y : x ⊑ y) (y⊑z : y ⊑ z) →
         Q x⊑y → Q y⊑z → Q (⊑-trans x⊑y y⊑z)
    qe : ∀ x → Q (never⊑ x)
    qu : ∀ s (q : ∀ n → Q (increasing s n)) n →
         Q (upper-bound s n)
    ql : ∀ s ub is-ub (q : ∀ n → Q (increasing s n))
         (qu : ∀ n → Q (is-ub n)) →
         Q (least-upper-bound s ub is-ub)
    qp : ∀ {x y} (x⊑y : x ⊑ y) →
         Is-proposition (Q x⊑y)

module _ {a q} {A : Set a} (args : Arguments-⊑ q A) where

  open Arguments-⊑ args

  ⊑-rec-⊑ : ∀ {x y} (x⊑y : x ⊑ y) → Q x⊑y
  ⊑-rec-⊑ = ⊑-rec (record
    { P  = λ _ → ⊤
    ; Q  = λ _ _ → Q
    ; pa = λ _ _ _ _ _ _ → refl
    ; pp = _⇔_.to propositional⇔irrelevant
             (mono (Nat.zero≤ 2) ⊤-contractible _ _)
    ; qr = λ x _ → qr x
    ; qt = λ x⊑y y⊑z _ _ _ → qt x⊑y y⊑z
    ; qe = λ x _ → qe x
    ; qu = λ s pq → qu s (proj₂ pq)
    ; ql = λ s ub is-ub pq _ → ql s ub is-ub (proj₂ pq)
    ; qp = λ _ _ → _⇔_.to propositional⇔irrelevant ∘ qp
    })

  inc-rec-⊑ : (s : Increasing-sequence A) → ∀ n → Q (increasing s n)
  inc-rec-⊑ (_ , inc) = ⊑-rec-⊑ ∘ inc


==> anc/partiality-monad/src/Partiality-monad/Inductive/Fixpoints.agda <==
------------------------------------------------------------------------
-- Fixpoint combinators
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-monad.Inductive.Fixpoints where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (⊥; head; tail)

open import Bijection equality-with-J using (_↔_)
import Equivalence equality-with-J as Eq
open import Function-universe equality-with-J hiding (id; _∘_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J
open import Monad equality-with-J
open import Univalence-axiom equality-with-J

open import Partiality-algebra using (Partiality-algebra)
import Partiality-algebra.Fixpoints as PAF
open import Partiality-algebra.Monotone
open import Partiality-algebra.Omega-continuous
open import Partiality-algebra.Pi as Pi hiding (at)
open import Partiality-monad.Inductive
open import Partiality-monad.Inductive.Monad
open import Partiality-monad.Inductive.Monotone using ([_⊥→_⊥]⊑)
open import Partiality-monad.Inductive.Omega-continuous

------------------------------------------------------------------------
-- The fixpoint combinator machinery instantiated with the partiality
-- monad

module _ {a} {A : Set a} where

  open PAF.Fix {P = partiality-algebra A} public
  open [_⊥→_⊥]

  -- A variant of fix.

  fix′ : (A → A ⊥) → A ⊥
  fix′ f = fix (monotone-function (f ∗))

  -- This variant also produces a kind of least fixpoint.

  fix′-is-fixpoint-combinator :
    (f : A → A ⊥) →
    fix′ f ≡ fix′ f >>= f
  fix′-is-fixpoint-combinator f =
    fix′ f                               ≡⟨⟩
    fix (monotone-function (f ∗))        ≡⟨ fix-is-fixpoint-combinator (f ∗) ⟩∎
    fix (monotone-function (f ∗)) >>= f  ∎

  fix′-is-least :
    (f : A → A ⊥) →
    ∀ x → x >>= f ⊑ x → fix′ f ⊑ x
  fix′-is-least f = fix-is-least (monotone-function (f ∗))

  -- Taking steps that are "twice as large" does not affect the end
  -- result.

  fix′-∘ : (f : A → A ⊥) → fix′ (λ x → f x >>= f) ≡ fix′ f
  fix′-∘ f =
    fix′ (λ x → f x >>= f)                                    ≡⟨⟩

    fix (monotone-function ((λ x → f x >>= f) ∗))             ≡⟨ cong fix (_↔_.to equality-characterisation-monotone λ x →

        (x >>= λ y → f y >>= f)                                    ≡⟨ associativity x f f ⟩∎
        x >>= f >>= f                                              ∎) ⟩

    fix (monotone-function (f ∗) ∘⊑ monotone-function (f ∗))  ≡⟨ fix-∘ (monotone-function (f ∗)) ⟩∎

    fix′ f                                                    ∎

  -- Unary Scott induction for fix′.

  fix′-induction₁ :
    ∀ {p}
    (P : A ⊥ → Set p)
    (P⊥ : P never)
    (P⨆ : ∀ s → (∀ n → P (s [ n ])) → P (⨆ s))
    (f : A → A ⊥) →
    (∀ x → P x → P (x >>= f)) →
    P (fix′ f)
  fix′-induction₁ P P⊥ P⨆ f =
    fix-induction₁ P P⊥ P⨆ ([_⊥→_⊥].monotone-function (f ∗))

-- N-ary Scott induction.

module _ {a p} n
  (As : Fin n → Set a)
  (P : (∀ i → As i ⊥) → Set p)
  (P⊥ : P (λ _ → never))
  (P⨆ : ∀ ss → (∀ n → P (λ i → ss i [ n ])) → P (⨆ ∘ ss))
  where

  open PAF.N-ary n As (λ i → partiality-algebra (As i)) P P⊥ P⨆ public

  fix′-induction :
    (fs : ∀ i → As i → As i ⊥) →
    (∀ xs → P xs → P (λ i → xs i >>= fs i)) →
    P (fix′ ∘ fs)
  fix′-induction fs =
    fix-induction (λ i → [_⊥→_⊥].monotone-function (fs i ∗))

------------------------------------------------------------------------
-- The fixpoint combinator machinery instantiated with dependent
-- functions to the partiality monad

module _ {a b} (A : Set a) (B : A → Set b) where

  -- Partial function transformers.

  Trans : Set (a ⊔ b)
  Trans = ((x : A) → B x ⊥) → ((x : A) → B x ⊥)

  -- A partiality algebra.

  Pi : Partiality-algebra (a ⊔ b) (a ⊔ b) ((x : A) → B x)
  Pi = Π A (partiality-algebra ∘ B)

  -- Monotone partial function transformers.

  Trans-⊑ : Set (a ⊔ b)
  Trans-⊑ = [ Pi ⟶ Pi ]⊑

  private

    sanity-check : Trans-⊑ → Trans
    sanity-check = [_⟶_]⊑.function

  -- Partial function transformers that are ω-continuous.

  Trans-ω : Set (a ⊔ b)
  Trans-ω = [ Pi ⟶ Pi ]

module _ {a b} {A : Set a} {B : A → Set b} where

  module Trans-⊑ = [_⟶_]⊑ {P₁ = Pi A B} {P₂ = Pi A B}
  module Trans-ω = [_⟶_]  {P₁ = Pi A B} {P₂ = Pi A B}

  private
    module F = PAF.Fix {P = Pi A B}

  -- Applies an increasing sequence of functions to a value.

  at :
    (∃ λ (f : ℕ → (x : A) → B x ⊥) → ∀ n x → f n x ⊑ f (suc n) x) →
    (x : A) → ∃ λ (f : ℕ → B x ⊥) → ∀ n → f n ⊑ f (suc n)
  at = Pi.at (partiality-algebra ∘ B)

  -- Repeated application of a monotone partial function transformer
  -- to the least element.

  app→ : Trans-⊑ A B → ℕ → ((x : A) → B x ⊥)
  app→ = F.app

  -- The increasing sequence fix→-sequence f consists of the elements
  -- const never, Trans-⊑.function f (const never), and so on. This
  -- sequence is used in the implementation of fix→.

  fix→-sequence : Trans-⊑ A B →
                  Partiality-algebra.Increasing-sequence (Pi A B)
  fix→-sequence = F.fix-sequence

  -- A fixpoint combinator.

  fix→ : Trans-⊑ A B → ((x : A) → B x ⊥)
  fix→ = F.fix

  -- The fixpoint combinator produces fixpoints for ω-continuous
  -- arguments.

  fix→-is-fixpoint-combinator :
    (f : Trans-ω A B) →
    fix→ (Trans-ω.monotone-function f) ≡
    Trans-ω.function f (fix→ (Trans-ω.monotone-function f))
  fix→-is-fixpoint-combinator = F.fix-is-fixpoint-combinator

  -- The result of the fixpoint combinator is pointwise smaller than
  -- or equal to every "pointwise post-fixpoint".

  fix→-is-least :
    (f : Trans-⊑ A B) →
    ∀ g → (∀ x → Trans-⊑.function f g x ⊑ g x) →
      ∀ x → fix→ f x ⊑ g x
  fix→-is-least = F.fix-is-least

  -- Taking steps that are "twice as large" does not affect the end
  -- result.

  fix→-∘ : (f : Trans-⊑ A B) → fix→ (f ∘⊑ f) ≡ fix→ f
  fix→-∘ = F.fix-∘

-- N-ary Scott induction.

module _
  {a b p} n
  (As : Fin n → Set a)
  (Bs : (i : Fin n) → As i → Set b)
  (P : (∀ i → (x : As i) → Bs i x ⊥) → Set p)
  (P⊥ : P (λ _ _ → never))
  (P⨆ : (ss : ∀ i (x : As i) → Increasing-sequence (Bs i x)) →
        (∀ n → P (λ i xs → ss i xs [ n ])) →
        P (λ i xs → ⨆ (ss i xs)))
  (fs : ∀ i → Trans-⊑ (As i) (Bs i)) where

  private
    module N = PAF.N-ary n
                 (λ i → (x : As i) → Bs i x)
                 (λ i → Π (As i) (partiality-algebra ∘ Bs i))
                 P
                 P⊥
                 (λ _ → P⨆ _)
                 fs

  -- Generalised.

  fix→-induction′ :
    (∀ n → P (λ i → app→ (fs i) n) →
           P (λ i → app→ (fs i) (suc n))) →
    P (λ i → fix→ (fs i))
  fix→-induction′ = N.fix-induction′

  -- Basic.

  fix→-induction :
    ((gs : ∀ i (x : As i) → Bs i x ⊥) →
     P gs → P (λ i → Trans-⊑.function (fs i) (gs i))) →
    P (λ i → fix→ (fs i))
  fix→-induction = N.fix-induction

-- Unary Scott induction.

fix→-induction₁ :
  ∀ {a b p} {A : Set a} {B : A → Set b}
  (P : ((x : A) → B x ⊥) → Set p) →
  P (λ _ → never) →
  ((s : (x : A) → Increasing-sequence (B x)) →
   (∀ n → P (λ x → s x [ n ])) →
   P (λ x → ⨆ (s x))) →
  (f : Trans-⊑ A B) →
  (∀ g → P g → P (Trans-⊑.function f g)) →
  P (fix→ f)
fix→-induction₁ P P⊥ P⨆ = PAF.fix-induction₁ P P⊥ (λ _ → P⨆ _)

------------------------------------------------------------------------
-- Some combinators that can be used to construct ω-continuous partial
-- function transformers, for use with fix→

-- A type used by these combinators.

record Partial
         {a b c}
         (A : Set a) (B : A → Set b) (C : Set c) :
         Set (a ⊔ b ⊔ lsuc c) where
  field
    -- A function that is allowed to make "recursive calls" of type
    -- (x : A) → B x ⊥.

    function : ((x : A) → B x ⊥) → C ⊥

    -- The function must be monotone.

    monotone : ∀ {rec₁ rec₂} →
               (∀ x → rec₁ x ⊑ rec₂ x) →
               function rec₁ ⊑ function rec₂

  -- The function can be turned into an increasing sequence.

  sequence : ((x : A) → Increasing-sequence (B x)) →
             Increasing-sequence C
  sequence recs =
      (λ n → function (λ x → recs x [ n ]))
    , (λ n → monotone (λ x → increasing (recs x) n))

  field
    -- The function must be ω-continuous in the following sense.
    --
    -- The proof can make use of propositional extensionality. This
    -- assumption is included so that the monad instance can be
    -- defined without a corresponding assumption.

    ω-continuous : Propositional-extensionality c →
                   (recs : (x : A) → Increasing-sequence (B x)) →
                   function (⨆ ∘ recs) ≡ ⨆ (sequence recs)

-- The first two arguments of Partial specify the domain and codomain
-- of "recursive calls".

rec : ∀ {a b} {A : Set a} {B : A → Set b} →
      (x : A) → Partial A B (B x)
rec x = record
  { function     = _$ x
  ; monotone     = _$ x
  ; ω-continuous = λ _ _ → refl
  }

-- Turns certain Partial-valued functions into monotone partial
-- function transformers.

transformer : ∀ {a b} {A : Set a} {B : A → Set b} →
              ((x : A) → Partial A B (B x)) → Trans-⊑ A B
transformer f = record
  { function = λ g     x → function (f x) g
  ; monotone = λ g₁⊑g₂ x → monotone (f x) g₁⊑g₂
  }
  where
  open Partial

-- Turns certain Partial-valued functions into ω-continuous partial
-- function transformers (assuming propositional extensionality).

transformer-ω : ∀ {a b} {A : Set a} {B : A → Set b} →
                Propositional-extensionality b →
                ((x : A) → Partial A B (B x)) → Trans-ω A B
transformer-ω prop-ext f = record
  { monotone-function = transformer f
  ; ω-continuous      = λ _ → ext λ x → ω-continuous (f x) prop-ext _
  }
  where
  open Partial

-- A fixpoint combinator.

fixP : ∀ {a b} {A : Set a} {B : A → Set b} →
       ((x : A) → Partial A B (B x)) → ((x : A) → B x ⊥)
fixP {A = A} {B} =
  ((x : A) → Partial A B (B x))  ↝⟨ transformer ⟩
  Trans-⊑ A B                    ↝⟨ fix→ ⟩□
  ((x : A) → B x ⊥)              □

-- The fixpoint combinator produces fixpoints (assuming propositional
-- extensionality).

fixP-is-fixpoint-combinator :
  ∀ {a b} {A : Set a} {B : A → Set b} →
  Propositional-extensionality b →
  (f : (x : A) → Partial A B (B x)) →
  fixP f ≡ flip (Partial.function ∘ f) (fixP f)
fixP-is-fixpoint-combinator prop-ext =
  fix→-is-fixpoint-combinator ∘ transformer-ω prop-ext

-- The result of the fixpoint combinator is pointwise smaller than
-- or equal to every "pointwise post-fixpoint".

fixP-is-least :
  ∀ {a b} {A : Set a} {B : A → Set b}
  (f : (x : A) → Partial A B (B x)) →
  ∀ g → (∀ x → Partial.function (f x) g ⊑ g x) →
    ∀ x → fixP f x ⊑ g x
fixP-is-least = fix→-is-least ∘ transformer

-- Composition of certain Partial-valued functions.

infixr 40 _∘P_

_∘P_ :
  ∀ {a b} {A : Set a} {B : A → Set b} →
  ((x : A) → Partial A B (B x)) →
  ((x : A) → Partial A B (B x)) →
  ((x : A) → Partial A B (B x))
Partial.function     ((f ∘P g) x) = λ h →
                                      Partial.function (f x) λ y →
                                      Partial.function (g y) h
Partial.monotone     ((f ∘P g) x) = λ hyp →
                                      Partial.monotone (f x) λ y →
                                      Partial.monotone (g y) hyp
Partial.ω-continuous ((f ∘P g) x) = λ prop-ext recs →
  function (f x) (λ y → function (g y) (⨆ ∘ recs))  ≡⟨ cong (function (f x)) (ext λ y → ω-continuous (g y) prop-ext recs) ⟩
  function (f x) (λ y → ⨆ (sequence (g y) recs))    ≡⟨ ω-continuous (f x) prop-ext (λ y → sequence (g y) recs) ⟩∎
  ⨆ (sequence (f x) λ y → sequence (g y) recs)      ∎
  where
  open Partial

-- Taking steps that are "twice as large" does not affect the end
-- result.

fixP-∘ : ∀ {a b} {A : Set a} {B : A → Set b}
         (f : (x : A) → Partial A B (B x)) →
         fixP (f ∘P f) ≡ fixP f
fixP-∘ f =
  fix→ (transformer (f ∘P f))            ≡⟨⟩
  fix→ (transformer f ∘⊑ transformer f)  ≡⟨ fix→-∘ (transformer f) ⟩∎
  fix→ (transformer f)                   ∎

-- N-ary Scott induction.

module _
  {a b p} n
  (As : Fin n → Set a)
  (Bs : (i : Fin n) → As i → Set b)
  (P : (∀ i (x : As i) → Bs i x ⊥) → Set p)
  (P⊥ : P (λ _ _ → never))
  (P⨆ : (ss : ∀ i (x : As i) → Increasing-sequence (Bs i x)) →
        (∀ n → P (λ i xs → ss i xs [ n ])) →
        P (λ i xs → ⨆ (ss i xs)))
  (fs : ∀ i (x : As i) → Partial (As i) (Bs i) (Bs i x)) where

  -- Generalised.

  fixP-induction′ :
    (∀ n → P (λ i → app→ (transformer (fs i)) n) →
           P (λ i → app→ (transformer (fs i)) (suc n))) →
    P (λ i → fixP (fs i))
  fixP-induction′ =
    fix→-induction′ n As Bs P P⊥ P⨆ (transformer ∘ fs)

  -- Basic.

  fixP-induction :
    ((gs : ∀ i (x : As i) → Bs i x ⊥) →
     P gs → P (λ i xs → Partial.function (fs i xs) (gs i))) →
    P (λ i → fixP (fs i))
  fixP-induction =
    fix→-induction n As Bs P P⊥ P⨆ (transformer ∘ fs)

-- Unary Scott induction.

fixP-induction₁ :
  ∀ {a b p} {A : Set a} {B : A → Set b}
  (P : ((x : A) → B x ⊥) → Set p) →
  P (λ _ → never) →
  ((s : (x : A) → Increasing-sequence (B x)) →
   (∀ n → P (λ x → s x [ n ])) →
   P (λ x → ⨆ (s x))) →
  (f : (x : A) → Partial A B (B x)) →
  (∀ g → P g → P (λ x → Partial.function (f x) g)) →
  P (fixP f)
fixP-induction₁ P P⊥ P⨆ f =
  fix→-induction₁ P P⊥ P⨆ (transformer f)

-- Equality characterisation lemma for Partial.

equality-characterisation-Partial :
  ∀ {a b c} {A : Set a} {B : A → Set b} {C : Set c}
    {f g : Partial A B C} →
  (∀ rec → Partial.function f rec ≡ Partial.function g rec) ↔
  f ≡ g
equality-characterisation-Partial {f = f} {g} =
  (∀ rec → function f rec ≡ function g rec)  ↔⟨ Eq.extensionality-isomorphism ext ⟩
  function f ≡ function g                    ↝⟨ ignore-propositional-component
                                                  (Σ-closure 1
                                                     (implicit-Π-closure ext 1 λ _ →
                                                      implicit-Π-closure ext 1 λ _ →
                                                      Π-closure          ext 1 λ _ →
                                                      ⊑-propositional) λ _ →
                                                     Π-closure ext 1 λ _ →
                                                     Π-closure ext 1 λ _ →
                                                     ⊥-is-set _ _) ⟩
  (function f , _) ≡ (function g , _)        ↔⟨ Eq.≃-≡ (Eq.↔⇒≃ lemma) ⟩□
  f ≡ g                                      □
  where
  open Partial

  lemma : Partial _ _ _
            ↔
          ∃ λ _ → ∃ λ (_ : ∀ {rec₁ rec₂} → _ → _) → _
  lemma = record
    { surjection = record
      { logical-equivalence = record
        { to   = λ x → function x , monotone x , ω-continuous x
        ; from = λ { (f , m , ω) → record
                      { function     = f
                      ; monotone     = λ {rec₁ rec₂} → m {rec₁ = rec₁} {rec₂ = rec₂}
                      ; ω-continuous = ω
                      } }
        }
      ; right-inverse-of = λ _ → refl
      }
    ; left-inverse-of = λ _ → refl
    }

-- "Non-recursive" computations can be converted into possibly
-- recursive ones.

non-recursive :
  ∀ {a b c} {A : Set a} {B : A → Set b} {C : Set c} →
  C ⊥ → Partial A B C
non-recursive x = record
  { function     = const x
  ; monotone     = const (x ■)
  ; ω-continuous = λ _ _ →
      x             ≡⟨ sym ⨆-const ⟩∎
      ⨆ (constˢ x)  ∎
  }

instance

  -- Partial A B is a monad.

  partial-raw-monad : ∀ {a b c} {A : Set a} {B : A → Set b} →
                      Raw-monad (Partial {c = c} A B)
  Raw-monad.return partial-raw-monad x   = non-recursive (return x)
  Raw-monad._>>=_  partial-raw-monad x f = record
    { function     = λ rec →
                       function x rec >>=′ λ y →
                       function (f y) rec
    ; monotone     = λ rec⊑rec →
                       monotone x rec⊑rec >>=-mono λ y →
                       monotone (f y) rec⊑rec
    ; ω-continuous = λ prop-ext recs →
        (function x (⨆ ∘ recs) >>=′ λ y → function (f y) (⨆ ∘ recs))     ≡⟨ cong₂ _>>=′_ (ω-continuous x prop-ext recs)
                                                                                         (ext λ y → ω-continuous (f y) prop-ext recs) ⟩
        (⨆ (sequence x recs) >>=′ λ y → ⨆ (sequence (f y) recs))         ≡⟨ ⨆->>= ⟩

        ⨆ ( (λ n →
               function x (λ z → recs z [ n ]) >>=′ λ y →
               ⨆ (sequence (f y) recs))
          , _
          )                                                              ≡⟨ ⨆>>=⨆≡⨆>>= prop-ext prop-ext
                                                                                       (sequence x recs)
                                                                                       (λ y → sequence (f y) recs) ⟩∎
        ⨆ ( (λ n → function x (λ z → recs z [ n ]) >>=′ λ y →
                   function (f y) (λ z → recs z [ n ]))
          , _
          )                                                              ∎
    }
    where
    open Partial

  partial-monad : ∀ {a b c} {A : Set a} {B : A → Set b} →
                  Monad (Partial {c = c} A B)
  Monad.raw-monad partial-monad = partial-raw-monad

  Monad.left-identity partial-monad _ f =
    _↔_.to equality-characterisation-Partial
      (λ h → left-identity _ (λ y → Partial.function (f y) h))

  Monad.right-identity partial-monad _ =
    _↔_.to equality-characterisation-Partial
      (λ _ → right-identity _)

  Monad.associativity partial-monad x _ _ =
    _↔_.to equality-characterisation-Partial
      (λ h → associativity (Partial.function x h) _ _)


==> anc/partiality-monad/src/Partiality-monad/Inductive/Monad.agda <==
------------------------------------------------------------------------
-- The partiality monad's monad instance
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-monad.Inductive.Monad where

open import Equality.Propositional
open import H-level.Truncation.Propositional as Trunc
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
import Monad
open import Prelude hiding (⊥)

open import Bijection equality-with-J using (_↔_)
open import Equivalence equality-with-J as Eq using (_≃_)
open import Function-universe equality-with-J as F hiding (id; _∘_)
open import H-level equality-with-J
open import H-level.Closure equality-with-J
open import Nat equality-with-J as Nat
open import Univalence-axiom equality-with-J

open import Partiality-monad.Inductive
import Partiality-monad.Inductive.Alternative-order as Alternative-order
open import Partiality-monad.Inductive.Eliminators
open import Partiality-monad.Inductive.Monotone
open import Partiality-monad.Inductive.Omega-continuous

open [_⊥→_⊥]

------------------------------------------------------------------------
-- The monad instance

-- Functions of type A → B ⊥ can be lifted to /ω-continuous/ functions
-- from A ⊥ to B ⊥.

private

  =<<-args : ∀ {a b} {A : Set a} {B : Set b}
             (f : A → B ⊥) → Arguments-nd b b A
  =<<-args {B = B} f = record
    { P  = B ⊥
    ; Q  = _⊑_
    ; pe = never
    ; po = f
    ; pl = λ _ → ⨆
    ; pa = λ _ _ → antisymmetry
    ; ps = ⊥-is-set
    ; qr = λ _ → ⊑-refl
    ; qt = λ _ _ _ _ _ → ⊑-trans
    ; qe = λ _ → never⊑
    ; qu = λ _ → upper-bound
    ; ql = λ _ _ _ → least-upper-bound
    ; qp = λ _ _ → ⊑-propositional
    }

infix 50 _∗ _∗-inc_

_∗ : ∀ {a b} {A : Set a} {B : Set b} →
     (A → B ⊥) → [ A ⊥→ B ⊥]
f ∗ = record
  { monotone-function = record
    { function = ⊥-rec-nd (=<<-args f)
    ; monotone = ⊑-rec-nd (=<<-args f)
    }
  ; ω-continuous = λ s →
      ⊥-rec-nd (=<<-args f) (⨆ s)    ≡⟨ ⊥-rec-nd-⨆ (=<<-args f) s ⟩∎
      ⨆ (inc-rec-nd (=<<-args f) s)  ∎
  }

_∗-inc_ : ∀ {a b} {A : Set a} {B : Set b} →
          (A → B ⊥) → Increasing-sequence A → Increasing-sequence B
_∗-inc_ f = inc-rec-nd (=<<-args f)

-- A universe-polymorphic variant of bind.

infixl 5 _>>=′_

_>>=′_ : ∀ {a b} {A : Set a} {B : Set b} →
         A ⊥ → (A → B ⊥) → B ⊥
x >>=′ f = function (f ∗) x

-- Join.

join : ∀ {a} {A : Set a} → A ⊥ ⊥ → A ⊥
join x = x >>=′ id

-- "Computation" rules for bind.

never->>= : ∀ {a b} {A : Set a} {B : Set b} {f : A → B ⊥} →
            never >>=′ f ≡ never
never->>= = ⊥-rec-nd-never (=<<-args _)

now->>= : ∀ {a b} {A : Set a} {B : Set b} {f : A → B ⊥} {x} →
          now x >>=′ f ≡ f x
now->>= = ⊥-rec-nd-now (=<<-args _) _

⨆->>= : ∀ {a b} {A : Set a} {B : Set b} {f : A → B ⊥} {s} →
        ⨆ s >>=′ f ≡ ⨆ (f ∗-inc s)
⨆->>= = ⊥-rec-nd-⨆ (=<<-args _) _

-- Bind is monotone.

infixl 5 _>>=-mono_

_>>=-mono_ :
  ∀ {a b} {A : Set a} {B : Set b} {x y : A ⊥} {f g : A → B ⊥} →
  x ⊑ y → (∀ z → f z ⊑ g z) → x >>=′ f ⊑ y >>=′ g
_>>=-mono_ {x = x} {y} {f} {g} x⊑y f⊑g =
  x >>=′ f ⊑⟨ monotone (f ∗) x⊑y ⟩
  y >>=′ f ⊑⟨ ⊥-rec-⊥ (record
                { P  = λ y → y >>=′ f ⊑ y >>=′ g
                ; pe = never >>=′ f  ≡⟨ never->>= ⟩⊑
                       never         ⊑⟨ never⊑ _ ⟩■
                       never >>=′ g  ■
                ; po = λ x →
                         now x >>=′ f  ≡⟨ now->>= ⟩⊑
                         f x           ⊑⟨ f⊑g x ⟩
                         g x           ≡⟨ sym now->>= ⟩⊑
                         now x >>=′ g  ■
                ; pl = λ s ih →
                         ⨆ s >>=′ f     ≡⟨ ⨆->>= ⟩⊑
                         ⨆ (f ∗-inc s)  ⊑⟨ ⨆-mono ih ⟩
                         ⨆ (g ∗-inc s)  ≡⟨ sym ⨆->>= ⟩⊑
                         ⨆ s >>=′ g     ■
                ; pp = λ _ → ⊑-propositional
                })
                y ⟩
  y >>=′ g ■

-- Instances of the monad laws with extra universe polymorphism.

module Monad-laws where

  left-identity : ∀ {a b} {A : Set a} {B : Set b} x (f : A → B ⊥) →
                  now x >>=′ f ≡ f x
  left-identity _ _ = now->>=

  right-identity : ∀ {a} {A : Set a} (x : A ⊥) →
                   x >>=′ now ≡ x
  right-identity = ⊥-rec-⊥
    (record
       { pe = never >>=′ now  ≡⟨ never->>= ⟩∎
              never           ∎
       ; po = λ x →
                now x >>=′ now  ≡⟨ now->>= ⟩∎
                now x           ∎
       ; pl = λ s hyp →
                ⨆ s >>=′ now        ≡⟨ ⨆->>= ⟩
                ⨆ (now ∗-inc s)     ≡⟨ cong ⨆ (_↔_.to equality-characterisation-increasing λ n →

                  s [ n ] >>=′ now       ≡⟨ hyp n ⟩∎
                  s [ n ]                ∎) ⟩∎

                ⨆ s                 ∎
       ; pp = λ _ → ⊥-is-set _ _
       })

  associativity : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
                  (x : A ⊥) (f : A → B ⊥) (g : B → C ⊥) →
                  x >>=′ (λ x → f x >>=′ g) ≡ x >>=′ f >>=′ g
  associativity x f g = ⊥-rec-⊥
    (record
       { pe = (never >>=′ λ x → f x >>=′ g)  ≡⟨ never->>= ⟩
              never                          ≡⟨ sym never->>= ⟩
              never >>=′ g                   ≡⟨ cong (_>>=′ g) $ sym never->>= ⟩∎
              never >>=′ f >>=′ g            ∎
       ; po = λ x →
                (now x >>=′ λ x → f x >>=′ g)  ≡⟨ now->>= ⟩
                f x >>=′ g                     ≡⟨ cong (_>>=′ g) $ sym now->>= ⟩∎
                now x >>=′ f >>=′ g            ∎
       ; pl = λ s hyp →
                (⨆ s >>=′ λ x → f x >>=′ g)        ≡⟨ ⨆->>= ⟩
                ⨆ ((λ x → f x >>=′ g) ∗-inc s)     ≡⟨ cong ⨆ (_↔_.to equality-characterisation-increasing λ n →

                  s [ n ] >>=′ (λ x → f x >>=′ g)       ≡⟨ hyp n ⟩∎
                  s [ n ] >>=′ f >>=′ g                 ∎) ⟩

                ⨆ (g ∗-inc (f ∗-inc s))            ≡⟨ sym ⨆->>= ⟩
                ⨆ (f ∗-inc s) >>=′ g               ≡⟨ cong (_>>=′ g) (sym ⨆->>=) ⟩∎
                ⨆ s >>=′ f >>=′ g                  ∎
       ; pp = λ _ → ⊥-is-set _ _
       })
    x

open Monad equality-with-J hiding (map; map-id; map-∘)

instance

  -- The partiality monad's monad instance.

  partiality-raw-monad : ∀ {ℓ} → Raw-monad (_⊥ {a = ℓ})
  Raw-monad.return partiality-raw-monad = now
  Raw-monad._>>=_  partiality-raw-monad = _>>=′_

  partiality-monad : ∀ {ℓ} → Monad (_⊥ {a = ℓ})
  Monad.raw-monad      partiality-monad = partiality-raw-monad
  Monad.left-identity  partiality-monad = Monad-laws.left-identity
  Monad.right-identity partiality-monad = Monad-laws.right-identity
  Monad.associativity  partiality-monad = Monad-laws.associativity

------------------------------------------------------------------------
-- _⊥ is a functor

map : ∀ {a b} {A : Set a} {B : Set b} →
      (A → B) → [ A ⊥→ B ⊥]
map f = (return ∘ f) ∗

map-id : ∀ {a} {A : Set a} →
         map (id {A = A}) ≡ idω
map-id =
  return ∗  ≡⟨ _↔_.to equality-characterisation-continuous (λ x →

    x >>= return  ≡⟨ right-identity x ⟩∎
    x             ∎) ⟩∎

  idω       ∎

map-∘ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c}
        (f : B → C) (g : A → B) →
        map (f ∘ g) ≡ map f ∘ω map g
map-∘ f g =
  (now ∘ f ∘ g) ∗                ≡⟨ _↔_.to equality-characterisation-continuous (λ x →

    x >>=′ (now ∘ f ∘ g)                     ≡⟨ cong (x >>=′_) (ext λ _ → sym now->>=) ⟩
    x >>=′ (λ x → now (g x) >>=′ (now ∘ f))  ≡⟨ Monad-laws.associativity x (now ∘ g) (now ∘ f) ⟩∎
    x >>=′ (now ∘ g) >>=′ (now ∘ f)          ∎) ⟩∎

  (now ∘ f) ∗ ∘ω (now ∘ g) ∗  ∎

------------------------------------------------------------------------
-- Some properties

-- A kind of inversion lemma for _⇓_.

>>=-⇓ :
  ∀ {a b} {A : Set a} {B : Set b}
    {x : A ⊥} {f : A → B ⊥} {y} →
  Propositional-extensionality a →
  Propositional-extensionality b →
  (x >>=′ f ⇓ y) ≃ ∥ ∃ (λ z → x ⇓ z × f z ⇓ y) ∥
>>=-⇓ {x = x} {f} {y} prop-ext-a prop-ext-b = ⊥-rec-⊥
  (record
     { P  = λ x → (x >>=′ f ⇓ y) ≃ ∥ ∃ (λ z → x ⇓ z × f z ⇓ y) ∥
     ; pe = never >>=′ f ⇓ y                   ↝⟨ ≡⇒↝ _ (cong (_⇓ y) never->>=) ⟩
            never ⇓ y                          ↝⟨ B.never⇓≃⊥ ⟩
            Prelude.⊥                          ↔⟨ inverse (not-inhabited⇒∥∥↔⊥ id) ⟩
            ∥ Prelude.⊥ ∥                      ↔⟨ ∥∥-cong (inverse ×-right-zero) ⟩
            ∥ ∃ (λ z → ⊥₀) ∥                   ↔⟨ ∥∥-cong (∃-cong (λ _ → inverse ×-left-zero)) ⟩
            ∥ ∃ (λ z → Prelude.⊥ × f z ⇓ y) ∥  ↝⟨ ∥∥-cong (∃-cong (λ _ → inverse A.never⇓≃⊥ ×-cong F.id)) ⟩□
            ∥ ∃ (λ z → never ⇓ z × f z ⇓ y) ∥  □
     ; po = λ x →
              now x >>=′ f ⇓ y                                   ↝⟨ ≡⇒↝ _ (cong (_⇓ y) now->>=) ⟩
              f x ⇓ y                                            ↔⟨ inverse (∥∥↔ (⊥-is-set _ _)) ⟩
              ∥ f x ⇓ y ∥                                        ↔⟨ ∥∥-cong (inverse $ drop-⊤-left-Σ $ inverse $
                                                                      _⇔_.to contractible⇔⊤↔ (other-singleton-contractible _)) ⟩
              ∥ ∃ (λ (p : ∃ (λ z → x ≡ z)) → f (proj₁ p) ⇓ y) ∥  ↔⟨ ∥∥-cong (inverse Σ-assoc) ⟩
              ∥ ∃ (λ z → x ≡ z × f z ⇓ y) ∥                      ↔⟨ inverse $ Trunc.flatten′
                                                                      (λ F → ∃ (λ _ → F (_ ≡ _) × _))
                                                                      (λ f → Σ-map id (Σ-map f id))
                                                                      (λ { (x , y , z) → ∥∥-map ((x ,_) ∘ (_, z)) y }) ⟩
              ∥ ∃ (λ z → ∥ x ≡ z ∥ × f z ⇓ y) ∥                  ↝⟨ ∥∥-cong (∃-cong λ _ → inverse A.now≡now≃∥≡∥ ×-cong F.id) ⟩□
              ∥ ∃ (λ z → now x ⇓ z × f z ⇓ y) ∥                  □
     ; pl = λ s ih →
              ⨆ s >>=′ f ⇓ y                                     ↝⟨ ≡⇒↝ _ (cong (_⇓ y) ⨆->>=) ⟩
              ⨆ (f ∗-inc s) ⇓ y                                  ↝⟨ B.⨆⇓≃∥∃⇓∥ ⟩
              ∥ (∃ λ n → s [ n ] >>=′ f ⇓ y) ∥                   ↝⟨ ∥∥-cong (∃-cong ih) ⟩
              ∥ (∃ λ n → ∥ ∃ (λ z → s [ n ] ⇓ z × f z ⇓ y) ∥) ∥  ↔⟨ Trunc.flatten′ (λ F → ∃ λ _ → F (∃ λ _ → _ × _))
                                                                                   (λ f → Σ-map id f)
                                                                                   (uncurry λ x → ∥∥-map (x ,_)) ⟩
              ∥ (∃ λ n → ∃ λ z → s [ n ] ⇓ z × f z ⇓ y) ∥        ↔⟨ ∥∥-cong ∃-comm ⟩
              ∥ (∃ λ z → ∃ λ n → s [ n ] ⇓ z × f z ⇓ y) ∥        ↔⟨ ∥∥-cong (∃-cong λ _ → Σ-assoc) ⟩
              ∥ (∃ λ z → (∃ λ n → s [ n ] ⇓ z) × f z ⇓ y) ∥      ↔⟨ inverse $ Trunc.flatten′
                                                                      (λ F → (∃ λ _ → F (∃ λ _ → _ ⇓ _) × _))
                                                                      (λ f → Σ-map id (Σ-map f id))
                                                                      (λ { (x , y , z) → ∥∥-map ((x ,_) ∘ (_, z)) y }) ⟩
              ∥ (∃ λ z → ∥ (∃ λ n → s [ n ] ⇓ z) ∥ × f z ⇓ y) ∥  ↝⟨ ∥∥-cong (∃-cong λ _ → inverse A.⨆⇓≃∥∃⇓∥ ×-cong F.id) ⟩□
              ∥ ∃ (λ z → ⨆ s ⇓ z × f z ⇓ y) ∥                    □
     ; pp = λ _ → Eq.right-closure ext 0 truncation-is-proposition
     })
  x
  where
  module A = Alternative-order prop-ext-a
  module B = Alternative-order prop-ext-b

-- □ is closed, in a certain sense, under bind (assuming propositional
-- extensionality).

□->>= :
  ∀ {a b p q} {A : Set a} {B : Set b} {P : A → Set p} {Q : B → Set q}
    {x : A ⊥} {f : A → B ⊥} →
  Propositional-extensionality a →
  Propositional-extensionality b →
  (∀ x → Is-proposition (Q x)) →
  □ P x → (∀ {x} → P x → □ Q (f x)) → □ Q (x >>=′ f)
□->>= {Q = Q} {x} {f} prop-ext-a prop-ext-b Q-prop □-x □-f y =
  x >>=′ f ⇓ y                   ↔⟨ >>=-⇓ prop-ext-a prop-ext-b ⟩
  ∥ (∃ λ z → x ⇓ z × f z ⇓ y) ∥  ↝⟨ Trunc.rec (Q-prop y) (λ { (z , x⇓z , fz⇓y) → □-f (□-x z x⇓z) y fz⇓y }) ⟩□
  Q y                            □

-- ◇ is closed, in a certain sense, under bind.

◇->>= :
  ∀ {a b p q} {A : Set a} {B : Set b} {P : A → Set p} {Q : B → Set q}
    {x : A ⊥} {f : A → B ⊥} →
  ◇ P x → (∀ {x} → P x → ◇ Q (f x)) → ◇ Q (x >>=′ f)
◇->>= {x = x} {f} ◇-x ◇-f = Trunc.rec
  truncation-is-proposition
  (λ { (y , x⇓y , Py) →
       ∥∥-map (λ { (z , fy⇓z , Qz) →
                     z
                   , (x >>=′ f      ≡⟨ cong (_>>=′ f) x⇓y ⟩
                      now y >>=′ f  ≡⟨ now->>= ⟩
                      f y           ≡⟨ fy⇓z ⟩∎
                      now z         ∎)
                   , Qz
                 })
              (◇-f Py)
     })
  ◇-x

-- Certain nested occurrences of ⨆ can be replaced by a single one
-- (assuming propositional extensionality).

⨆>>=⨆≡⨆>>= :
  ∀ {a b} {A : Set a} {B : Set b} →
  Propositional-extensionality a →
  Propositional-extensionality b →
  ∀ (s : Increasing-sequence A) (f : A → Increasing-sequence B)
    {inc₁ inc₂} →
  ⨆ ((λ n → s [ n ] >>=′ ⨆ ∘ f) , inc₁) ≡
  ⨆ ((λ n → s [ n ] >>=′ λ y → f y [ n ]) , inc₂)
⨆>>=⨆≡⨆>>= prop-ext-a prop-ext-b s f = antisymmetry
  (least-upper-bound _ _ λ n →
   _≃_.to (Alternative-order.≼≃⊑ prop-ext-b) $ λ z →

     s [ n ] >>=′ ⨆ ∘ f ⇓ z                                   ↔⟨ >>=-⇓ prop-ext-a prop-ext-b ⟩
     ∥ (∃ λ y → s [ n ] ⇓ y × ⨆ (f y) ⇓ z) ∥                  ↔⟨ ∥∥-cong (∃-cong λ _ → F.id ×-cong Alternative-order.⨆⇓≃∥∃⇓∥ prop-ext-b) ⟩
     ∥ (∃ λ y → s [ n ] ⇓ y × ∥ (∃ λ m → f y [ m ] ⇓ z) ∥) ∥  ↔⟨ Trunc.flatten′
                                                                   (λ F → ∃ λ _ → _ × F (∃ λ _ → _ ⇓ _))
                                                                   (λ f → Σ-map id (Σ-map id f))
                                                                   (λ { (y , p , q) → ∥∥-map ((y ,_) ∘ (p ,_)) q }) ⟩
     ∥ (∃ λ y → s [ n ] ⇓ y × ∃ λ m → f y [ m ] ⇓ z) ∥        ↔⟨ ∥∥-cong (∃-cong λ _ → ∃-comm) ⟩
     ∥ (∃ λ y → ∃ λ m → s [ n ] ⇓ y × f y [ m ] ⇓ z) ∥        ↝⟨ ∥∥-map (Σ-map id lemma) ⟩
     ∥ (∃ λ y → ∃ λ m → s [ m ] ⇓ y × f y [ m ] ⇓ z) ∥        ↔⟨ ∥∥-cong ∃-comm ⟩
     ∥ (∃ λ m → ∃ λ y → s [ m ] ⇓ y × f y [ m ] ⇓ z) ∥        ↔⟨ inverse $ Trunc.flatten′
                                                                   (λ F → ∃ λ _ → F (∃ λ _ → _ × _))
                                                                   (λ f → Σ-map id f)
                                                                   (λ { (m , p) → ∥∥-map (m ,_) p }) ⟩
     ∥ (∃ λ m → ∥ (∃ λ y → s [ m ] ⇓ y × f y [ m ] ⇓ z) ∥) ∥  ↔⟨ ∥∥-cong (∃-cong λ _ → inverse $ >>=-⇓ prop-ext-a prop-ext-b) ⟩
     ∥ (∃ λ m → (s [ m ] >>=′ λ y → f y [ m ]) ⇓ z) ∥         ↔⟨ inverse $ Alternative-order.⨆⇓≃∥∃⇓∥ prop-ext-b ⟩□
     ⨆ ((λ m → s [ m ] >>=′ λ y → f y [ m ]) , _) ⇓ z         □)

  (⨆-mono λ n →

    (s [ n ] >>=′ λ y → f y [ n ])  ⊑⟨ ⊑-refl (s [ n ]) >>=-mono (λ y → upper-bound (f y) n) ⟩■
    (s [ n ] >>=′ ⨆ ∘ f)            ■)

  where
  lemma :
    ∀ {n y z} →
    (∃ λ m → s [ n ] ⇓ y × f y [ m ] ⇓ z) →
    (∃ λ m → s [ m ] ⇓ y × f y [ m ] ⇓ z)
  lemma {n} (m , p , q) with Nat.total m n
  ... | inj₁ m≤n = n
                 , p
                 , _≃_.from (Alternative-order.≼≃⊑ prop-ext-b)
                     (later-larger (f _) m≤n) _ q
  ... | inj₂ n≤m = m
                 , _≃_.from (Alternative-order.≼≃⊑ prop-ext-a)
                     (later-larger s n≤m) _ p
                 , q


==> anc/partiality-monad/src/Partiality-monad/Inductive/Monad/Adjunction.agda <==
------------------------------------------------------------------------
-- The partiality monad's monad instance, defined via an adjunction
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-monad.Inductive.Monad.Adjunction where

open import Equality.Propositional
open import Interval using (ext)
open import Logical-equivalence using (_⇔_)
open import Prelude hiding (⊥)

open import Adjunction equality-with-J
open import Bijection equality-with-J using (_↔_)
open import Category equality-with-J
open import Function-universe equality-with-J hiding (id; _∘_)
open import Functor equality-with-J
open import H-level equality-with-J hiding (Type)
open import H-level.Closure equality-with-J

open import Partiality-algebra as PA hiding (id; _∘_)
open import Partiality-algebra.Category as PAC
import Partiality-algebra.Properties as PAP
open import Partiality-monad.Inductive as PI
  using (_⊥; partiality-algebra; initial)
open import Partiality-monad.Inductive.Eliminators
import Partiality-monad.Inductive.Monad as PM
import Partiality-monad.Inductive.Omega-continuous as PO

-- A forgetful functor from partiality algebras to sets.

Forget : ∀ {a p q} {A : Set a} →
         PAC.precategory p q A ⇨ precategory-Set p ext
functor Forget =
    (λ P → Type P , Type-is-set P)
  , Morphism.function
  , refl
  , refl
  where
  open Partiality-algebra

-- The precategory of pointed ω-cpos.

ω-CPPO : ∀ p q → Precategory (lsuc (p ⊔ q)) (p ⊔ q)
ω-CPPO p q = PAC.precategory p q ⊥₀

-- Pointed ω-cpos.

ω-cppo : ∀ p q → Set (lsuc (p ⊔ q))
ω-cppo p q = Partiality-algebra p q ⊥₀

-- If there is a function from B to the carrier of P, then P
-- can be converted to a partiality algebra over B.

convert : ∀ {a b p q} {A : Set a} {B : Set b} →
          (P : Partiality-algebra p q A) →
          (B → Partiality-algebra.Type P) →
          Partiality-algebra p q B
convert P f = record
  { Type                    = Type
  ; partiality-algebra-with = record
    { _⊑_                = _⊑_
    ; never              = never
    ; now                = f
    ; ⨆                  = ⨆
    ; antisymmetry       = antisymmetry
    ; Type-UIP-unused    = Type-UIP-unused
    ; ⊑-refl             = ⊑-refl
    ; ⊑-trans            = ⊑-trans
    ; never⊑             = never⊑
    ; upper-bound        = upper-bound
    ; least-upper-bound  = least-upper-bound
    ; ⊑-proof-irrelevant = ⊑-proof-irrelevant
    }
  }
  where
  open Partiality-algebra P

-- A lemma that removes convert from certain types.

drop-convert :
  ∀ {a p q p′ q′} {A : Set a} {X : ω-cppo p q} {Y : ω-cppo p′ q′}
    {f : A → _} {g : A → _} →
  Morphism (convert X f) (convert Y g) → Morphism X Y
drop-convert m = record
  { function     = function
  ; monotone     = monotone
  ; strict       = strict
  ; now-to-now   = λ x → ⊥-elim x
  ; ω-continuous = ω-continuous
  }
  where
  open Morphism m

-- Converts partiality algebras to ω-cppos.

drop-now : ∀ {a p q} {A : Set a} →
           Partiality-algebra p q A → ω-cppo p q
drop-now P = convert P ⊥-elim

-- The function drop-now does not modify ω-cppos.

drop-now-constant :
  ∀ {p q} {P : ω-cppo p q} →
  drop-now P ≡ P
drop-now-constant =
  cong (λ now → record { partiality-algebra-with =
                           record { now = now } })
       (ext λ x → ⊥-elim x)

-- Converts types to ω-cppos.

Partial⊚ : ∀ {ℓ} → Set ℓ → ω-cppo ℓ ℓ
Partial⊚ = drop-now ∘ partiality-algebra

private

  -- A lemma.

  Partial⊙′ :
    let open Partiality-algebra; open Morphism in

    ∀ {a b p q} {A : Set a} {B : Set b}
    (P : Partiality-algebra p q B) →
    (f : A → Type P) →
    ∃ λ (m : Morphism (Partial⊚ A) (drop-now P)) →
      (∀ x → function m (PI.now x) ≡ now (convert P f) x)
        ×
      (∀ m′ → (∀ x → function m′ (PI.now x) ≡ now (convert P f) x) →
              m ≡ m′)
  Partial⊙′ {A = A} P f = m′ , PI.⊥-rec-now _ , lemma
    where
    P′ : Partiality-algebra _ _ A
    P′ = convert P f

    m : Morphism (partiality-algebra A) P′
    m = proj₁ (initial P′)

    m′ : Morphism (Partial⊚ A) (drop-now P)
    m′ = drop-convert m

    abstract

      lemma :
        ∀ m″ →
        (∀ x → Morphism.function m″ (PI.now x) ≡
               Partiality-algebra.now P′ x) →
        m′ ≡ m″
      lemma m″ hyp = _↔_.to equality-characterisation-Morphism (
        function m′  ≡⟨⟩
        function m   ≡⟨ cong function (proj₂ (initial P′) record
                                         { function     = function m″
                                         ; monotone     = monotone m″
                                         ; strict       = strict m″
                                         ; now-to-now   = hyp
                                         ; ω-continuous =
                                             ω-continuous m″
                                         }) ⟩∎
        function m″  ∎)
        where
        open Morphism

-- Lifts functions between types to morphisms between the
-- corresponding ω-cppos.

Partial⊙ :
  ∀ {a b} {A : Set a} {B : Set b} →
  (A → B) → Morphism (Partial⊚ A) (Partial⊚ B)
Partial⊙ f = proj₁ (Partial⊙′ (partiality-algebra _) (PI.now ∘ f))

-- Partial⊙ f is the unique morphism (of the given type) mapping
-- PI.now x to PI.now (f x) (for all x).

Partial⊙-now :
  ∀ {a b} {A : Set a} {B : Set b} {f : A → B} {x} →
  Morphism.function (Partial⊙ f) (PI.now x) ≡ PI.now (f x)
Partial⊙-now = proj₁ (proj₂ (Partial⊙′ (partiality-algebra _) _)) _

Partial⊙-unique :
  ∀ {a b} {A : Set a} {B : Set b} {f : A → B} {m} →
    (∀ x → Morphism.function m (PI.now x) ≡ PI.now (f x)) →
  Partial⊙ f ≡ m
Partial⊙-unique = proj₂ (proj₂ (Partial⊙′ (partiality-algebra _) _)) _

-- A functor that maps a set A to A ⊥.

Partial : ∀ {ℓ} → precategory-Set ℓ ext ⇨ ω-CPPO ℓ ℓ
_⇨_.functor (Partial {ℓ}) =
    Partial⊚ ∘ proj₁
  , Partial⊙
  , L.lemma₁
  , L.lemma₂
  where
  open Morphism

  module L where
   abstract

    lemma₁ : {A : Set ℓ} → Partial⊙ (id {A = A}) ≡ PA.id
    lemma₁ = Partial⊙-unique λ _ → refl

    lemma₂ : {A B C : Set ℓ} {f : A → B} {g : B → C} →
             Partial⊙ (g ∘ f) ≡ Partial⊙ g PA.∘ Partial⊙ f
    lemma₂ {f = f} {g} = Partial⊙-unique λ x →
      function (Partial⊙ g PA.∘ Partial⊙ f) (PI.now x)  ≡⟨ cong (function (Partial⊙ g)) Partial⊙-now ⟩
      function (Partial⊙ g) (PI.now (f x))              ≡⟨ Partial⊙-now ⟩∎
      PI.now (g (f x))                                  ∎

-- Partial is a left adjoint of Forget.

Partial⊣Forget : ∀ {ℓ} → Partial {ℓ = ℓ} ⊣ Forget
Partial⊣Forget {ℓ} =
    η
  , ε
  , (λ {X} →
       let P = Partial⊚ (proj₁ X) in
       _↔_.to equality-characterisation-Morphism $ ext $
       ⊥-rec-⊥ record
         { pe = fun P (function (Partial⊙ PI.now) PI.never)  ≡⟨ cong (fun P) $ strict (Partial⊙ PI.now) ⟩
                fun P PI.never                               ≡⟨ strict (m P) ⟩∎
                PI.never                                     ∎
         ; po = λ x →
                  fun P (function (Partial⊙ PI.now) (PI.now x))  ≡⟨ cong (fun P) Partial⊙-now ⟩
                  fun P (PI.now (PI.now x))                      ≡⟨ fun-now P ⟩∎
                  PI.now x                                       ∎
         ; pl = λ s hyp →
                  fun P (function (Partial⊙ PI.now) (PI.⨆ s))  ≡⟨ cong (fun P) $ ω-continuous (Partial⊙ PI.now) _ ⟩
                  fun P (PI.⨆ _)                               ≡⟨ ω-continuous (m P) _ ⟩
                  PI.⨆ _                                       ≡⟨ cong PI.⨆ $ _↔_.to PI.equality-characterisation-increasing hyp ⟩∎
                  PI.⨆ s                                       ∎
         ; pp = λ _ → PI.⊥-is-set _ _
         })
  , (λ {X} → ext λ x →
       fun X (PI.now x)  ≡⟨ fun-now X ⟩∎
       x                 ∎)
  where
  open Morphism {q₂ = ℓ}
  open PAP
  open Partiality-algebra

  η : id⇨ ⇾ Forget ∙⇨ Partial
  _⇾_.natural-transformation η =
      PI.now
    , (λ {X Y f} → ext λ x →
         function (Partial⊙ f) (PI.now x)  ≡⟨ Partial⊙-now ⟩∎
         PI.now (f x)                      ∎)

  m : (X : ω-cppo ℓ ℓ) → Morphism (Partial⊚ (Type X)) X
  m X =                                        $⟨ id ⟩
    (Type X → Type X)                          ↝⟨ proj₁ ∘ Partial⊙′ X ⟩
    Morphism (Partial⊚ (Type X)) (drop-now X)  ↝⟨ drop-convert ⟩□
    Morphism (Partial⊚ (Type X)) X             □

  fun : (X : ω-cppo ℓ ℓ) → Type X ⊥ → Type X
  fun X = function (m X)

  fun-now : ∀ (X : ω-cppo ℓ ℓ) {x} → fun X (PI.now x) ≡ x
  fun-now X = proj₁ (proj₂ (Partial⊙′ X _)) _

  fun-unique :
    (X : ω-cppo ℓ ℓ) (m′ : Morphism (Partial⊚ (Type X)) X) →
    (∀ x → function m′ (PI.now x) ≡ x) →
    fun X ≡ function m′
  fun-unique X m′ hyp =
    cong function $ proj₂ (proj₂ (Partial⊙′ X _)) (drop-convert m′) hyp

  ε : Partial ∙⇨ Forget ⇾ id⇨
  _⇾_.natural-transformation ε =
      (λ {X} → m X)
    , (λ {X Y f} →
         let m′ = (Partial ∙⇨ Forget) ⊙ f in
         _↔_.to equality-characterisation-Morphism $ ext $
         ⊥-rec-⊥ record
           { pe = function f (fun X PI.never)   ≡⟨ cong (function f) (strict (m X)) ⟩
                  function f (never X)          ≡⟨ strict f ⟩
                  never Y                       ≡⟨ sym $ strict (m Y) ⟩
                  fun Y PI.never                ≡⟨ cong (fun Y) $ sym $ strict m′ ⟩∎
                  fun Y (function m′ PI.never)  ∎
           ; po = λ x →
                    function f (fun X (PI.now x))   ≡⟨ cong (function f) (fun-now X) ⟩
                    function f x                    ≡⟨ sym $ fun-now Y ⟩
                    fun Y (PI.now (function f x))   ≡⟨ cong (fun Y) $ sym Partial⊙-now ⟩∎
                    fun Y (function m′ (PI.now x))  ∎
           ; pl = λ s hyp →
                    function f (fun X (PI.⨆ s))   ≡⟨ cong (function f) (ω-continuous (m X) _) ⟩
                    function f (⨆ X _)            ≡⟨ ω-continuous f _ ⟩
                    ⨆ Y _                         ≡⟨ cong (⨆ Y) $ _↔_.to (equality-characterisation-increasing Y) hyp ⟩
                    ⨆ Y _                         ≡⟨ sym $ ω-continuous (m Y) _ ⟩
                    fun Y (PI.⨆ _)                ≡⟨ cong (fun Y) $ sym $ ω-continuous m′ _ ⟩∎
                    fun Y (function m′ (PI.⨆ s))  ∎
           ; pp = λ _ → Type-is-set Y _ _
           })

-- Thus we get that the partiality monad is a monad.

Partiality-monad : ∀ {ℓ} → Monad (precategory-Set ℓ ext)
Partiality-monad = adjunction→monad (Partial , Forget , Partial⊣Forget)

private

  -- The object part of the monad's functor really does correspond to
  -- the partiality monad.

  object-part-of-functor-correct :
    ∀ {a} {A : SET a} →
    proj₁ (proj₁ Partiality-monad ⊚ A) ≡ proj₁ A ⊥
  object-part-of-functor-correct = refl

  -- The definition of "map" obtained here matches the explicit
  -- definition in Partiality-monad.Inductive.Monad.

  map-correct :
    ∀ {ℓ} {A B : SET ℓ} {f : proj₁ A → proj₁ B} →
    _⊙_ (proj₁ Partiality-monad) {X = A} {Y = B} f ≡
    PO.[_⊥→_⊥].function (PM.map f)
  map-correct = refl

  -- The definition of "return" is the expected one.

  return-correct :
    ∀ {a} {A : SET a} →
    _⇾_.transformation (proj₁ (proj₂ Partiality-monad)) {X = A} ≡ PI.now
  return-correct = refl

  -- The definition of "join" obtained here matches the explicit
  -- definition in Partiality-monad.Inductive.Monad.

  join-correct :
    ∀ {a} {A : SET a} →
    _⇾_.transformation
      (proj₁ (proj₂ (proj₂ Partiality-monad))) {X = A} ≡
    PM.join
  join-correct = refl


==> anc/partiality-monad/src/Partiality-monad/Inductive/Monotone.agda <==
------------------------------------------------------------------------
-- Monotone functions
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-monad.Inductive.Monotone where

open import Equality.Propositional
open import Prelude

open import Bijection equality-with-J using (_↔_)

import Partiality-algebra.Monotone as M
open import Partiality-monad.Inductive

-- Definition of monotone functions.

[_⊥→_⊥]⊑ : ∀ {a b} → Set a → Set b → Set (a ⊔ b)
[ A ⊥→ B ⊥]⊑ = M.[ partiality-algebra A ⟶ partiality-algebra B ]⊑

module [_⊥→_⊥]⊑ {a b} {A : Set a} {B : Set b} (f : [ A ⊥→ B ⊥]⊑) =
  M.[_⟶_]⊑ f

open [_⊥→_⊥]⊑

-- Identity.

id⊑ : ∀ {a} {A : Set a} → [ A ⊥→ A ⊥]⊑
id⊑ = M.id⊑

-- Composition.

infixr 40 _∘⊑_

_∘⊑_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
       [ B ⊥→ C ⊥]⊑ → [ A ⊥→ B ⊥]⊑ → [ A ⊥→ C ⊥]⊑
_∘⊑_ = M._∘⊑_

-- Equality characterisation lemma for monotone functions.

equality-characterisation-monotone :
  ∀ {a b} {A : Set a} {B : Set b} {f g : [ A ⊥→ B ⊥]⊑} →
  (∀ x → function f x ≡ function g x) ↔ f ≡ g
equality-characterisation-monotone =
  M.equality-characterisation-monotone

-- Composition is associative.

∘⊑-assoc : ∀ {a b c d} {A : Set a} {B : Set b} {C : Set c} {D : Set d}
           (f : [ C ⊥→ D ⊥]⊑) (g : [ B ⊥→ C ⊥]⊑) {h : [ A ⊥→ B ⊥]⊑} →
           f ∘⊑ (g ∘⊑ h) ≡ (f ∘⊑ g) ∘⊑ h
∘⊑-assoc = M.∘⊑-assoc

module _ {a b} {A : Set a} {B : Set b} where

  -- If a monotone function is applied to an increasing sequence,
  -- then the result is another increasing sequence.

  [_$_]-inc :
    [ A ⊥→ B ⊥]⊑ → Increasing-sequence A → Increasing-sequence B
  [_$_]-inc = M.[_$_]-inc

  -- A lemma relating monotone functions and least upper bounds.

  ⨆$⊑$⨆ : (f : [ A ⊥→ B ⊥]⊑) →
          ∀ s → ⨆ [ f $ s ]-inc ⊑ function f (⨆ s)
  ⨆$⊑$⨆ = M.⨆$⊑$⨆


==> anc/partiality-monad/src/Partiality-monad/Inductive/Omega-continuous.agda <==
------------------------------------------------------------------------
-- ω-continuous functions
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-monad.Inductive.Omega-continuous where

open import Equality.Propositional
open import Prelude

open import Bijection equality-with-J using (_↔_)

import Partiality-algebra.Omega-continuous as O
open import Partiality-monad.Inductive

-- Definition of ω-continuous functions.

[_⊥→_⊥] : ∀ {a b} → Set a → Set b → Set (a ⊔ b)
[ A ⊥→ B ⊥] = O.[ partiality-algebra A ⟶ partiality-algebra B ]

module [_⊥→_⊥] {a b} {A : Set a} {B : Set b} (f : [ A ⊥→ B ⊥]) =
  O.[_⟶_] f

open [_⊥→_⊥]

-- Identity.

idω : ∀ {a} {A : Set a} → [ A ⊥→ A ⊥]
idω = O.idω

-- Composition.

infixr 40 _∘ω_

_∘ω_ : ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
       [ B ⊥→ C ⊥] → [ A ⊥→ B ⊥] → [ A ⊥→ C ⊥]
_∘ω_ = O._∘ω_

-- Equality characterisation lemma for ω-continuous functions.

equality-characterisation-continuous :
  ∀ {a b} {A : Set a} {B : Set b} {f g : [ A ⊥→ B ⊥]} →
  (∀ x → function f x ≡ function g x) ↔ f ≡ g
equality-characterisation-continuous =
  O.equality-characterisation-continuous

-- Composition is associative.

∘ω-assoc : ∀ {a b c d} {A : Set a} {B : Set b} {C : Set c} {D : Set d}
           (f : [ C ⊥→ D ⊥]) (g : [ B ⊥→ C ⊥]) (h : [ A ⊥→ B ⊥]) →
           f ∘ω (g ∘ω h) ≡ (f ∘ω g) ∘ω h
∘ω-assoc = O.∘ω-assoc


==> anc/partiality-monad/src/Partiality-monad/Inductive/Preliminary-sketch.agda <==
------------------------------------------------------------------------
-- A partial inductive-recursive definition of the partiality monad,
-- without path or truncation constructors, in order to get the basics
-- right
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-monad.Inductive.Preliminary-sketch where

open import Prelude hiding (⊥)

-- The partiality monad _⊥ and the information ordering _⊑_ are
-- defined as a single inductive family D. A boolean index is used to
-- separate the two types. I (NAD) think that Conor McBride once
-- pointed out that inductive-inductive types can be encoded as
-- inductive-recursive types in (roughly) the following way.

I : ∀ {a} → Set a → Bool → Set a

data D {a} (A : Set a) : (b : Bool) → I A b → Set a

infix 10 _⊥
infix  4 _⊑_

_⊥  : ∀ {a} → Set a → Set a
_⊑_ : ∀ {a} {A : Set a} → A ⊥ → A ⊥ → Set a

-- _⊥ is not indexed, but _⊑_ is indexed by two values of type A ⊥
-- (for some A).

I A true  = ↑ _ ⊤
I A false = A ⊥ × A ⊥

A ⊥ = D A true _

x ⊑ y = D _ false (x , y)

-- Increasing sequences.

Increasing-sequence : ∀ {a} → Set a → Set a
Increasing-sequence A = ∃ λ (f : ℕ → A ⊥) → ∀ n → f n ⊑ f (suc n)

-- Projection functions for Increasing-sequence.

infix 30 _[_]

_[_] : ∀ {a} {A : Set a} → Increasing-sequence A → ℕ → A ⊥
s [ n ] = proj₁ s n

increasing : ∀ {a} {A : Set a}
             (s : Increasing-sequence A) →
             ∀ n → s [ n ] ⊑ s [ suc n ]
increasing = proj₂

-- Upper bounds.

Is-upper-bound : ∀ {a} {A : Set a} →
                 Increasing-sequence A → A ⊥ → Set a
Is-upper-bound s x = ∀ n → s [ n ] ⊑ x

-- _⊥ and _⊑_.

data D {a} (A : Set a) where
  never : A ⊥
  now   : (x : A) → A ⊥
  ⨆     : (s : Increasing-sequence A) → A ⊥

  ⊑-refl            : (x : A ⊥) → x ⊑ x
  ⊑-trans           : {x y z : A ⊥} → x ⊑ y → y ⊑ z → x ⊑ z
  never⊑            : (x : A ⊥) → never ⊑ x
  upper-bound       : (s : Increasing-sequence A) →
                      Is-upper-bound s (⨆ s)
  least-upper-bound : (s : Increasing-sequence A) (ub : A ⊥)
                      (is-ub : Is-upper-bound s ub) → ⨆ s ⊑ ub

-- An example: A monotone map function.

I-map : ∀ {a b} {A : Set a} {B : Set b} →
        (f : A → B) → ∀ {b} → I A b → I B b

Increasing-sequence-map :
  ∀ {a b} {A : Set a} {B : Set b} →
  (f : A → B) → Increasing-sequence A → Increasing-sequence B

D-map : ∀ {a b} {A : Set a} {B : Set b} →
        (f : A → B) → ∀ {i b} → D A i b → D B i (I-map f b)

I-map f {b = true}  _       = _
I-map f {b = false} (x , y) = D-map f x , D-map f y

Increasing-sequence-map f (s , inc) =
  (λ n → D-map f (s   n)) ,
  (λ n → D-map f (inc n))

D-map f never                          = never
D-map f (now x)                        = now (f x)
D-map f (⨆ s)                          = ⨆ (Increasing-sequence-map f s)
D-map f (⊑-refl x)                     = ⊑-refl (D-map f x)
D-map f (⊑-trans x⊑y y⊑z)              = ⊑-trans
                                           (D-map f x⊑y) (D-map f y⊑z)
D-map f (never⊑ x)                     = never⊑ (D-map f x)
D-map f (upper-bound s n)              = upper-bound
                                           (Increasing-sequence-map f s) n
D-map f (least-upper-bound s ub is-ub) = least-upper-bound
                                           (Increasing-sequence-map f s)
                                           (D-map f ub)
                                           (λ n → D-map f (is-ub n))

-- Predicate transformer related to increasing sequences.

Inc : ∀ {a p q} {A : Set a}
      (P : A ⊥ → Set p) →
      (∀ {x y} → P x → P y → x ⊑ y → Set q) →
      Increasing-sequence A → Set (p ⊔ q)
Inc P Q s =
  ∃ λ (p : ∀ n → P (s [ n ])) →
    ∀ n → Q (p n) (p (suc n)) (increasing s n)

-- Record wrapping up the eliminators' arguments.

record Rec-args
         {a p q} {A : Set a}
         (P : A ⊥ → Set p)
         (Q : ∀ {x y} → P x → P y → x ⊑ y → Set q) :
         Set (a ⊔ p ⊔ q) where
  field
    pe : P never
    po : ∀ x → P (now x)
    pl : ∀ s (pq : Inc P Q s) → P (⨆ s)
    qr : ∀ x (p : P x) → Q p p (⊑-refl x)
    qt : ∀ {x y z} (x⊑y : x ⊑ y) (y⊑z : y ⊑ z) →
         (px : P x) (py : P y) (pz : P z) →
         Q px py x⊑y → Q py pz y⊑z → Q px pz (⊑-trans x⊑y y⊑z)
    qe : ∀ x (p : P x) → Q pe p (never⊑ x)
    qu : ∀ s (pq : Inc P Q s) n →
         Q (proj₁ pq n) (pl s pq) (upper-bound s n)
    ql : ∀ s ub is-ub (pq : Inc P Q s) (pu : P ub)
         (qu : ∀ n → Q (proj₁ pq n) pu (is-ub n)) →
         Q (pl s pq) pu (least-upper-bound s ub is-ub)

-- Mutually defined dependent eliminators.

module _
  {a p q} {A : Set a}
  {P : A ⊥ → Set p}
  {Q : ∀ {x y} → P x → P y → x ⊑ y → Set q}
  (args : Rec-args P Q)
  where

  open Rec-args args

  ⊥-rec   : (x : A ⊥) → P x
  inc-rec : (s : Increasing-sequence A) → Inc P Q s
  ⊑-rec   : ∀ {x y} (x⊑y : x ⊑ y) → Q (⊥-rec x) (⊥-rec y) x⊑y

  ⊥-rec never   = pe
  ⊥-rec (now x) = po x
  ⊥-rec (⨆ s)   = pl s (inc-rec s)

  inc-rec (s , inc) = ( (λ n → ⊥-rec (s   n))
                      , (λ n → ⊑-rec (inc n))
                      )

  ⊑-rec (⊑-refl x)                       = qr x (⊥-rec x)
  ⊑-rec (⊑-trans {x = x} {y = y} {z = z}
                 x⊑y y⊑z)                = qt x⊑y y⊑z (⊥-rec x)
                                              (⊥-rec y) (⊥-rec z)
                                              (⊑-rec x⊑y) (⊑-rec y⊑z)
  ⊑-rec (never⊑ x)                       = qe x (⊥-rec x)
  ⊑-rec (upper-bound s n)                = qu s (inc-rec s) n
  ⊑-rec (least-upper-bound s ub is-ub)   = ql s ub is-ub
                                              (inc-rec s) (⊥-rec ub)
                                              (λ n → ⊑-rec (is-ub n))

-- These dependent eliminators can be used to define a monotone map
-- function.

module _ {a b} {A : Set a} {B : Set b} (f : A → B) where

  private

    map-args : Rec-args (λ (_ : A ⊥) → B ⊥) (λ u v _ → u ⊑ v)
    map-args = record
      { pe = never
      ; po = now ∘ f
      ; pl = λ _ → ⨆
      ; qr = λ _ → ⊑-refl
      ; qt = λ _ _ _ _ _ → ⊑-trans
      ; qe = λ _ → never⊑
      ; qu = λ _ → upper-bound
      ; ql = λ _ _ _ → least-upper-bound
      }

  map : A ⊥ → B ⊥
  map = ⊥-rec map-args

  map-monotone : ∀ {x y} → x ⊑ y → map x ⊑ map y
  map-monotone = ⊑-rec map-args


==> anc/partiality-monad/src/Partiality-monad/Inductive/Strict-omega-continuous.agda <==
------------------------------------------------------------------------
-- Strict ω-continuous functions
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Partiality-monad.Inductive.Strict-omega-continuous where

open import Equality.Propositional
open import Interval using (ext)
open import Prelude hiding (⊥)

open import Bijection equality-with-J using (_↔_)
open import Function-universe equality-with-J hiding (_∘_)
open import Monad equality-with-J

import Partiality-algebra.Strict-omega-continuous as S
open import Partiality-monad.Inductive
open import Partiality-monad.Inductive.Eliminators
open import Partiality-monad.Inductive.Monad
open import Partiality-monad.Inductive.Monotone
open import Partiality-monad.Inductive.Omega-continuous

-- Definition of strict ω-continuous functions.

[_⊥→_⊥]-strict : ∀ {a b} → Set a → Set b → Set (a ⊔ b)
[ A ⊥→ B ⊥]-strict = S.[ partiality-algebra A ⟶ partiality-algebra B ]⊥

module [_⊥→_⊥]-strict
         {a b} {A : Set a} {B : Set b}
         (f : [ A ⊥→ B ⊥]-strict) =
         S.[_⟶_]⊥ f

open [_⊥→_⊥]-strict

-- Identity.

id-strict : ∀ {a} {A : Set a} → [ A ⊥→ A ⊥]-strict
id-strict = S.id⊥

-- Composition.

infixr 40 _∘-strict_

_∘-strict_ :
  ∀ {a b c} {A : Set a} {B : Set b} {C : Set c} →
  [ B ⊥→ C ⊥]-strict → [ A ⊥→ B ⊥]-strict → [ A ⊥→ C ⊥]-strict
_∘-strict_ = S._∘⊥_

-- Equality characterisation lemma for strict ω-continuous functions.

equality-characterisation-strict :
  ∀ {a b} {A : Set a} {B : Set b} {f g : [ A ⊥→ B ⊥]-strict} →
  (∀ x → function f x ≡ function g x) ↔ f ≡ g
equality-characterisation-strict =
  S.equality-characterisation-strict

-- Composition is associative.

∘-strict-assoc :
  ∀ {a b c d} {A : Set a} {B : Set b} {C : Set c} {D : Set d}
  (f : [ C ⊥→ D ⊥]-strict) (g : [ B ⊥→ C ⊥]-strict)
  (h : [ A ⊥→ B ⊥]-strict) →
  f ∘-strict (g ∘-strict h) ≡ (f ∘-strict g) ∘-strict h
∘-strict-assoc = S.∘⊥-assoc

-- Strict ω-continuous functions satisfy an extra monad law.

>>=-∘-return :
  ∀ {a b} {A : Set a} {B : Set b} →
  (f : [ A ⊥→ B ⊥]-strict) →
  ∀ x → x >>=′ (function f ∘ return) ≡ function f x
>>=-∘-return fs = ⊥-rec-⊥
  (record
     { P  = λ x → x >>=′ (f ∘ return) ≡ f x
     ; pe = never >>=′ f ∘ return  ≡⟨ never->>= ⟩
            never                  ≡⟨ sym (strict fs) ⟩∎
            f never                ∎
     ; po = λ x →
              now x >>=′ f ∘ return  ≡⟨ now->>= ⟩∎
              f (now x)              ∎
     ; pl = λ s p →
              ⨆ s >>=′ (f ∘ return)     ≡⟨ ⨆->>= ⟩
              ⨆ ((f ∘ return) ∗-inc s)  ≡⟨ cong ⨆ (_↔_.to equality-characterisation-increasing λ n →

                (f ∘ return) ∗-inc s [ n ]   ≡⟨ p n ⟩∎
                [ f⊑ $ s ]-inc [ n ]         ∎) ⟩

              ⨆ [ f⊑ $ s ]-inc          ≡⟨ sym $ ω-continuous fs s ⟩∎
              f (⨆ s)                   ∎
     ; pp = λ _ → ⊥-is-set _ _
     })
  where
  f⊑ = monotone-function fs
  f  = function fs

-- Strict ω-continuous functions from A ⊥ to B ⊥ are isomorphic to
-- functions from A to B ⊥.

partial↔strict :
  ∀ {a b} {A : Set a} {B : Set b} →
  (A → B ⊥) ↔ [ A ⊥→ B ⊥]-strict
partial↔strict {a} = record
  { surjection = record
    { logical-equivalence = record
      { to   = λ f → record
                 { ω-continuous-function = f ∗
                 ; strict                =
                     never >>=′ f  ≡⟨ never->>= ⟩∎
                     never         ∎
                 }
      ; from = λ f x → function f (return x)
      }
    ; right-inverse-of = λ f →
        _↔_.to equality-characterisation-strict λ x →
          x >>=′ (function f ∘ return)  ≡⟨ >>=-∘-return f x ⟩∎
          function f x                  ∎
    }
  ; left-inverse-of = λ f → ext λ x →
      return x >>=′ f  ≡⟨ Monad-laws.left-identity x f ⟩∎
      f x              ∎
  }


==> anc/partiality-monad/src/Search.agda <==
------------------------------------------------------------------------
-- An example: A function that, given a stream, tries to find an
-- element satisfying a predicate
------------------------------------------------------------------------

{-# OPTIONS --without-K #-}

module Search where

open import Equality.Propositional
open import Interval using (ext)
open import Prelude hiding (⊥; head; tail)

open import Monad equality-with-J
open import Univalence-axiom equality-with-J

open import Partiality-algebra.Monotone
open import Partiality-monad.Inductive
open import Partiality-monad.Inductive.Fixpoints
open import Partiality-monad.Inductive.Monad

-- Streams.

infixr 5 _∷_

record Stream {a} (A : Set a) : Set a where
  coinductive
  constructor _∷_
  field
    head : A
    tail : Stream A

open Stream

-- A direct implementation of the function.

module Direct {a} {A : Set a} (q : A → Bool) where

  Φ : Trans (Stream A) (λ _ → A)
  Φ f xs = if q (head xs) then return (head xs) else f (tail xs)

  Φ-monotone :
    ∀ {f₁ f₂} → (∀ xs → f₁ xs ⊑ f₂ xs) → ∀ xs → Φ f₁ xs ⊑ Φ f₂ xs
  Φ-monotone f₁⊑f₂ xs with q (head xs)
  ... | true  = return (head xs)  ■
  ... | false = f₁⊑f₂ (tail xs)

  Φ-⊑ : Trans-⊑ (Stream A) (λ _ → A)
  Φ-⊑ = record { function = Φ; monotone = Φ-monotone }

  search : Stream A → A ⊥
  search = fix→ Φ-⊑

  search-least :
    ∀ f → (∀ xs → Φ f xs ⊑ f xs) →
    ∀ xs → search xs ⊑ f xs
  search-least = fix→-is-least Φ-⊑

  Φ-ω-continuous :
    (s : ∃ λ (f : ℕ → Stream A → A ⊥) →
           ∀ n xs → f n xs ⊑ f (suc n) xs) →
    Φ (⨆ ∘ at s) ≡ ⨆ ∘ at [ Φ-⊑ $ s ]-inc
  Φ-ω-continuous s = ext helper
    where
    helper : ∀ xs → Φ (⨆ ∘ at s) xs ≡ ⨆ (at [ Φ-⊑ $ s ]-inc xs)
    helper xs with q (head xs)
    ... | true  = return (head xs)               ≡⟨ sym ⨆-const ⟩∎
                  ⨆ (constˢ (return (head xs)))  ∎
    ... | false = ⨆ (at s (tail xs))             ∎

  Φ-ω : Trans-ω (Stream A) (λ _ → A)
  Φ-ω = record
    { monotone-function = Φ-⊑
    ; ω-continuous      = Φ-ω-continuous
    }

  search-fixpoint : search ≡ Φ search
  search-fixpoint = fix→-is-fixpoint-combinator Φ-ω

-- An arguably more convenient implementation, with the potential
-- drawback that one of the lemmas depends on propositional
-- extensionality.

module Indirect {a} {A : Set a} (q : A → Bool) where

  ΦP : Stream A → Partial (Stream A) (λ _ → A) A
  ΦP xs =
    if q (head xs) then
      return (head xs)
    else
      rec (tail xs)

  Φ : Trans (Stream A) (λ _ → A)
  Φ = Trans-⊑.function (transformer ΦP)

  search : Stream A → A ⊥
  search = fixP ΦP

  search-least :
    ∀ f → (∀ xs → Φ f xs ⊑ f xs) →
    ∀ xs → search xs ⊑ f xs
  search-least = fixP-is-least ΦP

  search-fixpoint :
    Propositional-extensionality a →
    search ≡ Φ search
  search-fixpoint prop-ext = fixP-is-fixpoint-combinator prop-ext ΦP

